On the status of the 4-loop splitting functions in QCD

We briefly discuss recent results on the four-loop splitting functions for the scale dependence of the parton distributions of hadrons. The three non-singlet cases are now completely known. The results agree with almost all expectations, but exhibit some small-$x$ double logarithms not encountered at lower orders. The flavour-singlet cases include, as already obvious from the present partial results, analytical structures not seen in the splitting functions up to now. The numerical effects (and their uncertainties, in the singlet cases) of the four-loop contributions to the scale derivatives amount to about $1\%$ or less down to momentum fractions $x$ as low as about $10^{-4}$ at a standard benchmark point with $\alpha_{\rm s} = 0.2$, with the exception of the total valence quark distribution.

==> anc/xPns3H.f <==
*
* ..File: xPns3H.f   (version using hplog6.for)
*    v1, 2017: nf^{2,3} complete,  nf^{0,1} {+-} parts for large nc 
*    v2, 2025: large-nc nf^1 parts replaced by complete expressions
*    v3, 2026: remaining nf^0 {+-}, nf^1 {s} complete results added
*
* ..The exact 4-loop MS(bar) non-singlet splitting functions P_ns^(3)a
*    for the evolution of unpolarized partons densities, mu_r = mu_f.
*    The expansion parameter is alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann & Remiddi, hep-ph/0107173 =
*    CPC 141 (2001) 296, for the harmonic polylogarithms, as extended 
*    in 2017 to weight 6 by Thomas Gehrmann (private communication).
*        [One subroutine call plus declarations; easily replace by 
*        another program for the HPLs if desired or necessary.]
*
* ..This is an anxillary file to 
*        S. Moch and A. Vogt, 
*        On the status of the 4-loop splitting functions in QCD,
*        PUBDB-2026-02625, arXiv:2609.xxxxx, PoS LL2026 (2026) 022
*
*
* ..References to the underlying diagram computations
*
*    Complete nf^2 and nf^3 contributions:
*        J. Davies, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         arXiv:1610.07477, Nucl. Phys. B915 (2017) 335
*
*    nf^{0,1} large-nc parts for the the `+' and `-' cases:
*        S. Moch, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         arXiv:1707.08315, JHEP 10 (2017) 041
*
*    Complete nf^1 contributions to the `+' and `-' cases:
*        B. Kniehl, S. Moch, V. Velizhanin and A. Vogt
*         arXiv:2505.09381, Phys. Rev. Lett. 135 (2025) 071902
*
*    Complete nf^0 parts of the `+/-' cases and nf^1 part of Pns3s
*        T. Gehrmann, A. von Manteuffel, V. Sotnikov and T.Z. Yang
*         arXiv:2604.09534
*
* =====================================================================
*
*
* ..The regular piece of P_{ns}^{(3)+}
*
       FUNCTION xPns3pA (x, nf)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5, HC6
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 6 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( z2 = 1.6449 34066 84822 64365 d0,
     ,             z3 = 1.2020 56903 15959 42854 d0,
     ,             z4 = 1.0823 23233 71113 81916 d0,
     ,             z5 = 1.0369 27755 14336 99263 d0,
     ,             z6 = 1.0173 43061 98444 91398 d0, 
     ,             z7 = 1.0083 49277 38192 28268 d0 )
       COMMON / P3QSOFT / Aq4
*
* ...Some abbreviations
*
       dm = 1./(1.d0-x)
       pqq0p = 2.*dm - 1.- x
       pqq0m = 2./(1.d0+x) - 1.+ x
*
* ...The colour factors
*
       ca = 3.d0
       cf = 4./3.d0
       d4FAnc = 5./2.d0
       d4FFnc = 5./36.d0
*
* ...The weight-6 extension of the Gehrmann/Remiddi HPL program
*
       CALL HPLOG6 (X, NW, HC1,HC2,HC3,HC4,HC5,HC6, HR1,HR2,HR3,
     ,              HR4,HR5,HR6, HI1,HI2,HI3,HI4,HI5,HI6, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      Pns3pX =
     &  + d4FAnc * (  - 36 + 36*x - 13404*z2 - 402*z2*x - 1971*z3 - 
     &    41997*z3*x + 4608*z3*z2 - 1404*z3*z2*x + 306*z3**2 + 54*z3**2
     &    *x + 9348*z4 + 13026*z4*x - 300*z5 + 18486*z5*x - 2649.D0/4.D0
     &    *z6 - 4377.D0/4.D0*z6*x + 23568*Hr1(-1)*z2 + 23568*Hr1(-1)*z2
     &    *x + 10080*Hr1(-1)*z3 + 10080*Hr1(-1)*z3*x - 360*Hr1(-1)*z3*
     &    z2 - 360*Hr1(-1)*z3*z2*x - 11835*Hr1(-1)*z4 - 11835*Hr1(-1)*
     &    z4*x + 324*Hr1(-1)*z5 + 324*Hr1(-1)*z5*x - 177*Hr1(0) - 27171
     &    *Hr1(0)*x - 5676*Hr1(0)*z2 - 29682*Hr1(0)*z2*x - 1092*Hr1(0)*
     &    z3 + 1620*Hr1(0)*z3*x - 1728*Hr1(0)*z3*z2 - 1080*Hr1(0)*z3*z2
     &    *x - 333*Hr1(0)*z4 + 4875*Hr1(0)*z4*x - 2250*Hr1(0)*z5*x + 
     &    26994*Hr1(1) - 26994*Hr1(1)*x + 5856*Hr1(1)*z2 - 5856*Hr1(1)*
     &    z2*x + 9864*Hr1(1)*z3 - 9864*Hr1(1)*z3*x + 72*Hr1(1)*z3*z2 - 
     &    72*Hr1(1)*z3*z2*x + 4134*Hr1(1)*z4 - 4134*Hr1(1)*z4*x - 36*
     &    Hr1(1)*z5 + 36*Hr1(1)*z5*x - 7848*Hr2(-1,-1)*z2 - 7848*Hr2(-1
     &    ,-1)*z2*x + 1728*Hr2(-1,-1)*z3 + 1728*Hr2(-1,-1)*z3*x + 690*
     &    Hr2(-1,0) + 690*Hr2(-1,0)*x + 12780*Hr2(-1,0)*z2 + 12780*Hr2(
     &    -1,0)*z2*x + 744*Hr2(-1,0)*z3 + 744*Hr2(-1,0)*z3*x + 306*Hr2(
     &    -1,0)*z4 + 306*Hr2(-1,0)*z4*x + 12756*Hr2(0,-1)*z2 - 4908*
     &    Hr2(0,-1)*z2*x + 6012*Hr2(0,-1)*z3 - 7740*Hr2(0,-1)*z3*x - 
     &    1809*Hr2(0,-1)*z4 + 1809*Hr2(0,-1)*z4*x + 21*Hr2(0,0) + 6537*
     &    Hr2(0,0)*x - 4128*Hr2(0,0)*z2 - 9180*Hr2(0,0)*z2*x + 1152*
     &    Hr2(0,0)*z3*x - 1080*Hr2(0,0)*z4 - 720*Hr2(0,0)*z4*x + 13404*
     &    Hr2(0,1) + 1092*Hr2(0,1)*x + 2148*Hr2(0,1)*z2 + 348*Hr2(0,1)*
     &    z2*x + 4320*Hr2(0,1)*z3 + 1872*Hr2(0,1)*z3*x - 1422*Hr2(0,1)*
     &    z4 - 1422*Hr2(0,1)*z4*x + 6156*Hr2(1,0) - 6156*Hr2(1,0)*x + 
     &    11880*Hr2(1,0)*z2 - 11880*Hr2(1,0)*z2*x + 1476*Hr2(1,0)*z3 - 
     &    1476*Hr2(1,0)*z3*x - 36*Hr2(1,0)*z4 + 36*Hr2(1,0)*z4*x + 
     &    12312*Hr2(1,1) - 12312*Hr2(1,1)*x + 1800*Hr2(1,1)*z2 - 1800*
     &    Hr2(1,1)*z2*x + 2448*Hr2(1,1)*z3 - 2448*Hr2(1,1)*z3*x - 6912*
     &    Hr3(-1,-1,-1)*z2 - 6912*Hr3(-1,-1,-1)*z2*x + 11712*Hr3(-1,-1,
     &    0) + 11712*Hr3(-1,-1,0)*x - 144*Hr3(-1,-1,0)*z2 - 144*Hr3(-1,
     &    -1,0)*z2*x + 3456*Hr3(-1,0,-1)*z2 + 3456*Hr3(-1,0,-1)*z2*x - 
     &    14712*Hr3(-1,0,0) - 14712*Hr3(-1,0,0)*x + 5916*Hr3(-1,0,0)*z2
     &     + 5916*Hr3(-1,0,0)*z2*x + 144*Hr3(-1,0,0)*z3 + 144*Hr3(-1,0,
     &    0)*z3*x - 17712*Hr3(-1,0,1) - 17712*Hr3(-1,0,1)*x + 3024*Hr3(
     &    -1,0,1)*z2 + 3024*Hr3(-1,0,1)*z2*x + 576*Hr3(-1,0,1)*z3 + 576
     &    *Hr3(-1,0,1)*z3*x - 5760*Hr3(0,-1,-1)*z2 + 12672*Hr3(0,-1,-1)
     &    *z2*x + 2160*Hr3(0,-1,-1)*z3 - 2160*Hr3(0,-1,-1)*z3*x + 246*
     &    Hr3(0,-1,0) - 11958*Hr3(0,-1,0)*x + 7092*Hr3(0,-1,0)*z2 - 
     &    6948*Hr3(0,-1,0)*z2*x - 1368*Hr3(0,-1,0)*z3 + 1368*Hr3(0,-1,0
     &    )*z3*x + 4068*Hr3(0,0,-1)*z2 - 4668*Hr3(0,0,-1)*z2*x - 2412*
     &    Hr3(0,0,-1)*z3 + 36*Hr3(0,0,-1)*z3*x + 13674*Hr3(0,0,0)*x + 
     &    108*Hr3(0,0,0)*z2 + 324*Hr3(0,0,0)*z2*x + 5676*Hr3(0,0,1) + 
     &    17724*Hr3(0,0,1)*x + 1428*Hr3(0,0,1)*z2 - 3444*Hr3(0,0,1)*z2*
     &    x - 2988*Hr3(0,0,1)*z3 - 36*Hr3(0,0,1)*z3*x + 2844*Hr3(0,1,0)
     &     + 2844*Hr3(0,1,0)*x + 6012*Hr3(0,1,0)*z2 + 2700*Hr3(0,1,0)*
     &    z2*x - 1368*Hr3(0,1,0)*z3 - 1368*Hr3(0,1,0)*z3*x + 5688*Hr3(0
     &    ,1,1) + 5688*Hr3(0,1,1)*x + 1008*Hr3(0,1,1)*z2 + 1008*Hr3(0,1
     &    ,1)*z2*x - 2448*Hr3(0,1,1)*z3 - 2448*Hr3(0,1,1)*z3*x - 480*
     &    Hr3(1,0,-1)*z2 + 480*Hr3(1,0,-1)*z2*x - 288*Hr3(1,0,-1)*z3 + 
     &    288*Hr3(1,0,-1)*z3*x - 1548*Hr3(1,0,0) + 1548*Hr3(1,0,0)*x + 
     &    1332*Hr3(1,0,0)*z2 - 1332*Hr3(1,0,0)*z2*x + 144*Hr3(1,0,0)*z3
     &     - 144*Hr3(1,0,0)*z3*x + 3312*Hr3(1,1,0)*z2 - 3312*Hr3(1,1,0)
     &    *z2*x - 3600*Hr4(-1,-1,-1,0) - 3600*Hr4(-1,-1,-1,0)*x + 4824*
     &    Hr4(-1,-1,0,0) + 4824*Hr4(-1,-1,0,0)*x + 6048*Hr4(-1,-1,0,1)
     &     + 6048*Hr4(-1,-1,0,1)*x + 1800*Hr4(-1,0,-1,0) + 1800*Hr4(-1,
     &    0,-1,0)*x - 5364*Hr4(-1,0,0,0) - 5364*Hr4(-1,0,0,0)*x - 72*
     &    Hr4(-1,0,0,0)*z2 - 72*Hr4(-1,0,0,0)*z2*x - 6768*Hr4(-1,0,0,1)
     &     - 6768*Hr4(-1,0,0,1)*x + 144*Hr4(-1,0,0,1)*z2 + 144*Hr4(-1,0
     &    ,0,1)*z2*x - 3744*Hr4(-1,0,1,0) - 3744*Hr4(-1,0,1,0)*x + 288*
     &    Hr4(-1,0,1,0)*z2 + 288*Hr4(-1,0,1,0)*z2*x - 7488*Hr4(-1,0,1,1
     &    ) - 7488*Hr4(-1,0,1,1)*x + 288*Hr4(-1,0,1,1)*z2 + 288*Hr4(-1,
     &    0,1,1)*z2*x - 2880*Hr4(0,-1,-1,-1)*z2 + 2880*Hr4(0,-1,-1,-1)*
     &    z2*x + 4296*Hr4(0,-1,-1,0) - 696*Hr4(0,-1,-1,0)*x + 2376*Hr4(
     &    0,-1,-1,0)*z2 - 2376*Hr4(0,-1,-1,0)*z2*x + 1440*Hr4(0,-1,0,-1
     &    )*z2 - 1440*Hr4(0,-1,0,-1)*z2*x - 7452*Hr4(0,-1,0,0) + 2628*
     &    Hr4(0,-1,0,0)*x - 324*Hr4(0,-1,0,0)*z2 + 324*Hr4(0,-1,0,0)*z2
     &    *x - 10608*Hr4(0,-1,0,1) + 4560*Hr4(0,-1,0,1)*x + 432*Hr4(0,
     &    -1,0,1)*z2 - 432*Hr4(0,-1,0,1)*z2*x + 2592*Hr4(0,0,-1,-1)*z2
     &     - 576*Hr4(0,0,-1,-1)*z2*x + 2256*Hr4(0,0,-1,0) - 5472*Hr4(0,
     &    0,-1,0)*x - 2556*Hr4(0,0,-1,0)*z2 - 180*Hr4(0,0,-1,0)*z2*x - 
     &    1188*Hr4(0,0,0,-1)*z2 + 324*Hr4(0,0,0,-1)*z2*x + 2952*Hr4(0,0
     &    ,0,0)*x + 216*Hr4(0,0,0,0)*z2 + 216*Hr4(0,0,0,0)*z2*x + 4128*
     &    Hr4(0,0,0,1) + 3708*Hr4(0,0,0,1)*x - 324*Hr4(0,0,0,1)*z2 + 
     &    108*Hr4(0,0,0,1)*z2*x + 1224*Hr4(0,0,1,0) + 2520*Hr4(0,0,1,0)
     &    *x - 144*Hr4(0,0,1,0)*z2 - 144*Hr4(0,0,1,0)*z2*x + 2448*Hr4(0
     &    ,0,1,1) + 5040*Hr4(0,0,1,1)*x - 144*Hr4(0,0,1,1)*z2 - 144*
     &    Hr4(0,0,1,1)*z2*x + 144*Hr4(0,1,0,-1)*z2 + 144*Hr4(0,1,0,-1)*
     &    z2*x - 972*Hr4(0,1,0,0) - 6336*Hr4(0,1,0,0)*x - 432*Hr4(0,1,0
     &    ,0)*z2 - 432*Hr4(0,1,0,0)*z2*x + 288*Hr4(1,0,-1,-1)*z2 - 288*
     &    Hr4(1,0,-1,-1)*z2*x + 10224*Hr4(1,0,-1,0) - 10224*Hr4(1,0,-1,
     &    0)*x - 144*Hr4(1,0,0,-1)*z2 + 144*Hr4(1,0,0,-1)*z2*x - 5364*
     &    Hr4(1,0,0,0) + 5364*Hr4(1,0,0,0)*x - 72*Hr4(1,0,0,0)*z2 + 72*
     &    Hr4(1,0,0,0)*z2*x - 5868*Hr4(1,0,0,1) + 5868*Hr4(1,0,0,1)*x
     &     + 5364*Hr4(1,1,0,0) - 5364*Hr4(1,1,0,0)*x + 3456*Hr5(-1,-1,
     &    -1,0,0) + 3456*Hr5(-1,-1,-1,0,0)*x + 6912*Hr5(-1,-1,-1,0,1)
     &     + 6912*Hr5(-1,-1,-1,0,1)*x + 1008*Hr5(-1,-1,0,0,0) + 1008*
     &    Hr5(-1,-1,0,0,0)*x + 3456*Hr5(-1,-1,0,1,0) + 3456*Hr5(-1,-1,0
     &    ,1,0)*x + 6912*Hr5(-1,-1,0,1,1) + 6912*Hr5(-1,-1,0,1,1)*x - 
     &    1728*Hr5(-1,0,-1,0,0) - 1728*Hr5(-1,0,-1,0,0)*x - 3456*Hr5(-1
     &    ,0,-1,0,1) - 3456*Hr5(-1,0,-1,0,1)*x + 600*Hr5(-1,0,0,-1,0)
     &     + 600*Hr5(-1,0,0,-1,0)*x - 1452*Hr5(-1,0,0,0,0) - 1452*Hr5(
     &    -1,0,0,0,0)*x - 4032*Hr5(-1,0,0,0,1) - 4032*Hr5(-1,0,0,0,1)*x
     &     - 1728*Hr5(-1,0,0,1,0) - 1728*Hr5(-1,0,0,1,0)*x - 3456*Hr5(
     &    -1,0,0,1,1) - 3456*Hr5(-1,0,0,1,1)*x + 2736*Hr5(-1,0,1,0,0)
     &     + 2736*Hr5(-1,0,1,0,0)*x - 2016*Hr5(0,-1,-1,-1,0) + 2016*
     &    Hr5(0,-1,-1,-1,0)*x + 3384*Hr5(0,-1,-1,0,0) - 6840*Hr5(0,-1,
     &    -1,0,0)*x + 4752*Hr5(0,-1,-1,0,1) - 11664*Hr5(0,-1,-1,0,1)*x
     &     + 1008*Hr5(0,-1,0,-1,0) - 1008*Hr5(0,-1,0,-1,0)*x - 2628*
     &    Hr5(0,-1,0,0,0) + 1620*Hr5(0,-1,0,0,0)*x - 3816*Hr5(0,-1,0,0,
     &    1) )
      Pns3pX = Pns3pX + d4FAnc * ( 3816*Hr5(0,-1,0,0,1)*x - 1440*
     &    Hr5(0,-1,0,1,0) - 2016*Hr5(0,-1,0,1,0)*x - 2880*Hr5(0,-1,0,1,
     &    1) - 4032*Hr5(0,-1,0,1,1)*x + 2856*Hr5(0,0,-1,-1,0) + 6888*
     &    Hr5(0,0,-1,-1,0)*x - 2748*Hr5(0,0,-1,0,0) + 612*Hr5(0,0,-1,0,
     &    0)*x - 2640*Hr5(0,0,-1,0,1) + 8112*Hr5(0,0,-1,0,1)*x - 216*
     &    Hr5(0,0,0,-1,0) + 144*Hr5(0,0,0,-1,0)*x + 360*Hr5(0,0,0,0,0)*
     &    x - 108*Hr5(0,0,0,0,1) - 180*Hr5(0,0,0,0,1)*x + 72*Hr5(0,0,0,
     &    1,0) - 504*Hr5(0,0,0,1,0)*x + 144*Hr5(0,0,0,1,1) - 1008*Hr5(0
     &    ,0,0,1,1)*x - 432*Hr5(0,0,1,0,0)*x + 5544*Hr5(0,1,0,-1,0) + 
     &    5256*Hr5(0,1,0,-1,0)*x - 2628*Hr5(0,1,0,0,0) - 1620*Hr5(0,1,0
     &    ,0,0)*x - 2736*Hr5(0,1,0,0,1) + 432*Hr5(0,1,0,0,1)*x + 3024*
     &    Hr5(0,1,1,0,0) + 1584*Hr5(0,1,1,0,0)*x - 6048*Hr5(1,0,-1,-1,0
     &    ) + 6048*Hr5(1,0,-1,-1,0)*x + 1752*Hr5(1,0,-1,0,0) - 1752*
     &    Hr5(1,0,-1,0,0)*x - 2544*Hr5(1,0,-1,0,1) + 2544*Hr5(1,0,-1,0,
     &    1)*x + 3168*Hr5(1,0,0,-1,0) - 3168*Hr5(1,0,0,-1,0)*x - 1452*
     &    Hr5(1,0,0,0,0) + 1452*Hr5(1,0,0,0,0)*x + 552*Hr5(1,0,0,0,1)
     &     - 552*Hr5(1,0,0,0,1)*x + 864*Hr5(1,0,0,1,0) - 864*Hr5(1,0,0,
     &    1,0)*x + 1728*Hr5(1,0,0,1,1) - 1728*Hr5(1,0,0,1,1)*x + 720*
     &    Hr5(1,0,1,0,0) - 720*Hr5(1,0,1,0,0)*x + 288*Hr5(1,1,0,-1,0)
     &     - 288*Hr5(1,1,0,-1,0)*x - 1008*Hr5(1,1,0,0,0) + 1008*Hr5(1,1
     &    ,0,0,0)*x - 3168*Hr5(1,1,0,0,1) + 3168*Hr5(1,1,0,0,1)*x + 
     &    1440*Hr5(1,1,1,0,0) - 1440*Hr5(1,1,1,0,0)*x - 144*Hr6(-1,0,0,
     &    0,-1,0) - 144*Hr6(-1,0,0,0,-1,0)*x + 144*Hr6(-1,0,0,0,1,0) + 
     &    144*Hr6(-1,0,0,0,1,0)*x + 288*Hr6(-1,0,0,0,1,1) + 288*Hr6(-1,
     &    0,0,0,1,1)*x - 144*Hr6(-1,0,0,1,0,0) - 144*Hr6(-1,0,0,1,0,0)*
     &    x - 288*Hr6(-1,0,1,0,-1,0) - 288*Hr6(-1,0,1,0,-1,0)*x - 144*
     &    Hr6(-1,0,1,0,0,0) - 144*Hr6(-1,0,1,0,0,0)*x - 288*Hr6(-1,0,1,
     &    0,0,1) - 288*Hr6(-1,0,1,0,0,1)*x - 288*Hr6(-1,0,1,1,0,0) - 
     &    288*Hr6(-1,0,1,1,0,0)*x + 1440*Hr6(0,-1,-1,-1,0,0) - 1440*
     &    Hr6(0,-1,-1,-1,0,0)*x + 2880*Hr6(0,-1,-1,-1,0,1) - 2880*Hr6(0
     &    ,-1,-1,-1,0,1)*x - 792*Hr6(0,-1,-1,0,0,0) + 792*Hr6(0,-1,-1,0
     &    ,0,0)*x - 1440*Hr6(0,-1,-1,0,0,1) + 1440*Hr6(0,-1,-1,0,0,1)*x
     &     - 720*Hr6(0,-1,0,-1,0,0) + 720*Hr6(0,-1,0,-1,0,0)*x - 1440*
     &    Hr6(0,-1,0,-1,0,1) + 1440*Hr6(0,-1,0,-1,0,1)*x - 432*Hr6(0,-1
     &    ,0,0,-1,0) + 432*Hr6(0,-1,0,0,-1,0)*x + 396*Hr6(0,-1,0,0,0,0)
     &     - 396*Hr6(0,-1,0,0,0,0)*x - 144*Hr6(0,-1,0,0,0,1) + 144*Hr6(
     &    0,-1,0,0,0,1)*x + 432*Hr6(0,-1,0,1,0,0) - 432*Hr6(0,-1,0,1,0,
     &    0)*x + 288*Hr6(0,0,-1,-1,-1,0) - 288*Hr6(0,0,-1,-1,-1,0)*x - 
     &    1368*Hr6(0,0,-1,-1,0,0) + 360*Hr6(0,0,-1,-1,0,0)*x - 2448*
     &    Hr6(0,0,-1,-1,0,1) + 432*Hr6(0,0,-1,-1,0,1)*x - 144*Hr6(0,0,
     &    -1,0,-1,0) + 144*Hr6(0,0,-1,0,-1,0)*x + 900*Hr6(0,0,-1,0,0,0)
     &     - 36*Hr6(0,0,-1,0,0,0)*x + 1656*Hr6(0,0,-1,0,0,1) + 216*Hr6(
     &    0,0,-1,0,0,1)*x + 432*Hr6(0,0,-1,0,1,0) + 432*Hr6(0,0,-1,0,1,
     &    0)*x + 864*Hr6(0,0,-1,0,1,1) + 864*Hr6(0,0,-1,0,1,1)*x - 648*
     &    Hr6(0,0,0,-1,-1,0) - 216*Hr6(0,0,0,-1,-1,0)*x + 756*Hr6(0,0,0
     &    ,-1,0,0) - 108*Hr6(0,0,0,-1,0,0)*x + 864*Hr6(0,0,0,-1,0,1) - 
     &    432*Hr6(0,0,0,-1,0,1)*x - 144*Hr6(0,0,0,0,-1,0) + 216*Hr6(0,0
     &    ,0,0,-1,0)*x - 216*Hr6(0,0,0,0,0,1) - 216*Hr6(0,0,0,0,1,0) - 
     &    216*Hr6(0,0,0,0,1,0)*x - 432*Hr6(0,0,0,0,1,1) - 432*Hr6(0,0,0
     &    ,0,1,1)*x + 108*Hr6(0,0,0,1,0,0) + 108*Hr6(0,0,0,1,0,0)*x - 
     &    1656*Hr6(0,0,1,0,-1,0) + 72*Hr6(0,0,1,0,-1,0)*x + 900*Hr6(0,0
     &    ,1,0,0,0) + 36*Hr6(0,0,1,0,0,0)*x - 756*Hr6(0,0,1,0,0,1) + 
     &    108*Hr6(0,0,1,0,0,1)*x + 900*Hr6(0,0,1,1,0,0) + 36*Hr6(0,0,1,
     &    1,0,0)*x - 864*Hr6(0,1,0,-1,-1,0) - 864*Hr6(0,1,0,-1,-1,0)*x
     &     + 144*Hr6(0,1,0,-1,0,0) + 144*Hr6(0,1,0,-1,0,0)*x - 576*Hr6(
     &    0,1,0,-1,0,1) - 576*Hr6(0,1,0,-1,0,1)*x - 504*Hr6(0,1,0,0,-1,
     &    0) - 504*Hr6(0,1,0,0,-1,0)*x + 396*Hr6(0,1,0,0,0,0) + 396*
     &    Hr6(0,1,0,0,0,0)*x - 36*Hr6(0,1,0,0,0,1) - 36*Hr6(0,1,0,0,0,1
     &    )*x + 144*Hr6(0,1,0,0,1,0) + 144*Hr6(0,1,0,0,1,0)*x + 288*
     &    Hr6(0,1,0,0,1,1) + 288*Hr6(0,1,0,0,1,1)*x + 324*Hr6(0,1,0,1,0
     &    ,0) + 324*Hr6(0,1,0,1,0,0)*x - 1872*Hr6(0,1,1,0,-1,0) - 1872*
     &    Hr6(0,1,1,0,-1,0)*x + 792*Hr6(0,1,1,0,0,0) + 792*Hr6(0,1,1,0,
     &    0,0)*x - 936*Hr6(0,1,1,0,0,1) - 936*Hr6(0,1,1,0,0,1)*x + 648*
     &    Hr6(0,1,1,1,0,0) + 648*Hr6(0,1,1,1,0,0)*x + 576*Hr6(1,0,-1,-1
     &    ,-1,0) - 576*Hr6(1,0,-1,-1,-1,0)*x - 288*Hr6(1,0,-1,-1,0,0)
     &     + 288*Hr6(1,0,-1,-1,0,0)*x - 288*Hr6(1,0,-1,0,-1,0) + 288*
     &    Hr6(1,0,-1,0,-1,0)*x + 144*Hr6(1,0,-1,0,0,0) - 144*Hr6(1,0,-1
     &    ,0,0,0)*x - 288*Hr6(1,0,0,-1,-1,0) + 288*Hr6(1,0,0,-1,-1,0)*x
     &     + 144*Hr6(1,0,0,-1,0,0) - 144*Hr6(1,0,0,-1,0,0)*x )
      Pns3pX = Pns3pX + d4FAnc*pqq0m * ( 36*z2 + 252*z3*z2 + 54*
     &    z3**2 - 3627*z4 + 201*z5 + 4380*z6 - 3312*Hr1(-1)*z3*z2 - 
     &    2961*Hr1(-1)*z4 - 4212*Hr1(-1)*z5 + 177*Hr1(0) - 63*Hr1(0)*z2
     &     - 834*Hr1(0)*z3 + 2160*Hr1(0)*z3*z2 + 2265.D0/2.D0*Hr1(0)*z4
     &     + 11232*Hr2(-1,-1)*z4 + 72*Hr2(-1,0) - 1128*Hr2(-1,0)*z3 - 
     &    4896*Hr2(-1,0)*z4 - 5616*Hr2(0,-1)*z4 - 36*Hr2(0,0) - 156*
     &    Hr2(0,0)*z2 - 144*Hr2(0,0)*z3 + 1620*Hr2(0,0)*z4 + 216*Hr2(0,
     &    1)*z2 - 684*Hr2(0,1)*z3 + 144*Hr2(0,1)*z4 + 4608*Hr3(-1,-1,-1
     &    )*z3 - 2304*Hr3(-1,-1,0)*z3 - 2304*Hr3(-1,0,-1)*z3 - 564*Hr3(
     &    -1,0,0)*z2 - 864*Hr3(-1,0,0)*z3 - 4752*Hr3(-1,0,1)*z3 - 2304*
     &    Hr3(0,-1,-1)*z3 + 1152*Hr3(0,-1,0)*z3 + 672*Hr3(0,0,-1)*z2 + 
     &    1080*Hr3(0,0,-1)*z3 + 93*Hr3(0,0,0) - 252*Hr3(0,0,0)*z2 + 72*
     &    Hr3(0,0,1)*z2 + 2520*Hr3(0,0,1)*z3 - 72*Hr3(0,1,0)*z2 - 1296*
     &    Hr3(0,1,0)*z3 + 144*Hr3(0,1,1)*z2 + 288*Hr3(0,1,1)*z3 + 8064*
     &    Hr4(-1,-1,-1,0)*z2 - 6336*Hr4(-1,-1,0,0)*z2 - 1152*Hr4(-1,-1,
     &    0,1)*z2 - 4032*Hr4(-1,0,-1,0)*z2 - 864*Hr4(-1,0,0,-1)*z2 + 
     &    1008*Hr4(-1,0,0,0)*z2 - 3168*Hr4(-1,0,1,0)*z2 - 1152*Hr4(-1,0
     &    ,1,1)*z2 - 4032*Hr4(0,-1,-1,0)*z2 + 3168*Hr4(0,-1,0,0)*z2 + 
     &    576*Hr4(0,-1,0,1)*z2 + 288*Hr4(0,0,-1,-1)*z2 - 1176*Hr4(0,0,
     &    -1,0) + 1872*Hr4(0,0,-1,0)*z2 + 1440*Hr4(0,0,0,-1)*z2 + 480*
     &    Hr4(0,0,0,0) - 432*Hr4(0,0,0,0)*z2 - 324*Hr4(0,0,0,1) + 288*
     &    Hr4(0,0,0,1)*z2 + 1728*Hr4(0,0,1,0)*z2 + 576*Hr4(0,0,1,1)*z2
     &     + 2304*Hr4(0,1,0,-1)*z2 + 108*Hr4(0,1,0,0) - 1152*Hr4(0,1,0,
     &    0)*z2 + 288*Hr4(0,1,1,0)*z2 - 1128*Hr5(-1,0,0,-1,0) + 564*
     &    Hr5(-1,0,0,0,0) - 1680*Hr5(0,0,-1,-1,0) + 84*Hr5(0,0,-1,0,0)
     &     - 1512*Hr5(0,0,-1,0,1) + 684*Hr5(0,0,0,-1,0) - 108*Hr5(0,0,0
     &    ,0,0) + 540*Hr5(0,0,0,0,1) + 72*Hr5(0,0,0,1,0) + 144*Hr5(0,0,
     &    0,1,1) + 144*Hr5(0,0,1,0,0) - 1440*Hr5(0,1,0,-1,0) + 576*Hr5(
     &    0,1,0,0,0) - 576*Hr5(0,1,0,0,1) + 288*Hr5(0,1,1,0,0) - 3456*
     &    Hr6(-1,-1,-1,0,0,0) - 4608*Hr6(-1,-1,-1,0,0,1) - 4608*Hr6(-1,
     &    -1,-1,0,1,0) - 9216*Hr6(-1,-1,-1,0,1,1) - 1152*Hr6(-1,-1,0,0,
     &    -1,0) + 1728*Hr6(-1,-1,0,0,0,0) + 3456*Hr6(-1,-1,0,0,0,1) + 
     &    2304*Hr6(-1,-1,0,0,1,0) + 4608*Hr6(-1,-1,0,0,1,1) - 2304*Hr6(
     &    -1,-1,0,1,0,0) + 1728*Hr6(-1,0,-1,0,0,0) + 2304*Hr6(-1,0,-1,0
     &    ,0,1) + 2304*Hr6(-1,0,-1,0,1,0) + 4608*Hr6(-1,0,-1,0,1,1) - 
     &    2304*Hr6(-1,0,0,-1,-1,0) + 1008*Hr6(-1,0,0,-1,0,0) - 288*Hr6(
     &    -1,0,0,-1,0,1) - 288*Hr6(-1,0,0,0,-1,0) - 288*Hr6(-1,0,0,0,0,
     &    0) - 720*Hr6(-1,0,0,0,0,1) - 576*Hr6(-1,0,0,0,1,0) - 1152*
     &    Hr6(-1,0,0,0,1,1) + 864*Hr6(-1,0,0,1,0,0) - 4032*Hr6(-1,0,1,0
     &    ,-1,0) + 2016*Hr6(-1,0,1,0,0,0) + 576*Hr6(-1,0,1,0,0,1) - 576
     &    *Hr6(-1,0,1,1,0,0) + 1728*Hr6(0,-1,-1,0,0,0) + 2304*Hr6(0,-1,
     &    -1,0,0,1) + 2304*Hr6(0,-1,-1,0,1,0) + 4608*Hr6(0,-1,-1,0,1,1)
     &     + 576*Hr6(0,-1,0,0,-1,0) - 864*Hr6(0,-1,0,0,0,0) - 1728*Hr6(
     &    0,-1,0,0,0,1) - 1152*Hr6(0,-1,0,0,1,0) - 2304*Hr6(0,-1,0,0,1,
     &    1) + 1152*Hr6(0,-1,0,1,0,0) - 1152*Hr6(0,0,-1,-1,-1,0) + 144*
     &    Hr6(0,0,-1,-1,0,0) - 864*Hr6(0,0,-1,-1,0,1) + 576*Hr6(0,0,-1,
     &    0,-1,0) - 864*Hr6(0,0,-1,0,0,0) - 720*Hr6(0,0,-1,0,0,1) - 
     &    1152*Hr6(0,0,-1,0,1,0) - 2304*Hr6(0,0,-1,0,1,1) + 576*Hr6(0,0
     &    ,0,-1,-1,0) - 864*Hr6(0,0,0,-1,0,0) - 1152*Hr6(0,0,0,-1,0,1)
     &     + 288*Hr6(0,0,0,0,-1,0) + 432*Hr6(0,0,0,0,0,1) + 288*Hr6(0,0
     &    ,0,0,1,0) + 576*Hr6(0,0,0,0,1,1) - 144*Hr6(0,0,0,1,0,0) + 
     &    1728*Hr6(0,0,1,0,-1,0) - 864*Hr6(0,0,1,0,0,0) - 576*Hr6(0,0,1
     &    ,0,0,1) + 576*Hr6(0,0,1,1,0,0) - 2304*Hr6(0,1,0,-1,-1,0) - 
     &    576*Hr6(0,1,0,-1,0,0) - 3456*Hr6(0,1,0,-1,0,1) + 864*Hr6(0,1,
     &    0,0,-1,0) + 1440*Hr6(0,1,0,0,0,1) + 288*Hr6(0,1,0,1,0,0) - 
     &    576*Hr6(0,1,1,0,-1,0) + 288*Hr6(0,1,1,0,0,0) - 576*Hr6(0,1,1,
     &    0,0,1) + 576*Hr6(0,1,1,1,0,0) )
      Pns3pX = Pns3pX + d4FAnc*pqq0p * (  - 36*z2 + 261*z3 + 576*z3*
     &    z2 + 90*z3**2 + 579*z4 + 1314*z5 + 3822*z6 + 123*Hr1(0)*z2 + 
     &    1926*Hr1(0)*z3 + 3024*Hr1(0)*z3*z2 + 4881.D0/2.D0*Hr1(0)*z4
     &     + 7056*Hr1(1)*z3*z2 - 564*Hr1(1)*z4 - 4572*Hr1(1)*z5 - 2640*
     &    Hr2(0,-1)*z2 - 3204*Hr2(0,-1)*z3 - 5472*Hr2(0,-1)*z4 + 15*
     &    Hr2(0,0) + 1908*Hr2(0,0)*z2 + 144*Hr2(0,0)*z3 + 1620*Hr2(0,0)
     &    *z4 + 3240*Hr2(0,1)*z4 - 1692*Hr2(1,0)*z3 + 1584*Hr2(1,0)*z4
     &     + 6480*Hr2(1,1)*z4 + 5472*Hr3(0,-1,-1)*z2 + 4032*Hr3(0,-1,-1
     &    )*z3 + 126*Hr3(0,-1,0) - 2592*Hr3(0,-1,0)*z2 - 1584*Hr3(0,-1,
     &    0)*z3 - 1608*Hr3(0,0,-1)*z2 + 1080*Hr3(0,0,-1)*z3 - 93*Hr3(0,
     &    0,0) - 720*Hr3(0,0,0)*z2 - 60*Hr3(0,0,1) - 840*Hr3(0,0,1)*z2
     &     + 2520*Hr3(0,0,1)*z3 + 1440*Hr3(0,1,0)*z3 + 5184*Hr3(0,1,1)*
     &    z3 + 2256*Hr3(1,0,-1)*z2 + 6192*Hr3(1,0,-1)*z3 - 1692*Hr3(1,0
     &    ,0)*z2 - 864*Hr3(1,0,0)*z3 + 5184*Hr3(1,0,1)*z3 + 2880*Hr3(1,
     &    1,0)*z3 + 10368*Hr3(1,1,1)*z3 - 6912*Hr4(0,-1,-1,-1)*z2 + 432
     &    *Hr4(0,-1,-1,0) + 2592*Hr4(0,-1,-1,0)*z2 + 3456*Hr4(0,-1,0,-1
     &    )*z2 + 1212*Hr4(0,-1,0,0) + 864*Hr4(0,-1,0,0)*z2 + 2856*Hr4(0
     &    ,-1,0,1) + 1152*Hr4(0,-1,0,1)*z2 + 288*Hr4(0,0,-1,-1)*z2 - 
     &    216*Hr4(0,0,-1,0) + 1872*Hr4(0,0,-1,0)*z2 + 1440*Hr4(0,0,0,-1
     &    )*z2 - 480*Hr4(0,0,0,0) - 432*Hr4(0,0,0,0)*z2 - 1428*Hr4(0,0,
     &    0,1) + 288*Hr4(0,0,0,1)*z2 + 1728*Hr4(0,0,1,0)*z2 + 576*Hr4(0
     &    ,0,1,1)*z2 + 1728*Hr4(0,1,0,-1)*z2 + 288*Hr4(0,1,0,0)*z2 + 
     &    1728*Hr4(0,1,1,0)*z2 - 6336*Hr4(1,0,-1,-1)*z2 + 6336*Hr4(1,0,
     &    -1,0)*z2 + 4896*Hr4(1,0,0,-1)*z2 - 720*Hr4(1,0,0,0)*z2 + 1152
     &    *Hr4(1,0,0,1)*z2 + 1728*Hr4(1,0,1,0)*z2 + 3456*Hr4(1,1,0,-1)*
     &    z2 + 576*Hr4(1,1,0,0)*z2 + 3456*Hr4(1,1,1,0)*z2 - 288*Hr5(0,
     &    -1,-1,-1,0) - 2664*Hr5(0,-1,-1,0,0) - 5616*Hr5(0,-1,-1,0,1)
     &     + 144*Hr5(0,-1,0,-1,0) + 576*Hr5(0,-1,0,0,0) + 1944*Hr5(0,-1
     &    ,0,0,1) - 864*Hr5(0,-1,0,1,0) - 1728*Hr5(0,-1,0,1,1) + 144*
     &    Hr5(0,0,-1,-1,0) + 768*Hr5(0,0,-1,0,0) + 1680*Hr5(0,0,-1,0,1)
     &     + 108*Hr5(0,0,0,-1,0) + 108*Hr5(0,0,0,0,0) + 432*Hr5(0,0,0,0
     &    ,1) + 432*Hr5(0,0,0,1,0) + 864*Hr5(0,0,0,1,1) - 432*Hr5(0,0,1
     &    ,0,0) - 1128*Hr5(1,0,-1,0,0) - 2256*Hr5(1,0,-1,0,1) + 564*
     &    Hr5(1,0,0,0,0) + 1128*Hr5(1,0,0,0,1) + 3456*Hr6(0,-1,-1,-1,0,
     &    0) + 6912*Hr6(0,-1,-1,-1,0,1) - 288*Hr6(0,-1,-1,0,0,0) - 2304
     &    *Hr6(0,-1,-1,0,0,1) + 1152*Hr6(0,-1,-1,0,1,0) + 2304*Hr6(0,-1
     &    ,-1,0,1,1) - 1728*Hr6(0,-1,0,-1,0,0) - 3456*Hr6(0,-1,0,-1,0,1
     &    ) - 288*Hr6(0,-1,0,0,-1,0) - 576*Hr6(0,-1,0,0,0,1) - 576*Hr6(
     &    0,-1,0,0,1,0) - 1152*Hr6(0,-1,0,0,1,1) + 1152*Hr6(0,-1,0,1,0,
     &    0) - 1152*Hr6(0,0,-1,-1,-1,0) + 144*Hr6(0,0,-1,-1,0,0) - 864*
     &    Hr6(0,0,-1,-1,0,1) + 576*Hr6(0,0,-1,0,-1,0) - 864*Hr6(0,0,-1,
     &    0,0,0) - 720*Hr6(0,0,-1,0,0,1) - 1152*Hr6(0,0,-1,0,1,0) - 
     &    2304*Hr6(0,0,-1,0,1,1) + 576*Hr6(0,0,0,-1,-1,0) - 864*Hr6(0,0
     &    ,0,-1,0,0) - 1152*Hr6(0,0,0,-1,0,1) + 288*Hr6(0,0,0,0,-1,0)
     &     + 432*Hr6(0,0,0,0,0,1) + 288*Hr6(0,0,0,0,1,0) + 576*Hr6(0,0,
     &    0,0,1,1) - 144*Hr6(0,0,0,1,0,0) + 1728*Hr6(0,0,1,0,-1,0) - 
     &    864*Hr6(0,0,1,0,0,0) - 576*Hr6(0,0,1,0,0,1) + 576*Hr6(0,0,1,1
     &    ,0,0) - 1152*Hr6(0,1,0,-1,-1,0) - 576*Hr6(0,1,0,-1,0,0) - 
     &    2304*Hr6(0,1,0,-1,0,1) + 2304*Hr6(0,1,0,0,-1,0) - 864*Hr6(0,1
     &    ,0,0,0,0) + 1152*Hr6(0,1,0,0,0,1) + 3456*Hr6(0,1,1,0,-1,0) - 
     &    1728*Hr6(0,1,1,0,0,0) - 2304*Hr6(1,0,-1,-1,-1,0) + 3744*Hr6(1
     &    ,0,-1,-1,0,0) + 5184*Hr6(1,0,-1,-1,0,1) + 1152*Hr6(1,0,-1,0,
     &    -1,0) - 2016*Hr6(1,0,-1,0,0,0) - 3744*Hr6(1,0,-1,0,0,1) - 
     &    1152*Hr6(1,0,-1,0,1,0) - 2304*Hr6(1,0,-1,0,1,1) - 2448*Hr6(1,
     &    0,0,-1,0,0) - 4896*Hr6(1,0,0,-1,0,1) + 864*Hr6(1,0,0,0,-1,0)
     &     - 288*Hr6(1,0,0,0,0,0) + 1008*Hr6(1,0,0,0,0,1) + 576*Hr6(1,0
     &    ,0,0,1,0) + 1152*Hr6(1,0,0,0,1,1) + 288*Hr6(1,0,0,1,0,0) + 
     &    3456*Hr6(1,0,1,0,-1,0) - 1728*Hr6(1,0,1,0,0,0) - 2304*Hr6(1,1
     &    ,0,-1,-1,0) - 1152*Hr6(1,1,0,-1,0,0) - 4608*Hr6(1,1,0,-1,0,1)
     &     + 4608*Hr6(1,1,0,0,-1,0) - 1728*Hr6(1,1,0,0,0,0) + 2304*Hr6(
     &    1,1,0,0,0,1) + 6912*Hr6(1,1,1,0,-1,0) - 3456*Hr6(1,1,1,0,0,0)
     &     )
      Pns3pX = Pns3pX + cf*ca**3 * ( 5021.D0/3.D0 - 5021.D0/3.D0*x + 
     &    31541.D0/4.D0*z2 - 43415.D0/12.D0*z2*x - 1323.D0/2.D0*z3 + 
     &    8505.D0/2.D0*z3*x - 2733*z3*z2 - 2793.D0/2.D0*z3*z2*x + 12*
     &    z3**2 - 288*z3**2*x - 36785.D0/8.D0*z4 - 126685.D0/8.D0*z4*x
     &     - 625.D0/4.D0*z5 - 3291*z5*x + 15841.D0/32.D0*z6 + 27505.D0/
     &    32.D0*z6*x - 896*Hr1(-1)*z2 - 896*Hr1(-1)*z2*x + 1308*Hr1(-1)
     &    *z3 + 1308*Hr1(-1)*z3*x + 195*Hr1(-1)*z3*z2 + 195*Hr1(-1)*z3*
     &    z2*x + 8448*Hr1(-1)*z4 + 8448*Hr1(-1)*z4*x - 351.D0/2.D0*Hr1(
     &    -1)*z5 - 351.D0/2.D0*Hr1(-1)*z5*x + 8236.D0/9.D0*Hr1(0) + 
     &    604121.D0/36.D0*Hr1(0)*x + 11959.D0/4.D0*Hr1(0)*z2 + 8267.D0/
     &    4.D0*Hr1(0)*z2*x - 25.D0/4.D0*Hr1(0)*z3 - 17451.D0/4.D0*Hr1(0
     &    )*z3*x + 315*Hr1(0)*z3*z2 - 81*Hr1(0)*z3*z2*x - 1293*Hr1(0)*
     &    z4 - 5311.D0/4.D0*Hr1(0)*z4*x + 6495.D0/4.D0*Hr1(0)*z5*x - 
     &    69019.D0/4.D0*Hr1(1) + 69019.D0/4.D0*Hr1(1)*x + 1520*Hr1(1)*
     &    z2 - 1520*Hr1(1)*z2*x - 675.D0/2.D0*Hr1(1)*z3 + 675.D0/2.D0*
     &    Hr1(1)*z3*x - 39*Hr1(1)*z3*z2 + 39*Hr1(1)*z3*z2*x - 545.D0/4.D
     &    0*Hr1(1)*z4 + 545.D0/4.D0*Hr1(1)*z4*x + 39.D0/2.D0*Hr1(1)*z5
     &     - 39.D0/2.D0*Hr1(1)*z5*x - 7257*Hr2(-1,-1)*z2 - 7257*Hr2(-1,
     &    -1)*z2*x - 1080*Hr2(-1,-1)*z3 - 1080*Hr2(-1,-1)*z3*x - 17633.D
     &    0/3.D0*Hr2(-1,0) - 17633.D0/3.D0*Hr2(-1,0)*x - 273.D0/2.D0*
     &    Hr2(-1,0)*z2 - 273.D0/2.D0*Hr2(-1,0)*z2*x + 698*Hr2(-1,0)*z3
     &     + 698*Hr2(-1,0)*z3*x - 663.D0/4.D0*Hr2(-1,0)*z4 - 663.D0/4.D0
     &    *Hr2(-1,0)*z4*x - 2293.D0/2.D0*Hr2(0,-1)*z2 + 17863.D0/2.D0*
     &    Hr2(0,-1)*z2*x - 39*Hr2(0,-1)*z3 + 1119*Hr2(0,-1)*z3*x + 4383.
     &    D0/8.D0*Hr2(0,-1)*z4 - 4383.D0/8.D0*Hr2(0,-1)*z4*x + 5071.D0/
     &    24.D0*Hr2(0,0) - 265.D0/8.D0*Hr2(0,0)*x + 5449.D0/4.D0*Hr2(0,
     &    0)*z2 + 5253.D0/4.D0*Hr2(0,0)*z2*x + 3*Hr2(0,0)*z3*x + 1035.D0
     &    /2.D0*Hr2(0,0)*z4 + 633*Hr2(0,0)*z4*x - 31541.D0/4.D0*Hr2(0,1
     &    ) - 9039.D0/4.D0*Hr2(0,1)*x + 1381.D0/2.D0*Hr2(0,1)*z2 + 3955.
     &    D0/2.D0*Hr2(0,1)*z2*x - 501*Hr2(0,1)*z3 - 507*Hr2(0,1)*z3*x
     &     + 219*Hr2(0,1)*z4 + 219*Hr2(0,1)*z4*x - 11251.D0/4.D0*Hr2(1,
     &    0) + 11251.D0/4.D0*Hr2(1,0)*x - 6105.D0/2.D0*Hr2(1,0)*z2 + 
     &    6105.D0/2.D0*Hr2(1,0)*z2*x + 177*Hr2(1,0)*z3 - 177*Hr2(1,0)*
     &    z3*x + 39.D0/2.D0*Hr2(1,0)*z4 - 39.D0/2.D0*Hr2(1,0)*z4*x - 
     &    12703.D0/2.D0*Hr2(1,1) + 12703.D0/2.D0*Hr2(1,1)*x - 1419*Hr2(
     &    1,1)*z2 + 1419*Hr2(1,1)*z2*x + 6*Hr2(1,1)*z3 - 6*Hr2(1,1)*z3*
     &    x + 5472*Hr3(-1,-1,-1)*z2 + 5472*Hr3(-1,-1,-1)*z2*x + 3040*
     &    Hr3(-1,-1,0) + 3040*Hr3(-1,-1,0)*x + 6*Hr3(-1,-1,0)*z2 + 6*
     &    Hr3(-1,-1,0)*z2*x - 2736*Hr3(-1,0,-1)*z2 - 2736*Hr3(-1,0,-1)*
     &    z2*x - 136*Hr3(-1,0,0) - 136*Hr3(-1,0,0)*x - 2267*Hr3(-1,0,0)
     &    *z2 - 2267*Hr3(-1,0,0)*z2*x - 78*Hr3(-1,0,0)*z3 - 78*Hr3(-1,0
     &    ,0)*z3*x + 2416*Hr3(-1,0,1) + 2416*Hr3(-1,0,1)*x - 1674*Hr3(
     &    -1,0,1)*z2 - 1674*Hr3(-1,0,1)*z2*x - 312*Hr3(-1,0,1)*z3 - 312
     &    *Hr3(-1,0,1)*z3*x - 2184*Hr3(0,-1,-1)*z2 - 3288*Hr3(0,-1,-1)*
     &    z2*x - 900*Hr3(0,-1,-1)*z3 + 900*Hr3(0,-1,-1)*z3*x - 6843.D0/
     &    2.D0*Hr3(0,-1,0) + 1115.D0/2.D0*Hr3(0,-1,0)*x - 927*Hr3(0,-1,
     &    0)*z2 + 921*Hr3(0,-1,0)*z2*x + 507*Hr3(0,-1,0)*z3 - 507*Hr3(0
     &    ,-1,0)*z3*x - 975*Hr3(0,0,-1)*z2 + 577*Hr3(0,0,-1)*z2*x + 
     &    1281.D0/2.D0*Hr3(0,0,-1)*z3 - 831.D0/2.D0*Hr3(0,0,-1)*z3*x - 
     &    365*Hr3(0,0,0)*x + 558*Hr3(0,0,0)*z2 + 234*Hr3(0,0,0)*z2*x + 
     &    252*Hr3(0,0,0)*z3*x - 11959.D0/4.D0*Hr3(0,0,1) - 6037.D0/4.D0
     &    *Hr3(0,0,1)*x + 11*Hr3(0,0,1)*z2 + 889*Hr3(0,0,1)*z2*x + 462*
     &    Hr3(0,0,1)*z3 + 177*Hr3(0,0,1)*z3*x - 2545.D0/2.D0*Hr3(0,1,0)
     &     - 2545.D0/2.D0*Hr3(0,1,0)*x - 1410*Hr3(0,1,0)*z2 - 1596*Hr3(
     &    0,1,0)*z2*x + 627.D0/2.D0*Hr3(0,1,0)*z3 + 627.D0/2.D0*Hr3(0,1
     &    ,0)*z3*x - 3007*Hr3(0,1,1) - 3007*Hr3(0,1,1)*x - 708*Hr3(0,1,
     &    1)*z2 - 708*Hr3(0,1,1)*z2*x + 327*Hr3(0,1,1)*z3 + 327*Hr3(0,1
     &    ,1)*z3*x - 934*Hr3(1,0,-1)*z2 + 934*Hr3(1,0,-1)*z2*x + 156*
     &    Hr3(1,0,-1)*z3 - 156*Hr3(1,0,-1)*z3*x - 1821.D0/4.D0*Hr3(1,0,
     &    0) + 1821.D0/4.D0*Hr3(1,0,0)*x + 453*Hr3(1,0,0)*z2 - 453*Hr3(
     &    1,0,0)*z2*x - 78*Hr3(1,0,0)*z3 + 78*Hr3(1,0,0)*z3*x + 186*
     &    Hr3(1,1,0)*z2 - 186*Hr3(1,1,0)*z2*x + 2838*Hr4(-1,-1,-1,0) + 
     &    2838*Hr4(-1,-1,-1,0)*x + 3183*Hr4(-1,-1,0,0) + 3183*Hr4(-1,-1
     &    ,0,0)*x + 8676*Hr4(-1,-1,0,1) + 8676*Hr4(-1,-1,0,1)*x - 1287*
     &    Hr4(-1,0,-1,0) - 1287*Hr4(-1,0,-1,0)*x - 681.D0/2.D0*Hr4(-1,0
     &    ,0,0) - 681.D0/2.D0*Hr4(-1,0,0,0)*x + 39*Hr4(-1,0,0,0)*z2 + 
     &    39*Hr4(-1,0,0,0)*z2*x - 954*Hr4(-1,0,0,1) - 954*Hr4(-1,0,0,1)
     &    *x - 78*Hr4(-1,0,0,1)*z2 - 78*Hr4(-1,0,0,1)*z2*x + 3582*Hr4(
     &    -1,0,1,0) + 3582*Hr4(-1,0,1,0)*x - 156*Hr4(-1,0,1,0)*z2 - 156
     &    *Hr4(-1,0,1,0)*z2*x + 7560*Hr4(-1,0,1,1) + 7560*Hr4(-1,0,1,1)
     &    *x - 156*Hr4(-1,0,1,1)*z2 - 156*Hr4(-1,0,1,1)*z2*x + 1200*
     &    Hr4(0,-1,-1,-1)*z2 - 1200*Hr4(0,-1,-1,-1)*z2*x + 1381*Hr4(0,
     &    -1,-1,0) - 3955*Hr4(0,-1,-1,0)*x - 819*Hr4(0,-1,-1,0)*z2 + 
     &    819*Hr4(0,-1,-1,0)*z2*x - 600*Hr4(0,-1,0,-1)*z2 + 600*Hr4(0,
     &    -1,0,-1)*z2*x + 129*Hr4(0,-1,0,0) - 3642*Hr4(0,-1,0,0)*x + 
     &    261.D0/2.D0*Hr4(0,-1,0,0)*z2 - 261.D0/2.D0*Hr4(0,-1,0,0)*z2*x
     &     + 1837*Hr4(0,-1,0,1) - 10909*Hr4(0,-1,0,1)*x - 108*Hr4(0,-1,
     &    0,1)*z2 + 108*Hr4(0,-1,0,1)*z2*x - 612*Hr4(0,0,-1,-1)*z2 + 
     &    744*Hr4(0,0,-1,-1)*z2*x - 1612*Hr4(0,0,-1,0) + 1884*Hr4(0,0,
     &    -1,0)*x + 1077.D0/2.D0*Hr4(0,0,-1,0)*z2 - 561.D0/2.D0*Hr4(0,0
     &    ,-1,0)*z2*x + 225.D0/2.D0*Hr4(0,0,0,-1)*z2 - 765.D0/2.D0*Hr4(
     &    0,0,0,-1)*z2*x + 2115.D0/2.D0*Hr4(0,0,0,0)*x - 117*Hr4(0,0,0,
     &    0)*z2 + 9*Hr4(0,0,0,0)*z2*x - 5449.D0/4.D0*Hr4(0,0,0,1) + 
     &    2283.D0/4.D0*Hr4(0,0,0,1)*x - 27.D0/2.D0*Hr4(0,0,0,1)*z2 - 
     &    243.D0/2.D0*Hr4(0,0,0,1)*z2*x - 552*Hr4(0,0,1,0) - 3030*Hr4(0
     &    ,0,1,0)*x + 57.D0/2.D0*Hr4(0,0,1,0)*z2 + 561.D0/2.D0*Hr4(0,0,
     &    1,0)*z2*x - 1302*Hr4(0,0,1,1) - 6258*Hr4(0,0,1,1)*x + 78*Hr4(
     &    0,0,1,1)*z2 + 78*Hr4(0,0,1,1)*z2*x - 204*Hr4(0,1,0,-1)*z2 - 
     &    204*Hr4(0,1,0,-1)*z2*x - 393.D0/4.D0*Hr4(0,1,0,0) + 11691.D0/
     &    4.D0*Hr4(0,1,0,0)*x + 495.D0/2.D0*Hr4(0,1,0,0)*z2 + 495.D0/2.D
     &    0*Hr4(0,1,0,0)*z2*x + 153*Hr4(0,1,1,0)*z2 + 153*Hr4(0,1,1,0)*
     &    z2*x - 156*Hr4(1,0,-1,-1)*z2 + 156*Hr4(1,0,-1,-1)*z2*x - 894*
     &    Hr4(1,0,-1,0) + 894*Hr4(1,0,-1,0)*x + 78*Hr4(1,0,0,-1)*z2 - 
     &    78*Hr4(1,0,0,-1)*z2*x - 429.D0/2.D0*Hr4(1,0,0,0) + 429.D0/2.D0
     &    *Hr4(1,0,0,0)*x + 39*Hr4(1,0,0,0)*z2 - 39*Hr4(1,0,0,0)*z2*x
     &     + 1962*Hr4(1,0,0,1) - 1962*Hr4(1,0,0,1)*x - 2889*Hr4(1,1,0,0
     &    ) + 2889*Hr4(1,1,0,0)*x - 2736*Hr5(-1,-1,-1,0,0) - 2736*Hr5(
     &    -1,-1,-1,0,0)*x - 5472*Hr5(-1,-1,-1,0,1) - 5472*Hr5(-1,-1,-1,
     &    0,1)*x + 102*Hr5(-1,-1,0,0,0) + 102*Hr5(-1,-1,0,0,0)*x - 288*
     &    Hr5(-1,-1,0,0,1) - 288*Hr5(-1,-1,0,0,1)*x - 3024*Hr5(-1,-1,0,
     &    1,0) )
      Pns3pX = Pns3pX + cf*ca**3 * (  - 3024*Hr5(-1,-1,0,1,0)*x - 6048*
     &    Hr5(-1,-1,0,1,1) - 6048*Hr5(-1,-1,0,1,1)*x + 1368*Hr5(-1,0,-1
     &    ,0,0) + 1368*Hr5(-1,0,-1,0,0)*x + 2736*Hr5(-1,0,-1,0,1) + 
     &    2736*Hr5(-1,0,-1,0,1)*x + 2*Hr5(-1,0,0,-1,0) + 2*Hr5(-1,0,0,
     &    -1,0)*x + 29*Hr5(-1,0,0,0,0) + 29*Hr5(-1,0,0,0,0)*x + 1572*
     &    Hr5(-1,0,0,0,1) + 1572*Hr5(-1,0,0,0,1)*x + 1512*Hr5(-1,0,0,1,
     &    0) + 1512*Hr5(-1,0,0,1,0)*x + 3024*Hr5(-1,0,0,1,1) + 3024*
     &    Hr5(-1,0,0,1,1)*x - 1266*Hr5(-1,0,1,0,0) - 1266*Hr5(-1,0,1,0,
     &    0)*x + 1416*Hr5(0,-1,-1,-1,0) - 1416*Hr5(0,-1,-1,-1,0)*x + 
     &    672*Hr5(0,-1,-1,0,0) + 2064*Hr5(0,-1,-1,0,0)*x + 2892*Hr5(0,
     &    -1,-1,0,1) + 2580*Hr5(0,-1,-1,0,1)*x - 741*Hr5(0,-1,0,-1,0)
     &     + 741*Hr5(0,-1,0,-1,0)*x + 321*Hr5(0,-1,0,0,0) - 423*Hr5(0,
     &    -1,0,0,0)*x + 54*Hr5(0,-1,0,0,1) + 234*Hr5(0,-1,0,0,1)*x + 
     &    1500*Hr5(0,-1,0,1,0) + 1524*Hr5(0,-1,0,1,0)*x + 3000*Hr5(0,-1
     &    ,0,1,1) + 3048*Hr5(0,-1,0,1,1)*x + 22*Hr5(0,0,-1,-1,0) - 1778
     &    *Hr5(0,0,-1,-1,0)*x + 515*Hr5(0,0,-1,0,0) + 123*Hr5(0,0,-1,0,
     &    0)*x + 986*Hr5(0,0,-1,0,1) - 1466*Hr5(0,0,-1,0,1)*x - 489*
     &    Hr5(0,0,0,-1,0) + 78*Hr5(0,0,0,-1,0)*x - 48*Hr5(0,0,0,0,0)*x
     &     - 558*Hr5(0,0,0,0,1) - 156*Hr5(0,0,0,0,1)*x - 87.D0/4.D0*
     &    Hr5(0,0,0,1,0) - 567.D0/4.D0*Hr5(0,0,0,1,0)*x - 93*Hr5(0,0,0,
     &    1,1) - 333*Hr5(0,0,0,1,1)*x + 249.D0/4.D0*Hr5(0,0,1,0,0) + 33.
     &    D0/4.D0*Hr5(0,0,1,0,0)*x - 1005*Hr5(0,1,0,-1,0) - 1569*Hr5(0,
     &    1,0,-1,0)*x + 87*Hr5(0,1,0,0,0) + 477*Hr5(0,1,0,0,0)*x + 537*
     &    Hr5(0,1,0,0,1) + 441*Hr5(0,1,0,0,1)*x - 2637.D0/2.D0*Hr5(0,1,
     &    1,0,0) - 2013.D0/2.D0*Hr5(0,1,1,0,0)*x + 3348*Hr5(1,0,-1,-1,0
     &    ) - 3348*Hr5(1,0,-1,-1,0)*x - 370*Hr5(1,0,-1,0,0) + 370*Hr5(1
     &    ,0,-1,0,0)*x + 2608*Hr5(1,0,-1,0,1) - 2608*Hr5(1,0,-1,0,1)*x
     &     - 1392*Hr5(1,0,0,-1,0) + 1392*Hr5(1,0,0,-1,0)*x + 29*Hr5(1,0
     &    ,0,0,0) - 29*Hr5(1,0,0,0,0)*x - 1148*Hr5(1,0,0,0,1) + 1148*
     &    Hr5(1,0,0,0,1)*x + 108*Hr5(1,0,0,1,0) - 108*Hr5(1,0,0,1,0)*x
     &     + 216*Hr5(1,0,0,1,1) - 216*Hr5(1,0,0,1,1)*x - 156*Hr5(1,0,1,
     &    0,0) + 156*Hr5(1,0,1,0,0)*x + 564*Hr5(1,1,0,-1,0) - 564*Hr5(1
     &    ,1,0,-1,0)*x - 390*Hr5(1,1,0,0,0) + 390*Hr5(1,1,0,0,0)*x + 96
     &    *Hr5(1,1,0,0,1) - 96*Hr5(1,1,0,0,1)*x - 312*Hr5(1,1,1,0,0) + 
     &    312*Hr5(1,1,1,0,0)*x + 78*Hr6(-1,0,0,0,-1,0) + 78*Hr6(-1,0,0,
     &    0,-1,0)*x - 78*Hr6(-1,0,0,0,1,0) - 78*Hr6(-1,0,0,0,1,0)*x - 
     &    156*Hr6(-1,0,0,0,1,1) - 156*Hr6(-1,0,0,0,1,1)*x + 78*Hr6(-1,0
     &    ,0,1,0,0) + 78*Hr6(-1,0,0,1,0,0)*x + 156*Hr6(-1,0,1,0,-1,0)
     &     + 156*Hr6(-1,0,1,0,-1,0)*x + 78*Hr6(-1,0,1,0,0,0) + 78*Hr6(
     &    -1,0,1,0,0,0)*x + 156*Hr6(-1,0,1,0,0,1) + 156*Hr6(-1,0,1,0,0,
     &    1)*x + 156*Hr6(-1,0,1,1,0,0) + 156*Hr6(-1,0,1,1,0,0)*x - 600*
     &    Hr6(0,-1,-1,-1,0,0) + 600*Hr6(0,-1,-1,-1,0,0)*x - 1200*Hr6(0,
     &    -1,-1,-1,0,1) + 1200*Hr6(0,-1,-1,-1,0,1)*x + 285*Hr6(0,-1,-1,
     &    0,0,0) - 285*Hr6(0,-1,-1,0,0,0)*x + 600*Hr6(0,-1,-1,0,0,1) - 
     &    600*Hr6(0,-1,-1,0,0,1)*x + 300*Hr6(0,-1,0,-1,0,0) - 300*Hr6(0
     &    ,-1,0,-1,0,0)*x + 600*Hr6(0,-1,0,-1,0,1) - 600*Hr6(0,-1,0,-1,
     &    0,1)*x + 90*Hr6(0,-1,0,0,-1,0) - 90*Hr6(0,-1,0,0,-1,0)*x - 
     &    267.D0/2.D0*Hr6(0,-1,0,0,0,0) + 267.D0/2.D0*Hr6(0,-1,0,0,0,0)
     &    *x - 30*Hr6(0,-1,0,0,0,1) + 30*Hr6(0,-1,0,0,0,1)*x - 162*Hr6(
     &    0,-1,0,1,0,0) + 162*Hr6(0,-1,0,1,0,0)*x - 156*Hr6(0,0,-1,-1,
     &    -1,0) + 156*Hr6(0,0,-1,-1,-1,0)*x + 345*Hr6(0,0,-1,-1,0,0) - 
     &    411*Hr6(0,0,-1,-1,0,0)*x + 534*Hr6(0,0,-1,-1,0,1) - 666*Hr6(0
     &    ,0,-1,-1,0,1)*x + 78*Hr6(0,0,-1,0,-1,0) - 78*Hr6(0,0,-1,0,-1,
     &    0)*x - 435.D0/2.D0*Hr6(0,0,-1,0,0,0) + 291.D0/2.D0*Hr6(0,0,-1
     &    ,0,0,0)*x - 429*Hr6(0,0,-1,0,0,1) + 171*Hr6(0,0,-1,0,0,1)*x
     &     - 162*Hr6(0,0,-1,0,1,0) - 162*Hr6(0,0,-1,0,1,0)*x - 324*Hr6(
     &    0,0,-1,0,1,1) - 324*Hr6(0,0,-1,0,1,1)*x - 27*Hr6(0,0,0,-1,-1,
     &    0) + 243*Hr6(0,0,0,-1,-1,0)*x - 99.D0/2.D0*Hr6(0,0,0,-1,0,0)
     &     + 261.D0/2.D0*Hr6(0,0,0,-1,0,0)*x - 126*Hr6(0,0,0,-1,0,1) + 
     &    504*Hr6(0,0,0,-1,0,1)*x + 78*Hr6(0,0,0,0,-1,0) - 45*Hr6(0,0,0
     &    ,0,-1,0)*x - 72*Hr6(0,0,0,0,0,0)*x + 117*Hr6(0,0,0,0,0,1) - 
     &    54*Hr6(0,0,0,0,0,1)*x + 108*Hr6(0,0,0,0,1,0) + 108*Hr6(0,0,0,
     &    0,1,0)*x + 216*Hr6(0,0,0,0,1,1) + 216*Hr6(0,0,0,0,1,1)*x - 81.
     &    D0/2.D0*Hr6(0,0,0,1,0,0) - 153.D0/2.D0*Hr6(0,0,0,1,0,0)*x + 
     &    141*Hr6(0,0,1,0,-1,0) + 141*Hr6(0,0,1,0,-1,0)*x - 273.D0/2.D0
     &    *Hr6(0,0,1,0,0,0) - 273.D0/2.D0*Hr6(0,0,1,0,0,0)*x + 81*Hr6(0
     &    ,0,1,0,0,1) - 171*Hr6(0,0,1,0,0,1)*x - 213*Hr6(0,0,1,1,0,0)
     &     + 39*Hr6(0,0,1,1,0,0)*x + 216*Hr6(0,1,0,-1,-1,0) + 216*Hr6(0
     &    ,1,0,-1,-1,0)*x + 48*Hr6(0,1,0,-1,0,0) + 48*Hr6(0,1,0,-1,0,0)
     &    *x + 312*Hr6(0,1,0,-1,0,1) + 312*Hr6(0,1,0,-1,0,1)*x + 111*
     &    Hr6(0,1,0,0,-1,0) + 111*Hr6(0,1,0,0,-1,0)*x - 267.D0/2.D0*
     &    Hr6(0,1,0,0,0,0) - 267.D0/2.D0*Hr6(0,1,0,0,0,0)*x - 147*Hr6(0
     &    ,1,0,0,0,1) - 147*Hr6(0,1,0,0,0,1)*x - 24*Hr6(0,1,0,0,1,0) - 
     &    24*Hr6(0,1,0,0,1,0)*x - 48*Hr6(0,1,0,0,1,1) - 48*Hr6(0,1,0,0,
     &    1,1)*x - 9*Hr6(0,1,0,1,0,0) - 9*Hr6(0,1,0,1,0,0)*x + 438*Hr6(
     &    0,1,1,0,-1,0) + 438*Hr6(0,1,1,0,-1,0)*x - 195*Hr6(0,1,1,0,0,0
     &    ) - 195*Hr6(0,1,1,0,0,0)*x + 66*Hr6(0,1,1,0,0,1) + 66*Hr6(0,1
     &    ,1,0,0,1)*x - 18*Hr6(0,1,1,1,0,0) - 18*Hr6(0,1,1,1,0,0)*x - 
     &    312*Hr6(1,0,-1,-1,-1,0) + 312*Hr6(1,0,-1,-1,-1,0)*x + 156*
     &    Hr6(1,0,-1,-1,0,0) - 156*Hr6(1,0,-1,-1,0,0)*x + 156*Hr6(1,0,
     &    -1,0,-1,0) - 156*Hr6(1,0,-1,0,-1,0)*x - 78*Hr6(1,0,-1,0,0,0)
     &     + 78*Hr6(1,0,-1,0,0,0)*x + 156*Hr6(1,0,0,-1,-1,0) - 156*Hr6(
     &    1,0,0,-1,-1,0)*x - 78*Hr6(1,0,0,-1,0,0) + 78*Hr6(1,0,0,-1,0,0
     &    )*x )
      Pns3pX = Pns3pX + cf*ca**3*pqq0m * ( 3289.D0/9.D0*z2 - 607*z3 - 
     &    396*z3*z2 - 1773.D0/4.D0*z3**2 + 2513.D0/16.D0*z4 + 5573.D0/8.
     &    D0*z5 - 24047.D0/8.D0*z6 + 2428.D0/3.D0*Hr1(-1)*z2 + 2291*
     &    Hr1(-1)*z3 + 3504*Hr1(-1)*z3*z2 + 6579.D0/8.D0*Hr1(-1)*z4 - 
     &    693.D0/2.D0*Hr1(-1)*z5 - 883.D0/4.D0*Hr1(0) - 1205.D0/6.D0*
     &    Hr1(0)*z2 - 624*Hr1(0)*z3 - 1530*Hr1(0)*z3*z2 + 67.D0/16.D0*
     &    Hr1(0)*z4 + 2295.D0/2.D0*Hr1(0)*z5 - 3216*Hr2(-1,-1)*z2 + 
     &    1056*Hr2(-1,-1)*z3 - 9846*Hr2(-1,-1)*z4 + 5525.D0/9.D0*Hr2(-1
     &    ,0) + 4543.D0/2.D0*Hr2(-1,0)*z2 - 52*Hr2(-1,0)*z3 + 2598*Hr2(
     &    -1,0)*z4 + 1729*Hr2(0,-1)*z2 - 132*Hr2(0,-1)*z3 + 4923*Hr2(0,
     &    -1)*z4 - 13885.D0/36.D0*Hr2(0,0) - 2169.D0/4.D0*Hr2(0,0)*z2
     &     + 93.D0/2.D0*Hr2(0,0)*z3 - 1575.D0/2.D0*Hr2(0,0)*z4 - 117.D0/
     &    2.D0*Hr2(0,1) + 375*Hr2(0,1)*z2 + 129.D0/2.D0*Hr2(0,1)*z3 + 
     &    1923.D0/2.D0*Hr2(0,1)*z4 - 4512*Hr3(-1,-1,-1)*z3 + 396*Hr3(-1
     &    ,-1,0)*z2 + 1320*Hr3(-1,-1,0)*z3 - 528*Hr3(-1,0,-1)*z2 + 2256
     &    *Hr3(-1,0,-1)*z3 + 566.D0/3.D0*Hr3(-1,0,0) + 1289.D0/2.D0*
     &    Hr3(-1,0,0)*z2 - 90*Hr3(-1,0,0)*z3 - 2428.D0/3.D0*Hr3(-1,0,1)
     &     + 18*Hr3(-1,0,1)*z2 + 1206*Hr3(-1,0,1)*z3 - 528*Hr3(0,-1,-1)
     &    *z2 + 2256*Hr3(0,-1,-1)*z3 + 890.D0/3.D0*Hr3(0,-1,0) + 165*
     &    Hr3(0,-1,0)*z2 - 660*Hr3(0,-1,0)*z3 + 248*Hr3(0,0,-1)*z2 - 
     &    675*Hr3(0,0,-1)*z3 - 2215.D0/6.D0*Hr3(0,0,0) - 231*Hr3(0,0,0)
     &    *z2 + 270*Hr3(0,0,0)*z3 + 1214.D0/3.D0*Hr3(0,0,1) - 48*Hr3(0,
     &    0,1)*z2 + 219*Hr3(0,0,1)*z3 - 87*Hr3(0,1,0)*z2 + 1170*Hr3(0,1
     &    ,0)*z3 - 342*Hr3(0,1,1)*z2 + 1644*Hr3(0,1,1)*z3 - 5664*Hr4(-1
     &    ,-1,-1,0)*z2 + 1608*Hr4(-1,-1,0,0) + 3720*Hr4(-1,-1,0,0)*z2
     &     + 3216*Hr4(-1,-1,0,1) + 1344*Hr4(-1,-1,0,1)*z2 + 2832*Hr4(-1
     &    ,0,-1,0)*z2 + 756*Hr4(-1,0,0,-1)*z2 - 1085.D0/2.D0*Hr4(-1,0,0
     &    ,0) - 1050*Hr4(-1,0,0,0)*z2 - 1729*Hr4(-1,0,0,1) - 144*Hr4(-1
     &    ,0,0,1)*z2 + 1104*Hr4(-1,0,1,0)*z2 + 242*Hr4(-1,0,1,1) + 1056
     &    *Hr4(-1,0,1,1)*z2 + 2832*Hr4(0,-1,-1,0)*z2 - 1487.D0/2.D0*
     &    Hr4(0,-1,0,0) - 1860*Hr4(0,-1,0,0)*z2 - 1729*Hr4(0,-1,0,1) - 
     &    672*Hr4(0,-1,0,1)*z2 - 516*Hr4(0,0,-1,-1)*z2 + 129*Hr4(0,0,-1
     &    ,0) - 1086*Hr4(0,0,-1,0)*z2 - 510*Hr4(0,0,0,-1)*z2 - 341.D0/4.
     &    D0*Hr4(0,0,0,0) + 522*Hr4(0,0,0,0)*z2 + 1145.D0/2.D0*Hr4(0,0,
     &    0,1) - 84*Hr4(0,0,0,1)*z2 - 450*Hr4(0,0,1,0)*z2 - 121*Hr4(0,0
     &    ,1,1) - 528*Hr4(0,0,1,1)*z2 - 780*Hr4(0,1,0,-1)*z2 + 27*Hr4(0
     &    ,1,0,0) + 642*Hr4(0,1,0,0)*z2 + 204*Hr4(0,1,1,0)*z2 + 660*
     &    Hr5(-1,-1,0,0,0) - 528*Hr5(-1,-1,0,1,0) - 2112*Hr5(-1,-1,0,1,
     &    1) + 264*Hr5(-1,0,-1,0,0) + 528*Hr5(-1,0,-1,0,1) + 179*Hr5(-1
     &    ,0,0,-1,0) - 923.D0/2.D0*Hr5(-1,0,0,0,0) - 546*Hr5(-1,0,0,0,1
     &    ) + 264*Hr5(-1,0,0,1,0) + 1056*Hr5(-1,0,0,1,1) + 198*Hr5(-1,0
     &    ,1,0,0) + 264*Hr5(0,-1,-1,0,0) + 528*Hr5(0,-1,-1,0,1) - 429*
     &    Hr5(0,-1,0,0,0) - 264*Hr5(0,-1,0,0,1) + 264*Hr5(0,-1,0,1,0)
     &     + 1056*Hr5(0,-1,0,1,1) + 502*Hr5(0,0,-1,-1,0) - 631.D0/2.D0*
     &    Hr5(0,0,-1,0,0) + 3*Hr5(0,0,-1,0,1) - 171.D0/2.D0*Hr5(0,0,0,
     &    -1,0) + 150*Hr5(0,0,0,0,0) + 273.D0/2.D0*Hr5(0,0,0,0,1) - 105
     &    *Hr5(0,0,0,1,0) - 342*Hr5(0,0,0,1,1) - 57*Hr5(0,0,1,0,0) + 
     &    708*Hr5(0,1,0,-1,0) - 144*Hr5(0,1,0,0,0) + 336*Hr5(0,1,0,0,1)
     &     + 84*Hr5(0,1,1,0,0) + 1296*Hr6(-1,-1,-1,0,0,0) + 4512*Hr6(-1
     &    ,-1,-1,0,0,1) + 4512*Hr6(-1,-1,-1,0,1,0) + 9024*Hr6(-1,-1,-1,
     &    0,1,1) + 336*Hr6(-1,-1,0,0,-1,0) - 360*Hr6(-1,-1,0,0,0,0) - 
     &    2304*Hr6(-1,-1,0,0,0,1) - 2256*Hr6(-1,-1,0,0,1,0) - 4512*Hr6(
     &    -1,-1,0,0,1,1) + 960*Hr6(-1,-1,0,1,0,0) - 648*Hr6(-1,0,-1,0,0
     &    ,0) - 2256*Hr6(-1,0,-1,0,0,1) - 2256*Hr6(-1,0,-1,0,1,0) - 
     &    4512*Hr6(-1,0,-1,0,1,1) + 528*Hr6(-1,0,0,-1,-1,0) - 510*Hr6(
     &    -1,0,0,-1,0,0) - 492*Hr6(-1,0,0,-1,0,1) - 24*Hr6(-1,0,0,0,-1,
     &    0) + 156*Hr6(-1,0,0,0,0,0) + 714*Hr6(-1,0,0,0,0,1) + 528*Hr6(
     &    -1,0,0,0,1,0) + 1056*Hr6(-1,0,0,0,1,1) - 324*Hr6(-1,0,0,1,0,0
     &    ) + 816*Hr6(-1,0,1,0,-1,0) - 336*Hr6(-1,0,1,0,0,0) - 168*Hr6(
     &    -1,0,1,0,0,1) + 312*Hr6(-1,0,1,1,0,0) - 648*Hr6(0,-1,-1,0,0,0
     &    ) - 2256*Hr6(0,-1,-1,0,0,1) - 2256*Hr6(0,-1,-1,0,1,0) - 4512*
     &    Hr6(0,-1,-1,0,1,1) - 168*Hr6(0,-1,0,0,-1,0) + 180*Hr6(0,-1,0,
     &    0,0,0) + 1152*Hr6(0,-1,0,0,0,1) + 1128*Hr6(0,-1,0,0,1,0) + 
     &    2256*Hr6(0,-1,0,0,1,1) - 480*Hr6(0,-1,0,1,0,0) + 624*Hr6(0,0,
     &    -1,-1,-1,0) + 102*Hr6(0,0,-1,-1,0,0) + 828*Hr6(0,0,-1,-1,0,1)
     &     - 312*Hr6(0,0,-1,0,-1,0) + 324*Hr6(0,0,-1,0,0,0) + 570*Hr6(0
     &    ,0,-1,0,0,1) + 984*Hr6(0,0,-1,0,1,0) + 1968*Hr6(0,0,-1,0,1,1)
     &     + 372*Hr6(0,0,0,-1,-1,0) + 162*Hr6(0,0,0,-1,0,0) + 696*Hr6(0
     &    ,0,0,-1,0,1) - 30*Hr6(0,0,0,0,-1,0) - 90*Hr6(0,0,0,0,0,0) - 
     &    342*Hr6(0,0,0,0,0,1) - 192*Hr6(0,0,0,0,1,0) - 384*Hr6(0,0,0,0
     &    ,1,1) + 78*Hr6(0,0,0,1,0,0) + 396*Hr6(0,0,1,0,-1,0) - 234*
     &    Hr6(0,0,1,0,0,0) + 384*Hr6(0,0,1,0,0,1) - 456*Hr6(0,0,1,1,0,0
     &    ) + 1896*Hr6(0,1,0,-1,-1,0) - 84*Hr6(0,1,0,-1,0,0) + 1728*
     &    Hr6(0,1,0,-1,0,1) - 144*Hr6(0,1,0,0,-1,0) - 234*Hr6(0,1,0,0,0
     &    ,0) - 564*Hr6(0,1,0,0,0,1) - 300*Hr6(0,1,0,1,0,0) + 1608*Hr6(
     &    0,1,1,0,-1,0) - 804*Hr6(0,1,1,0,0,0) + 600*Hr6(0,1,1,0,0,1)
     &     - 600*Hr6(0,1,1,1,0,0) )
      Pns3pX = Pns3pX + cf*ca**3*pqq0p * ( 42139.D0/144.D0 - 5525.D0/18.
     &    D0*z2 + 943.D0/3.D0*z3 + 603.D0/2.D0*z3*z2 + 1749.D0/4.D0*
     &    z3**2 + 8243.D0/8.D0*z4 - 1122*z5 - 21671.D0/8.D0*z6 + 2583.D0
     &    /8.D0*Hr1(0) - 2641.D0/6.D0*Hr1(0)*z2 + 1927.D0/4.D0*Hr1(0)*
     &    z3 - 630*Hr1(0)*z3*z2 - 9691.D0/16.D0*Hr1(0)*z4 - 2295.D0/2.D0
     &    *Hr1(0)*z5 + 1688*Hr1(1)*z3 - 1680*Hr1(1)*z3*z2 - 1577.D0/4.D0
     &    *Hr1(1)*z4 - 213.D0/2.D0*Hr1(1)*z5 + 380*Hr2(0,-1)*z2 + 1143.D
     &    0/2.D0*Hr2(0,-1)*z3 + 3153*Hr2(0,-1)*z4 + 1565.D0/3.D0*Hr2(0,
     &    0) - 1981.D0/4.D0*Hr2(0,0)*z2 - 93.D0/2.D0*Hr2(0,0)*z3 - 900*
     &    Hr2(0,0)*z4 - 165*Hr2(0,1)*z3 - 684*Hr2(0,1)*z4 - 201*Hr2(1,0
     &    )*z2 + 45.D0/2.D0*Hr2(1,0)*z3 - 624*Hr2(1,0)*z4 - 924*Hr2(1,1
     &    )*z3 - 1368*Hr2(1,1)*z4 - 1212*Hr3(0,-1,-1)*z2 - 3336*Hr3(0,
     &    -1,-1)*z3 - 111*Hr3(0,-1,0) + 642*Hr3(0,-1,0)*z2 + 1200*Hr3(0
     &    ,-1,0)*z3 + 484*Hr3(0,0,-1)*z2 + 837*Hr3(0,0,-1)*z3 + 3397.D0/
     &    8.D0*Hr3(0,0,0) + 33*Hr3(0,0,0)*z2 - 270*Hr3(0,0,0)*z3 + 709.D
     &    0/3.D0*Hr3(0,0,1) + 251*Hr3(0,0,1)*z2 - 951*Hr3(0,0,1)*z3 - 
     &    99*Hr3(0,1,0)*z2 - 600*Hr3(0,1,0)*z3 - 1440*Hr3(0,1,1)*z3 - 
     &    244*Hr3(1,0,-1)*z2 - 1662*Hr3(1,0,-1)*z3 - 499*Hr3(1,0,0) - 
     &    105.D0/2.D0*Hr3(1,0,0)*z2 - 90*Hr3(1,0,0)*z3 - 1440*Hr3(1,0,1
     &    )*z3 - 132*Hr3(1,1,0)*z2 - 1200*Hr3(1,1,0)*z3 - 2880*Hr3(1,1,
     &    1)*z3 + 5472*Hr4(0,-1,-1,-1)*z2 + 750*Hr4(0,-1,-1,0) - 2772*
     &    Hr4(0,-1,-1,0)*z2 - 2736*Hr4(0,-1,0,-1)*z2 - 953.D0/2.D0*Hr4(
     &    0,-1,0,0) + 54*Hr4(0,-1,0,0)*z2 - 5*Hr4(0,-1,0,1) - 948*Hr4(0
     &    ,-1,0,1)*z2 - 2028*Hr4(0,0,-1,-1)*z2 + 137.D0/2.D0*Hr4(0,0,-1
     &    ,0) + 660*Hr4(0,0,-1,0)*z2 - 132*Hr4(0,0,0,-1)*z2 + 341.D0/4.D
     &    0*Hr4(0,0,0,0) + 108*Hr4(0,0,0,0)*z2 + 465*Hr4(0,0,0,1) + 186
     &    *Hr4(0,0,0,1)*z2 + 121.D0/4.D0*Hr4(0,0,1,0) - 576*Hr4(0,0,1,0
     &    )*z2 - 312*Hr4(0,0,1,1)*z2 - 576*Hr4(0,1,0,-1)*z2 - 1971.D0/4.
     &    D0*Hr4(0,1,0,0) - 84*Hr4(0,1,0,0)*z2 - 288*Hr4(0,1,1,0)*z2 + 
     &    1416*Hr4(1,0,-1,-1)*z2 + 1085*Hr4(1,0,-1,0) - 1452*Hr4(1,0,-1
     &    ,0)*z2 - 1284*Hr4(1,0,0,-1)*z2 - 845*Hr4(1,0,0,0) + 102*Hr4(1
     &    ,0,0,0)*z2 + 1487.D0/2.D0*Hr4(1,0,0,1) - 264*Hr4(1,0,0,1)*z2
     &     - 288*Hr4(1,0,1,0)*z2 - 1152*Hr4(1,1,0,-1)*z2 - 804*Hr4(1,1,
     &    0,0) - 168*Hr4(1,1,0,0)*z2 - 576*Hr4(1,1,1,0)*z2 + 684*Hr5(0,
     &    -1,-1,-1,0) + 699*Hr5(0,-1,-1,0,0) + 1554*Hr5(0,-1,-1,0,1) - 
     &    210*Hr5(0,-1,0,-1,0) - 276*Hr5(0,-1,0,0,0) - 393*Hr5(0,-1,0,0
     &    ,1) + 318*Hr5(0,-1,0,1,0) + 504*Hr5(0,-1,0,1,1) - 96*Hr5(0,0,
     &    -1,-1,0) - 152*Hr5(0,0,-1,0,0) - 532*Hr5(0,0,-1,0,1) + 207.D0/
     &    2.D0*Hr5(0,0,0,-1,0) - 150*Hr5(0,0,0,0,0) + 123.D0/2.D0*Hr5(0
     &    ,0,0,0,1) - 93*Hr5(0,0,0,1,0) - 252*Hr5(0,0,0,1,1) + 39.D0/2.D
     &    0*Hr5(0,0,1,0,0) - 198*Hr5(0,1,0,-1,0) - 165*Hr5(0,1,0,0,0)
     &     - 132*Hr5(0,1,1,0,0) - 36*Hr5(1,0,-1,-1,0) + 527*Hr5(1,0,-1,
     &    0,0) + 226*Hr5(1,0,-1,0,1) + 18*Hr5(1,0,0,-1,0) - 923.D0/2.D0
     &    *Hr5(1,0,0,0,0) + 151*Hr5(1,0,0,0,1) + 132*Hr5(1,0,0,1,0) - 
     &    132*Hr5(1,0,1,0,0) - 792*Hr5(1,1,0,-1,0) - 132*Hr5(1,1,0,0,0)
     &     - 264*Hr5(1,1,0,0,1) - 2736*Hr6(0,-1,-1,-1,0,0) - 5472*Hr6(0
     &    ,-1,-1,-1,0,1) + 732*Hr6(0,-1,-1,0,0,0) + 1968*Hr6(0,-1,-1,0,
     &    0,1) - 768*Hr6(0,-1,-1,0,1,0) - 1536*Hr6(0,-1,-1,0,1,1) + 
     &    1368*Hr6(0,-1,0,-1,0,0) + 2736*Hr6(0,-1,0,-1,0,1) + 300*Hr6(0
     &    ,-1,0,0,-1,0) - 234*Hr6(0,-1,0,0,0,0) + 24*Hr6(0,-1,0,0,0,1)
     &     + 384*Hr6(0,-1,0,0,1,0) + 768*Hr6(0,-1,0,0,1,1) - 444*Hr6(0,
     &    -1,0,1,0,0) + 1056*Hr6(0,0,-1,-1,-1,0) + 750*Hr6(0,0,-1,-1,0,
     &    0) + 2556*Hr6(0,0,-1,-1,0,1) - 528*Hr6(0,0,-1,0,-1,0) - 162*
     &    Hr6(0,0,-1,0,0,0) - 726*Hr6(0,0,-1,0,0,1) + 552*Hr6(0,0,-1,0,
     &    1,0) + 1104*Hr6(0,0,-1,0,1,1) - 168*Hr6(0,0,0,-1,-1,0) + 108*
     &    Hr6(0,0,0,-1,0,0) + 48*Hr6(0,0,0,-1,0,1) - 390*Hr6(0,0,0,0,-1
     &    ,0) + 90*Hr6(0,0,0,0,0,0) - 288*Hr6(0,0,0,0,0,1) - 12*Hr6(0,0
     &    ,0,0,1,0) - 24*Hr6(0,0,0,0,1,1) + 78*Hr6(0,0,0,1,0,0) - 720*
     &    Hr6(0,0,1,0,-1,0) + 252*Hr6(0,0,1,0,0,0) + 60*Hr6(0,0,1,0,0,1
     &    ) - 276*Hr6(0,0,1,1,0,0) + 1344*Hr6(0,1,0,-1,-1,0) - 48*Hr6(0
     &    ,1,0,-1,0,0) + 1248*Hr6(0,1,0,-1,0,1) - 1248*Hr6(0,1,0,0,-1,0
     &    ) + 180*Hr6(0,1,0,0,0,0) - 624*Hr6(0,1,0,0,0,1) + 144*Hr6(0,1
     &    ,0,0,1,0) + 288*Hr6(0,1,0,0,1,1) - 1152*Hr6(0,1,1,0,-1,0) + 
     &    432*Hr6(0,1,1,0,0,0) - 288*Hr6(0,1,1,0,0,1) + 2112*Hr6(1,0,-1
     &    ,-1,-1,0) - 1236*Hr6(1,0,-1,-1,0,0) - 360*Hr6(1,0,-1,-1,0,1)
     &     - 1056*Hr6(1,0,-1,0,-1,0) + 408*Hr6(1,0,-1,0,0,0) + 516*Hr6(
     &    1,0,-1,0,0,1) + 336*Hr6(1,0,-1,0,1,0) + 672*Hr6(1,0,-1,0,1,1)
     &     + 288*Hr6(1,0,0,-1,-1,0) + 570*Hr6(1,0,0,-1,0,0) + 1428*Hr6(
     &    1,0,0,-1,0,1) - 648*Hr6(1,0,0,0,-1,0) + 156*Hr6(1,0,0,0,0,0)
     &     - 438*Hr6(1,0,0,0,0,1) - 24*Hr6(1,0,0,0,1,0) - 48*Hr6(1,0,0,
     &    0,1,1) - 12*Hr6(1,0,0,1,0,0) - 1152*Hr6(1,0,1,0,-1,0) + 432*
     &    Hr6(1,0,1,0,0,0) - 288*Hr6(1,0,1,0,0,1) + 2688*Hr6(1,1,0,-1,
     &    -1,0) - 96*Hr6(1,1,0,-1,0,0) + 2496*Hr6(1,1,0,-1,0,1) - 2496*
     &    Hr6(1,1,0,0,-1,0) + 360*Hr6(1,1,0,0,0,0) - 1248*Hr6(1,1,0,0,0
     &    ,1) + 288*Hr6(1,1,0,0,1,0) + 576*Hr6(1,1,0,0,1,1) - 2304*Hr6(
     &    1,1,1,0,-1,0) + 864*Hr6(1,1,1,0,0,0) - 576*Hr6(1,1,1,0,0,1) )
      Pns3pX = Pns3pX + cf**2*ca**2 * ( 117775.D0/72.D0 - 117775.D0/72.D
     &    0*x - 27303*z2 + 32425.D0/2.D0*z2*x + 24033.D0/8.D0*z3 - 
     &    55777.D0/8.D0*z3*x + 8889*z3*z2 + 7353*z3*z2*x + 153.D0/4.D0*
     &    z3**2 + 4851.D0/4.D0*z3**2*x + 235047.D0/16.D0*z4 + 998745.D0/
     &    16.D0*z4*x + 3255.D0/4.D0*z5 + 44421.D0/4.D0*z5*x - 13827.D0/
     &    16.D0*z6 - 30945.D0/16.D0*z6*x - 4955.D0/2.D0*Hr1(-1)*z2 - 
     &    4955.D0/2.D0*Hr1(-1)*z2*x - 7434*Hr1(-1)*z3 - 7434*Hr1(-1)*z3
     &    *x - 720*Hr1(-1)*z3*z2 - 720*Hr1(-1)*z3*z2*x - 32598*Hr1(-1)*
     &    z4 - 32598*Hr1(-1)*z4*x + 648*Hr1(-1)*z5 + 648*Hr1(-1)*z5*x
     &     + 322657.D0/288.D0*Hr1(0) - 5457061.D0/96.D0*Hr1(0)*x - 
     &    10862*Hr1(0)*z2 + 5489.D0/4.D0*Hr1(0)*z2*x + 297*Hr1(0)*z3 + 
     &    36297.D0/2.D0*Hr1(0)*z3*x - 594*Hr1(0)*z3*z2 + 891*Hr1(0)*z3*
     &    z2*x + 48375.D0/8.D0*Hr1(0)*z4 + 43023.D0/8.D0*Hr1(0)*z4*x + 
     &    225*Hr1(0)*z5 - 6048*Hr1(0)*z5*x + 167650.D0/3.D0*Hr1(1) - 
     &    167650.D0/3.D0*Hr1(1)*x - 14451.D0/2.D0*Hr1(1)*z2 + 14451.D0/
     &    2.D0*Hr1(1)*z2*x - 4344*Hr1(1)*z3 + 4344*Hr1(1)*z3*x + 144*
     &    Hr1(1)*z3*z2 - 144*Hr1(1)*z3*z2*x - 3555*Hr1(1)*z4 + 3555*
     &    Hr1(1)*z4*x - 72*Hr1(1)*z5 + 72*Hr1(1)*z5*x + 30360*Hr2(-1,-1
     &    )*z2 + 30360*Hr2(-1,-1)*z2*x + 3096*Hr2(-1,-1)*z3 + 3096*Hr2(
     &    -1,-1)*z3*x + 117473.D0/6.D0*Hr2(-1,0) + 117473.D0/6.D0*Hr2(
     &    -1,0)*x - 2805*Hr2(-1,0)*z2 - 2805*Hr2(-1,0)*z2*x - 2016*Hr2(
     &    -1,0)*z3 - 2016*Hr2(-1,0)*z3*x + 612*Hr2(-1,0)*z4 + 612*Hr2(
     &    -1,0)*z4*x + 1767.D0/2.D0*Hr2(0,-1)*z2 - 65595.D0/2.D0*Hr2(0,
     &    -1)*z2*x - 1431.D0/2.D0*Hr2(0,-1)*z3 - 513.D0/2.D0*Hr2(0,-1)*
     &    z3*x - 1944*Hr2(0,-1)*z4 + 1944*Hr2(0,-1)*z4*x + 77011.D0/72.D
     &    0*Hr2(0,0) - 347369.D0/72.D0*Hr2(0,0)*x - 17595.D0/4.D0*Hr2(0
     &    ,0)*z2 - 15561.D0/4.D0*Hr2(0,0)*z2*x - 198*Hr2(0,0)*z3 - 1479
     &    *Hr2(0,0)*z3*x - 1386*Hr2(0,0)*z4 - 2268*Hr2(0,0)*z4*x + 
     &    27303*Hr2(0,1) + 10099.D0/3.D0*Hr2(0,1)*x - 6951.D0/2.D0*Hr2(
     &    0,1)*z2 - 16347.D0/2.D0*Hr2(0,1)*z2*x - 1014*Hr2(0,1)*z3 + 
     &    3198*Hr2(0,1)*z3*x - 459.D0/2.D0*Hr2(0,1)*z4 - 459.D0/2.D0*
     &    Hr2(0,1)*z4*x + 35905.D0/3.D0*Hr2(1,0) - 35905.D0/3.D0*Hr2(1,
     &    0)*x + 9120*Hr2(1,0)*z2 - 9120*Hr2(1,0)*z2*x - 2844*Hr2(1,0)*
     &    z3 + 2844*Hr2(1,0)*z3*x - 72*Hr2(1,0)*z4 + 72*Hr2(1,0)*z4*x
     &     + 22969*Hr2(1,1) - 22969*Hr2(1,1)*x + 5280*Hr2(1,1)*z2 - 
     &    5280*Hr2(1,1)*z2*x - 5040*Hr2(1,1)*z3 + 5040*Hr2(1,1)*z3*x - 
     &    19872*Hr3(-1,-1,-1)*z2 - 19872*Hr3(-1,-1,-1)*z2*x - 12867*
     &    Hr3(-1,-1,0) - 12867*Hr3(-1,-1,0)*x - 1368*Hr3(-1,-1,0)*z2 - 
     &    1368*Hr3(-1,-1,0)*z2*x + 8856*Hr3(-1,0,-1)*z2 + 8856*Hr3(-1,0
     &    ,-1)*z2*x + 10355.D0/2.D0*Hr3(-1,0,0) + 10355.D0/2.D0*Hr3(-1,
     &    0,0)*x + 8928*Hr3(-1,0,0)*z2 + 8928*Hr3(-1,0,0)*z2*x + 288*
     &    Hr3(-1,0,0)*z3 + 288*Hr3(-1,0,0)*z3*x - 3956*Hr3(-1,0,1) - 
     &    3956*Hr3(-1,0,1)*x + 6048*Hr3(-1,0,1)*z2 + 6048*Hr3(-1,0,1)*
     &    z2*x + 1152*Hr3(-1,0,1)*z3 + 1152*Hr3(-1,0,1)*z3*x + 9510*
     &    Hr3(0,-1,-1)*z2 + 8202*Hr3(0,-1,-1)*z2*x + 2700*Hr3(0,-1,-1)*
     &    z3 - 2700*Hr3(0,-1,-1)*z3*x + 45071.D0/4.D0*Hr3(0,-1,0) + 
     &    9285.D0/4.D0*Hr3(0,-1,0)*x + 4407.D0/2.D0*Hr3(0,-1,0)*z2 + 
     &    1641.D0/2.D0*Hr3(0,-1,0)*z2*x - 1827*Hr3(0,-1,0)*z3 + 1827*
     &    Hr3(0,-1,0)*z3*x + 2679*Hr3(0,0,-1)*z2 + 891*Hr3(0,0,-1)*z2*x
     &     - 2178*Hr3(0,0,-1)*z3 + 2214*Hr3(0,0,-1)*z3*x + 1543.D0/8.D0
     &    *Hr3(0,0,0) - 38539.D0/8.D0*Hr3(0,0,0)*x - 4437.D0/2.D0*Hr3(0
     &    ,0,0)*z2 - 3489.D0/2.D0*Hr3(0,0,0)*z2*x - 1332*Hr3(0,0,0)*z3*
     &    x + 10862*Hr3(0,0,1) + 949*Hr3(0,0,1)*x - 588*Hr3(0,0,1)*z2
     &     - 2718*Hr3(0,0,1)*z2*x - 972*Hr3(0,0,1)*z3 - 756*Hr3(0,0,1)*
     &    z3*x + 5789*Hr3(0,1,0) + 3589*Hr3(0,1,0)*x + 9117.D0/2.D0*
     &    Hr3(0,1,0)*z2 + 10125.D0/2.D0*Hr3(0,1,0)*z2*x - 738*Hr3(0,1,0
     &    )*z3 - 738*Hr3(0,1,0)*z3*x + 11693*Hr3(0,1,1) + 10109*Hr3(0,1
     &    ,1)*x + 2628*Hr3(0,1,1)*z2 + 2340*Hr3(0,1,1)*z2*x - 216*Hr3(0
     &    ,1,1)*z3 - 216*Hr3(0,1,1)*z3*x + 3240*Hr3(1,0,-1)*z2 - 3240*
     &    Hr3(1,0,-1)*z2*x - 576*Hr3(1,0,-1)*z3 + 576*Hr3(1,0,-1)*z3*x
     &     + 1993*Hr3(1,0,0) - 1993*Hr3(1,0,0)*x - 1800*Hr3(1,0,0)*z2
     &     + 1800*Hr3(1,0,0)*z2*x + 288*Hr3(1,0,0)*z3 - 288*Hr3(1,0,0)*
     &    z3*x + 792*Hr3(1,0,1) - 792*Hr3(1,0,1)*x + 144*Hr3(1,0,1)*z2
     &     - 144*Hr3(1,0,1)*z2*x + 792*Hr3(1,1,0) - 792*Hr3(1,1,0)*x - 
     &    648*Hr3(1,1,0)*z2 + 648*Hr3(1,1,0)*z2*x - 10560*Hr4(-1,-1,-1,
     &    0) - 10560*Hr4(-1,-1,-1,0)*x - 13704*Hr4(-1,-1,0,0) - 13704*
     &    Hr4(-1,-1,0,0)*x - 35640*Hr4(-1,-1,0,1) - 35640*Hr4(-1,-1,0,1
     &    )*x + 4698*Hr4(-1,0,-1,0) + 4698*Hr4(-1,0,-1,0)*x + 2907*Hr4(
     &    -1,0,0,0) + 2907*Hr4(-1,0,0,0)*x - 144*Hr4(-1,0,0,0)*z2 - 144
     &    *Hr4(-1,0,0,0)*z2*x + 4776*Hr4(-1,0,0,1) + 4776*Hr4(-1,0,0,1)
     &    *x + 288*Hr4(-1,0,0,1)*z2 + 288*Hr4(-1,0,0,1)*z2*x - 13530*
     &    Hr4(-1,0,1,0) - 13530*Hr4(-1,0,1,0)*x + 576*Hr4(-1,0,1,0)*z2
     &     + 576*Hr4(-1,0,1,0)*z2*x - 28032*Hr4(-1,0,1,1) - 28032*Hr4(
     &    -1,0,1,1)*x + 576*Hr4(-1,0,1,1)*z2 + 576*Hr4(-1,0,1,1)*z2*x
     &     - 3600*Hr4(0,-1,-1,-1)*z2 + 3600*Hr4(0,-1,-1,-1)*z2*x - 5943
     &    *Hr4(0,-1,-1,0) + 15339*Hr4(0,-1,-1,0)*x + 2772*Hr4(0,-1,-1,0
     &    )*z2 - 2772*Hr4(0,-1,-1,0)*z2*x + 2160*Hr4(0,-1,0,-1)*z2 - 
     &    2160*Hr4(0,-1,0,-1)*z2*x + 1392*Hr4(0,-1,0,0) + 13908*Hr4(0,
     &    -1,0,0)*x - 630*Hr4(0,-1,0,0)*z2 + 630*Hr4(0,-1,0,0)*z2*x - 
     &    3855*Hr4(0,-1,0,1) + 40467*Hr4(0,-1,0,1)*x + 396*Hr4(0,-1,0,1
     &    )*z2 - 396*Hr4(0,-1,0,1)*z2*x + 2160*Hr4(0,0,-1,-1)*z2 - 3456
     &    *Hr4(0,0,-1,-1)*z2*x + 8931.D0/2.D0*Hr4(0,0,-1,0) - 8847.D0/2.
     &    D0*Hr4(0,0,-1,0)*x - 1746*Hr4(0,0,-1,0)*z2 + 1890*Hr4(0,0,-1,
     &    0)*z2*x - 504*Hr4(0,0,0,-1)*z2 + 1980*Hr4(0,0,0,-1)*z2*x - 
     &    363.D0/2.D0*Hr4(0,0,0,0) - 11427.D0/2.D0*Hr4(0,0,0,0)*x + 540
     &    *Hr4(0,0,0,0)*z2 - 252*Hr4(0,0,0,0)*z2*x + 17595.D0/4.D0*Hr4(
     &    0,0,0,1) - 2133.D0/4.D0*Hr4(0,0,0,1)*x - 36*Hr4(0,0,0,1)*z2
     &     + 576*Hr4(0,0,0,1)*z2*x + 2661*Hr4(0,0,1,0) + 12381*Hr4(0,0,
     &    1,0)*x + 234*Hr4(0,0,1,0)*z2 - 810*Hr4(0,0,1,0)*z2*x + 5484*
     &    Hr4(0,0,1,1) + 24564*Hr4(0,0,1,1)*x - 360*Hr4(0,0,1,1)*z2 - 
     &    360*Hr4(0,0,1,1)*z2*x + 828*Hr4(0,1,0,-1)*z2 + 828*Hr4(0,1,0,
     &    -1)*z2*x + 3651.D0/4.D0*Hr4(0,1,0,0) - 39489.D0/4.D0*Hr4(0,1,
     &    0,0)*x - 477*Hr4(0,1,0,0)*z2 - 477*Hr4(0,1,0,0)*z2*x + 504*
     &    Hr4(0,1,0,1) + 504*Hr4(0,1,0,1)*x - 36*Hr4(0,1,0,1)*z2 - 36*
     &    Hr4(0,1,0,1)*z2*x + 504*Hr4(0,1,1,0) + 504*Hr4(0,1,1,0)*x - 
     &    108*Hr4(0,1,1,0)*z2 - 108*Hr4(0,1,1,0)*z2*x + 576*Hr4(1,0,-1,
     &    -1)*z2 - 576*Hr4(1,0,-1,-1)*z2*x - 756*Hr4(1,0,-1,0) + 756*
     &    Hr4(1,0,-1,0)*x - 288*Hr4(1,0,0,-1)*z2 + 288*Hr4(1,0,0,-1)*z2
     &    *x + 2232*Hr4(1,0,0,0) - 2232*Hr4(1,0,0,0)*x - 144*Hr4(1,0,0,
     &    0)*z2 + 144*Hr4(1,0,0,0)*z2*x - 7149*Hr4(1,0,0,1) + 7149*Hr4(
     &    1,0,0,1)*x )
      Pns3pX = Pns3pX + cf**2*ca**2 * ( 10749*Hr4(1,1,0,0) - 10749*Hr4(
     &    1,1,0,0)*x + 9360*Hr5(-1,-1,-1,0,0) + 9360*Hr5(-1,-1,-1,0,0)*
     &    x + 19872*Hr5(-1,-1,-1,0,1) + 19872*Hr5(-1,-1,-1,0,1)*x - 288
     &    *Hr5(-1,-1,0,-1,0) - 288*Hr5(-1,-1,0,-1,0)*x + 972*Hr5(-1,-1,
     &    0,0,0) + 972*Hr5(-1,-1,0,0,0)*x + 3744*Hr5(-1,-1,0,0,1) + 
     &    3744*Hr5(-1,-1,0,0,1)*x + 12744*Hr5(-1,-1,0,1,0) + 12744*Hr5(
     &    -1,-1,0,1,0)*x + 23616*Hr5(-1,-1,0,1,1) + 23616*Hr5(-1,-1,0,1
     &    ,1)*x - 288*Hr5(-1,0,-1,-1,0) - 288*Hr5(-1,0,-1,-1,0)*x - 
     &    4068*Hr5(-1,0,-1,0,0) - 4068*Hr5(-1,0,-1,0,0)*x - 9000*Hr5(-1
     &    ,0,-1,0,1) - 9000*Hr5(-1,0,-1,0,1)*x - 432*Hr5(-1,0,0,0,0) - 
     &    432*Hr5(-1,0,0,0,0)*x - 7236*Hr5(-1,0,0,0,1) - 7236*Hr5(-1,0,
     &    0,0,1)*x - 7020*Hr5(-1,0,0,1,0) - 7020*Hr5(-1,0,0,1,0)*x - 
     &    12672*Hr5(-1,0,0,1,1) - 12672*Hr5(-1,0,0,1,1)*x + 4104*Hr5(-1
     &    ,0,1,0,0) + 4104*Hr5(-1,0,1,0,0)*x - 432*Hr5(-1,0,1,0,1) - 
     &    432*Hr5(-1,0,1,0,1)*x - 432*Hr5(-1,0,1,1,0) - 432*Hr5(-1,0,1,
     &    1,0)*x - 5256*Hr5(0,-1,-1,-1,0) + 4680*Hr5(0,-1,-1,-1,0)*x - 
     &    2895*Hr5(0,-1,-1,0,0) - 5241*Hr5(0,-1,-1,0,0)*x - 12138*Hr5(0
     &    ,-1,-1,0,1) - 5862*Hr5(0,-1,-1,0,1)*x + 2901*Hr5(0,-1,0,-1,0)
     &     - 2325*Hr5(0,-1,0,-1,0)*x - 2667.D0/2.D0*Hr5(0,-1,0,0,0) - 
     &    429.D0/2.D0*Hr5(0,-1,0,0,0)*x - 99*Hr5(0,-1,0,0,1) - 5013*
     &    Hr5(0,-1,0,0,1)*x - 5964*Hr5(0,-1,0,1,0) - 7212*Hr5(0,-1,0,1,
     &    0)*x - 11520*Hr5(0,-1,0,1,1) - 12960*Hr5(0,-1,0,1,1)*x - 744*
     &    Hr5(0,0,-1,-1,0) + 5004*Hr5(0,0,-1,-1,0)*x - 3117.D0/2.D0*
     &    Hr5(0,0,-1,0,0) - 3207.D0/2.D0*Hr5(0,0,-1,0,0)*x - 3051*Hr5(0
     &    ,0,-1,0,1) + 1611*Hr5(0,0,-1,0,1)*x + 1644*Hr5(0,0,0,-1,0) + 
     &    18*Hr5(0,0,0,-1,0)*x + 219*Hr5(0,0,0,0,0)*x + 4437.D0/2.D0*
     &    Hr5(0,0,0,0,1) + 3525.D0/2.D0*Hr5(0,0,0,0,1)*x + 2253.D0/4.D0
     &    *Hr5(0,0,0,1,0) + 5613.D0/4.D0*Hr5(0,0,0,1,0)*x + 1221*Hr5(0,
     &    0,0,1,1) + 2517*Hr5(0,0,0,1,1)*x + 63.D0/2.D0*Hr5(0,0,1,0,0)
     &     + 1209.D0/2.D0*Hr5(0,0,1,0,0)*x + 216*Hr5(0,0,1,0,1) + 216*
     &    Hr5(0,0,1,0,1)*x + 216*Hr5(0,0,1,1,0) + 216*Hr5(0,0,1,1,0)*x
     &     + 1308*Hr5(0,1,0,-1,0) + 6060*Hr5(0,1,0,-1,0)*x + 3147.D0/4.D
     &    0*Hr5(0,1,0,0,0) - 4341.D0/4.D0*Hr5(0,1,0,0,0)*x - 2454*Hr5(0
     &    ,1,0,0,1) - 870*Hr5(0,1,0,0,1)*x + 5061*Hr5(0,1,1,0,0) + 3189
     &    *Hr5(0,1,1,0,0)*x - 11232*Hr5(1,0,-1,-1,0) + 11232*Hr5(1,0,-1
     &    ,-1,0)*x + 1476*Hr5(1,0,-1,0,0) - 1476*Hr5(1,0,-1,0,0)*x - 
     &    8856*Hr5(1,0,-1,0,1) + 8856*Hr5(1,0,-1,0,1)*x + 3384*Hr5(1,0,
     &    0,-1,0) - 3384*Hr5(1,0,0,-1,0)*x + 144*Hr5(1,0,0,0,0) - 144*
     &    Hr5(1,0,0,0,0)*x + 3492*Hr5(1,0,0,0,1) - 3492*Hr5(1,0,0,0,1)*
     &    x - 216*Hr5(1,0,0,1,0) + 216*Hr5(1,0,0,1,0)*x - 576*Hr5(1,0,0
     &    ,1,1) + 576*Hr5(1,0,0,1,1)*x + 936*Hr5(1,0,1,0,0) - 936*Hr5(1
     &    ,0,1,0,0)*x - 5040*Hr5(1,1,0,-1,0) + 5040*Hr5(1,1,0,-1,0)*x
     &     + 2160*Hr5(1,1,0,0,0) - 2160*Hr5(1,1,0,0,0)*x - 1728*Hr5(1,1
     &    ,0,0,1) + 1728*Hr5(1,1,0,0,1)*x + 2304*Hr5(1,1,1,0,0) - 2304*
     &    Hr5(1,1,1,0,0)*x - 288*Hr6(-1,0,0,0,-1,0) - 288*Hr6(-1,0,0,0,
     &    -1,0)*x + 288*Hr6(-1,0,0,0,1,0) + 288*Hr6(-1,0,0,0,1,0)*x + 
     &    576*Hr6(-1,0,0,0,1,1) + 576*Hr6(-1,0,0,0,1,1)*x - 288*Hr6(-1,
     &    0,0,1,0,0) - 288*Hr6(-1,0,0,1,0,0)*x - 576*Hr6(-1,0,1,0,-1,0)
     &     - 576*Hr6(-1,0,1,0,-1,0)*x - 288*Hr6(-1,0,1,0,0,0) - 288*
     &    Hr6(-1,0,1,0,0,0)*x - 576*Hr6(-1,0,1,0,0,1) - 576*Hr6(-1,0,1,
     &    0,0,1)*x - 576*Hr6(-1,0,1,1,0,0) - 576*Hr6(-1,0,1,1,0,0)*x + 
     &    1944*Hr6(0,-1,-1,-1,0,0) - 1944*Hr6(0,-1,-1,-1,0,0)*x + 3600*
     &    Hr6(0,-1,-1,-1,0,1) - 3600*Hr6(0,-1,-1,-1,0,1)*x + 72*Hr6(0,
     &    -1,-1,0,-1,0) - 72*Hr6(0,-1,-1,0,-1,0)*x - 1386*Hr6(0,-1,-1,0
     &    ,0,0) + 1386*Hr6(0,-1,-1,0,0,0)*x - 2448*Hr6(0,-1,-1,0,0,1)
     &     + 2448*Hr6(0,-1,-1,0,0,1)*x - 324*Hr6(0,-1,-1,0,1,0) + 324*
     &    Hr6(0,-1,-1,0,1,0)*x + 72*Hr6(0,-1,0,-1,-1,0) - 72*Hr6(0,-1,0
     &    ,-1,-1,0)*x - 1170*Hr6(0,-1,0,-1,0,0) + 1170*Hr6(0,-1,0,-1,0,
     &    0)*x - 2124*Hr6(0,-1,0,-1,0,1) + 2124*Hr6(0,-1,0,-1,0,1)*x - 
     &    360*Hr6(0,-1,0,0,-1,0) + 360*Hr6(0,-1,0,0,-1,0)*x + 630*Hr6(0
     &    ,-1,0,0,0,0) - 630*Hr6(0,-1,0,0,0,0)*x + 432*Hr6(0,-1,0,0,0,1
     &    ) - 432*Hr6(0,-1,0,0,0,1)*x + 162*Hr6(0,-1,0,0,1,0) - 162*
     &    Hr6(0,-1,0,0,1,0)*x + 558*Hr6(0,-1,0,1,0,0) - 558*Hr6(0,-1,0,
     &    1,0,0)*x + 720*Hr6(0,0,-1,-1,-1,0) - 720*Hr6(0,0,-1,-1,-1,0)*
     &    x - 1476*Hr6(0,0,-1,-1,0,0) + 1836*Hr6(0,0,-1,-1,0,0)*x - 
     &    1800*Hr6(0,0,-1,-1,0,1) + 3096*Hr6(0,0,-1,-1,0,1)*x - 468*
     &    Hr6(0,0,-1,0,-1,0) + 324*Hr6(0,0,-1,0,-1,0)*x + 1053*Hr6(0,0,
     &    -1,0,0,0) - 909*Hr6(0,0,-1,0,0,0)*x + 1620*Hr6(0,0,-1,0,0,1)
     &     - 1476*Hr6(0,0,-1,0,0,1)*x + 594*Hr6(0,0,-1,0,1,0) + 270*
     &    Hr6(0,0,-1,0,1,0)*x + 936*Hr6(0,0,-1,0,1,1) + 936*Hr6(0,0,-1,
     &    0,1,1)*x + 36*Hr6(0,0,0,-1,-1,0) - 1260*Hr6(0,0,0,-1,-1,0)*x
     &     + 261*Hr6(0,0,0,-1,0,0) - 693*Hr6(0,0,0,-1,0,0)*x + 522*Hr6(
     &    0,0,0,-1,0,1) - 2610*Hr6(0,0,0,-1,0,1)*x - 162*Hr6(0,0,0,0,-1
     &    ,0) + 162*Hr6(0,0,0,0,-1,0)*x + 396*Hr6(0,0,0,0,0,0)*x - 540*
     &    Hr6(0,0,0,0,0,1) + 414*Hr6(0,0,0,0,0,1)*x - 603.D0/2.D0*Hr6(0
     &    ,0,0,0,1,0) - 423.D0/2.D0*Hr6(0,0,0,0,1,0)*x - 522*Hr6(0,0,0,
     &    0,1,1) - 522*Hr6(0,0,0,0,1,1)*x + 234*Hr6(0,0,0,1,0,0) + 414*
     &    Hr6(0,0,0,1,0,0)*x + 54*Hr6(0,0,0,1,0,1) + 54*Hr6(0,0,0,1,0,1
     &    )*x + 54*Hr6(0,0,0,1,1,0) + 54*Hr6(0,0,0,1,1,0)*x + 216*Hr6(0
     &    ,0,1,0,-1,0) - 504*Hr6(0,0,1,0,-1,0)*x + 495.D0/2.D0*Hr6(0,0,
     &    1,0,0,0) + 1215.D0/2.D0*Hr6(0,0,1,0,0,0)*x - 360*Hr6(0,0,1,0,
     &    0,1) + 396*Hr6(0,0,1,0,0,1)*x + 882*Hr6(0,0,1,1,0,0) + 126*
     &    Hr6(0,0,1,1,0,0)*x - 792*Hr6(0,1,0,-1,-1,0) - 792*Hr6(0,1,0,
     &    -1,-1,0)*x - 360*Hr6(0,1,0,-1,0,0) - 360*Hr6(0,1,0,-1,0,0)*x
     &     - 1224*Hr6(0,1,0,-1,0,1) - 1224*Hr6(0,1,0,-1,0,1)*x - 36*
     &    Hr6(0,1,0,0,-1,0) - 36*Hr6(0,1,0,0,-1,0)*x + 450*Hr6(0,1,0,0,
     &    0,0) + 450*Hr6(0,1,0,0,0,0)*x + 279*Hr6(0,1,0,0,0,1) + 279*
     &    Hr6(0,1,0,0,0,1)*x - 63*Hr6(0,1,0,0,1,0) - 63*Hr6(0,1,0,0,1,0
     &    )*x + 36*Hr6(0,1,0,0,1,1) + 36*Hr6(0,1,0,0,1,1)*x + 153*Hr6(0
     &    ,1,0,1,0,0) + 153*Hr6(0,1,0,1,0,0)*x - 576*Hr6(0,1,1,0,-1,0)
     &     - 576*Hr6(0,1,1,0,-1,0)*x + 459*Hr6(0,1,1,0,0,0) + 459*Hr6(0
     &    ,1,1,0,0,0)*x - 216*Hr6(0,1,1,0,0,1) - 216*Hr6(0,1,1,0,0,1)*x
     &     + 180*Hr6(0,1,1,1,0,0) + 180*Hr6(0,1,1,1,0,0)*x + 1152*Hr6(1
     &    ,0,-1,-1,-1,0) - 1152*Hr6(1,0,-1,-1,-1,0)*x - 576*Hr6(1,0,-1,
     &    -1,0,0) + 576*Hr6(1,0,-1,-1,0,0)*x - 576*Hr6(1,0,-1,0,-1,0)
     &     + 576*Hr6(1,0,-1,0,-1,0)*x + 288*Hr6(1,0,-1,0,0,0) - 288*
     &    Hr6(1,0,-1,0,0,0)*x - 576*Hr6(1,0,0,-1,-1,0) + 576*Hr6(1,0,0,
     &    -1,-1,0)*x + 288*Hr6(1,0,0,-1,0,0) - 288*Hr6(1,0,0,-1,0,0)*x
     &     )
      Pns3pX = Pns3pX + cf**2*ca**2*pqq0m * (  - 8387.D0/9.D0*z2 + 
     &    15841.D0/8.D0*z3 + 3441.D0/2.D0*z3*z2 + 1944*z3**2 - 25609.D0/
     &    16.D0*z4 - 7869.D0/4.D0*z5 + 12210*z6 - 15841.D0/6.D0*Hr1(-1)
     &    *z2 - 8002*Hr1(-1)*z3 - 13536*Hr1(-1)*z3*z2 - 7821.D0/2.D0*
     &    Hr1(-1)*z4 + 288*Hr1(-1)*z5 + 6039.D0/8.D0*Hr1(0) + 24697.D0/
     &    24.D0*Hr1(0)*z2 + 9083.D0/4.D0*Hr1(0)*z3 + 6021*Hr1(0)*z3*z2
     &     - 1815.D0/8.D0*Hr1(0)*z4 - 4356*Hr1(0)*z5 + 11256*Hr2(-1,-1)
     &    *z2 - 4560*Hr2(-1,-1)*z3 + 42192*Hr2(-1,-1)*z4 - 11104.D0/9.D0
     &    *Hr2(-1,0) - 8698*Hr2(-1,0)*z2 + 669*Hr2(-1,0)*z3 - 12015*
     &    Hr2(-1,0)*z4 - 6872*Hr2(0,-1)*z2 + 900*Hr2(0,-1)*z3 - 21951*
     &    Hr2(0,-1)*z4 + 17341.D0/18.D0*Hr2(0,0) + 9739.D0/4.D0*Hr2(0,0
     &    )*z2 - 153.D0/2.D0*Hr2(0,0)*z3 + 6975.D0/2.D0*Hr2(0,0)*z4 + 
     &    315*Hr2(0,1) - 1407*Hr2(0,1)*z2 + 72*Hr2(0,1)*z3 - 4698*Hr2(0
     &    ,1)*z4 + 19008*Hr3(-1,-1,-1)*z3 - 2016*Hr3(-1,-1,0)*z2 - 6696
     &    *Hr3(-1,-1,0)*z3 + 2016*Hr3(-1,0,-1)*z2 - 11376*Hr3(-1,0,-1)*
     &    z3 - 2881.D0/12.D0*Hr3(-1,0,0) - 2535*Hr3(-1,0,0)*z2 + 1566*
     &    Hr3(-1,0,0)*z3 + 15841.D0/6.D0*Hr3(-1,0,1) + 78*Hr3(-1,0,1)*
     &    z2 - 2772*Hr3(-1,0,1)*z3 + 2016*Hr3(0,-1,-1)*z2 - 11376*Hr3(0
     &    ,-1,-1)*z3 - 9361.D0/12.D0*Hr3(0,-1,0) - 636*Hr3(0,-1,0)*z2
     &     + 3996*Hr3(0,-1,0)*z3 - 1455*Hr3(0,0,-1)*z2 + 4140*Hr3(0,0,
     &    -1)*z3 + 20315.D0/24.D0*Hr3(0,0,0) + 1395*Hr3(0,0,0)*z2 - 
     &    1386*Hr3(0,0,0)*z3 - 16489.D0/12.D0*Hr3(0,0,1) + 159*Hr3(0,0,
     &    1)*z2 - 1818*Hr3(0,0,1)*z3 - 27*Hr3(0,1,0) + 387*Hr3(0,1,0)*
     &    z2 - 4770*Hr3(0,1,0)*z3 + 1428*Hr3(0,1,1)*z2 - 6624*Hr3(0,1,1
     &    )*z3 + 23904*Hr4(-1,-1,-1,0)*z2 + 1728*Hr4(-1,-1,0,-1)*z2 - 
     &    7236*Hr4(-1,-1,0,0) - 16488*Hr4(-1,-1,0,0)*z2 - 11256*Hr4(-1,
     &    -1,0,1) - 5904*Hr4(-1,-1,0,1)*z2 + 1728*Hr4(-1,0,-1,-1)*z2 - 
     &    804*Hr4(-1,0,-1,0) - 13536*Hr4(-1,0,-1,0)*z2 - 3888*Hr4(-1,0,
     &    0,-1)*z2 + 3161*Hr4(-1,0,0,0) + 5076*Hr4(-1,0,0,0)*z2 + 6872*
     &    Hr4(-1,0,0,1) + 720*Hr4(-1,0,0,1)*z2 + 402*Hr4(-1,0,1,0) - 
     &    3528*Hr4(-1,0,1,0)*z2 - 880*Hr4(-1,0,1,1) - 4464*Hr4(-1,0,1,1
     &    )*z2 + 1728*Hr4(0,-1,-1,-1)*z2 - 804*Hr4(0,-1,-1,0) - 13536*
     &    Hr4(0,-1,-1,0)*z2 - 1728*Hr4(0,-1,0,-1)*z2 + 4001*Hr4(0,-1,0,
     &    0) + 8784*Hr4(0,-1,0,0)*z2 + 6470*Hr4(0,-1,0,1) + 2952*Hr4(0,
     &    -1,0,1)*z2 + 1008*Hr4(0,0,-1,-1)*z2 + 139.D0/2.D0*Hr4(0,0,-1,
     &    0) + 5778*Hr4(0,0,-1,0)*z2 + 2232*Hr4(0,0,0,-1)*z2 + 9.D0/2.D0
     &    *Hr4(0,0,0,0) - 2232*Hr4(0,0,0,0)*z2 - 2531*Hr4(0,0,0,1) + 
     &    450*Hr4(0,0,0,1)*z2 - 201*Hr4(0,0,1,0) + 1512*Hr4(0,0,1,0)*z2
     &     + 440*Hr4(0,0,1,1) + 2520*Hr4(0,0,1,1)*z2 + 3096*Hr4(0,1,0,
     &    -1)*z2 - 135.D0/2.D0*Hr4(0,1,0,0) - 2466*Hr4(0,1,0,0)*z2 + 
     &    144*Hr4(0,1,0,1)*z2 - 792*Hr4(0,1,1,0)*z2 - 3288*Hr5(-1,-1,0,
     &    0,0) + 528*Hr5(-1,-1,0,0,1) + 2544*Hr5(-1,-1,0,1,0) + 9120*
     &    Hr5(-1,-1,0,1,1) - 1536*Hr5(-1,0,-1,0,0) - 2016*Hr5(-1,0,-1,0
     &    ,1) - 444*Hr5(-1,0,0,-1,0) + 2613*Hr5(-1,0,0,0,0) + 2220*Hr5(
     &    -1,0,0,0,1) - 1404*Hr5(-1,0,0,1,0) - 5088*Hr5(-1,0,0,1,1) - 
     &    594*Hr5(-1,0,1,0,0) - 264*Hr5(-1,0,1,0,1) - 264*Hr5(-1,0,1,1,
     &    0) - 1536*Hr5(0,-1,-1,0,0) - 2016*Hr5(0,-1,-1,0,1) - 264*Hr5(
     &    0,-1,0,-1,0) + 2511*Hr5(0,-1,0,0,0) + 876*Hr5(0,-1,0,0,1) - 
     &    1272*Hr5(0,-1,0,1,0) - 4824*Hr5(0,-1,0,1,1) - 1398*Hr5(0,0,-1
     &    ,-1,0) + 1725*Hr5(0,0,-1,0,0) + 756*Hr5(0,0,-1,0,1) + 117*
     &    Hr5(0,0,0,-1,0) - 1833.D0/2.D0*Hr5(0,0,0,0,0) - 2199.D0/2.D0*
     &    Hr5(0,0,0,0,1) + 501*Hr5(0,0,0,1,0) + 1824*Hr5(0,0,0,1,1) + 
     &    141.D0/2.D0*Hr5(0,0,1,0,0) + 132*Hr5(0,0,1,0,1) + 132*Hr5(0,0
     &    ,1,1,0) - 2232*Hr5(0,1,0,-1,0) + 366*Hr5(0,1,0,0,0) - 1047*
     &    Hr5(0,1,0,0,1) - 453*Hr5(0,1,1,0,0) - 7200*Hr6(-1,-1,-1,0,0,0
     &    ) - 22464*Hr6(-1,-1,-1,0,0,1) - 20736*Hr6(-1,-1,-1,0,1,0) - 
     &    38016*Hr6(-1,-1,-1,0,1,1) - 864*Hr6(-1,-1,0,-1,0,0) - 1728*
     &    Hr6(-1,-1,0,-1,0,1) - 864*Hr6(-1,-1,0,0,-1,0) + 2376*Hr6(-1,
     &    -1,0,0,0,0) + 12672*Hr6(-1,-1,0,0,0,1) + 12096*Hr6(-1,-1,0,0,
     &    1,0) + 21312*Hr6(-1,-1,0,0,1,1) - 2448*Hr6(-1,-1,0,1,0,0) + 
     &    1152*Hr6(-1,-1,0,1,0,1) + 1152*Hr6(-1,-1,0,1,1,0) - 864*Hr6(
     &    -1,0,-1,-1,0,0) - 1728*Hr6(-1,0,-1,-1,0,1) + 4104*Hr6(-1,0,-1
     &    ,0,0,0) + 12672*Hr6(-1,0,-1,0,0,1) + 10944*Hr6(-1,0,-1,0,1,0)
     &     + 20160*Hr6(-1,0,-1,0,1,1) - 1152*Hr6(-1,0,0,-1,-1,0) + 2232
     &    *Hr6(-1,0,0,-1,0,0) + 3312*Hr6(-1,0,0,-1,0,1) + 288*Hr6(-1,0,
     &    0,0,-1,0) - 792*Hr6(-1,0,0,0,0,0) - 4032*Hr6(-1,0,0,0,0,1) - 
     &    3564*Hr6(-1,0,0,0,1,0) - 6192*Hr6(-1,0,0,0,1,1) + 720*Hr6(-1,
     &    0,0,1,0,0) - 576*Hr6(-1,0,0,1,0,1) - 576*Hr6(-1,0,0,1,1,0) - 
     &    1440*Hr6(-1,0,1,0,-1,0) + 540*Hr6(-1,0,1,0,0,0) + 576*Hr6(-1,
     &    0,1,0,0,1) - 1152*Hr6(-1,0,1,1,0,0) - 864*Hr6(0,-1,-1,-1,0,0)
     &     - 1728*Hr6(0,-1,-1,-1,0,1) + 4104*Hr6(0,-1,-1,0,0,0) + 12672
     &    *Hr6(0,-1,-1,0,0,1) + 10944*Hr6(0,-1,-1,0,1,0) + 20160*Hr6(0,
     &    -1,-1,0,1,1) + 864*Hr6(0,-1,0,-1,0,0) + 1728*Hr6(0,-1,0,-1,0,
     &    1) + 432*Hr6(0,-1,0,0,-1,0) - 1296*Hr6(0,-1,0,0,0,0) - 6804*
     &    Hr6(0,-1,0,0,0,1) - 6336*Hr6(0,-1,0,0,1,0) - 11232*Hr6(0,-1,0
     &    ,0,1,1) + 1260*Hr6(0,-1,0,1,0,0) - 576*Hr6(0,-1,0,1,0,1) - 
     &    576*Hr6(0,-1,0,1,1,0) - 1728*Hr6(0,0,-1,-1,-1,0) - 72*Hr6(0,0
     &    ,-1,-1,0,0) - 1872*Hr6(0,0,-1,-1,0,1) + 864*Hr6(0,0,-1,0,-1,0
     &    ) - 1908*Hr6(0,0,-1,0,0,0) - 4392*Hr6(0,0,-1,0,0,1) - 5004*
     &    Hr6(0,0,-1,0,1,0) - 9360*Hr6(0,0,-1,0,1,1) - 1800*Hr6(0,0,0,
     &    -1,-1,0) - 666*Hr6(0,0,0,-1,0,0) - 3132*Hr6(0,0,0,-1,0,1) - 
     &    90*Hr6(0,0,0,0,-1,0) + 378*Hr6(0,0,0,0,0,0) + 1548*Hr6(0,0,0,
     &    0,0,1) + 1188*Hr6(0,0,0,0,1,0) + 2160*Hr6(0,0,0,0,1,1) - 216*
     &    Hr6(0,0,0,1,0,0) + 144*Hr6(0,0,0,1,0,1) + 144*Hr6(0,0,0,1,1,0
     &    ) - 2520*Hr6(0,0,1,0,-1,0) + 1350*Hr6(0,0,1,0,0,0) - 1440*
     &    Hr6(0,0,1,0,0,1) + 1728*Hr6(0,0,1,1,0,0) - 6480*Hr6(0,1,0,-1,
     &    -1,0) + 72*Hr6(0,1,0,-1,0,0) - 6336*Hr6(0,1,0,-1,0,1) + 1134*
     &    Hr6(0,1,0,0,0,0) + 2016*Hr6(0,1,0,0,0,1) + 1152*Hr6(0,1,0,1,0
     &    ,0) - 6480*Hr6(0,1,1,0,-1,0) + 3240*Hr6(0,1,1,0,0,0) - 2304*
     &    Hr6(0,1,1,0,0,1) + 2304*Hr6(0,1,1,1,0,0) )
      Pns3pX = Pns3pX + cf**2*ca**2*pqq0p * (  - 1834.D0/3.D0*z3 - 2583.
     &    D0/2.D0*z3*z2 - 3357.D0/2.D0*z3**2 - 8459.D0/8.D0*z4 + 10551.D
     &    0/4.D0*z5 + 61737.D0/8.D0*z6 - 10537.D0/96.D0*Hr1(0) + 12293.D
     &    0/24.D0*Hr1(0)*z2 - 3533.D0/4.D0*Hr1(0)*z3 + 891*Hr1(0)*z3*z2
     &     + 7011.D0/4.D0*Hr1(0)*z4 + 3996*Hr1(0)*z5 - 4299*Hr1(1)*z3
     &     + 3852*Hr1(1)*z3*z2 + 6759.D0/4.D0*Hr1(1)*z4 - 297*Hr1(1)*z5
     &     - 1458*Hr2(0,-1)*z2 - 1119*Hr2(0,-1)*z3 - 20277.D0/2.D0*Hr2(
     &    0,-1)*z4 - 3515.D0/8.D0*Hr2(0,0) + 827.D0/2.D0*Hr2(0,0)*z2 + 
     &    621.D0/2.D0*Hr2(0,0)*z3 + 3312*Hr2(0,0)*z4 + 5552.D0/9.D0*
     &    Hr2(0,1) - 402*Hr2(0,1)*z2 + 1098*Hr2(0,1)*z3 + 1872*Hr2(0,1)
     &    *z4 + 5552.D0/9.D0*Hr2(1,0) - 245*Hr2(1,0)*z2 + 474*Hr2(1,0)*
     &    z3 + 2592*Hr2(1,0)*z4 + 3768*Hr2(1,1)*z3 + 1818*Hr2(1,1)*z4
     &     + 2832*Hr3(0,-1,-1)*z2 + 12600*Hr3(0,-1,-1)*z3 - 90*Hr3(0,-1
     &    ,0) - 1662*Hr3(0,-1,0)*z2 - 4536*Hr3(0,-1,0)*z3 - 1011*Hr3(0,
     &    0,-1)*z2 - 3690*Hr3(0,0,-1)*z3 - 2677.D0/12.D0*Hr3(0,0,0) - 
     &    783.D0/2.D0*Hr3(0,0,0)*z2 + 1386*Hr3(0,0,0)*z3 - 1003.D0/6.D0
     &    *Hr3(0,0,1) - 765*Hr3(0,0,1)*z2 + 2790*Hr3(0,0,1)*z3 + 1780.D0
     &    /3.D0*Hr3(0,1,0) + 330*Hr3(0,1,0)*z2 + 1656*Hr3(0,1,0)*z3 + 
     &    2304*Hr3(0,1,1)*z3 + 882*Hr3(1,0,-1)*z2 + 4716*Hr3(1,0,-1)*z3
     &     + 10981.D0/6.D0*Hr3(1,0,0) + 387*Hr3(1,0,0)*z2 + 810*Hr3(1,0
     &    ,0)*z3 + 2304*Hr3(1,0,1)*z3 + 792*Hr3(1,1,0)*z2 + 2448*Hr3(1,
     &    1,0)*z3 + 3168*Hr3(1,1,1)*z3 - 19872*Hr4(0,-1,-1,-1)*z2 - 
     &    2814*Hr4(0,-1,-1,0) + 10584*Hr4(0,-1,-1,0)*z2 + 9720*Hr4(0,-1
     &    ,0,-1)*z2 + 3423.D0/2.D0*Hr4(0,-1,0,0) - 846*Hr4(0,-1,0,0)*z2
     &     + 51*Hr4(0,-1,0,1) + 3096*Hr4(0,-1,0,1)*z2 + 7488*Hr4(0,0,-1
     &    ,-1)*z2 + 262*Hr4(0,0,-1,0) - 3852*Hr4(0,0,-1,0)*z2 - 162*
     &    Hr4(0,0,0,-1)*z2 + 717.D0/2.D0*Hr4(0,0,0,0) - 198*Hr4(0,0,0,0
     &    )*z2 - 1269.D0/4.D0*Hr4(0,0,0,1) - 972*Hr4(0,0,0,1)*z2 + 1377.
     &    D0/4.D0*Hr4(0,0,1,0) + 1494*Hr4(0,0,1,0)*z2 + 171*Hr4(0,0,1,1
     &    ) + 864*Hr4(0,0,1,1)*z2 + 792*Hr4(0,1,0,-1)*z2 + 5923.D0/4.D0
     &    *Hr4(0,1,0,0) - 36*Hr4(0,1,0,0)*z2 + 144*Hr4(0,1,1,0)*z2 - 
     &    4032*Hr4(1,0,-1,-1)*z2 - 2848*Hr4(1,0,-1,0) + 2736*Hr4(1,0,-1
     &    ,0)*z2 + 2520*Hr4(1,0,0,-1)*z2 + 12419.D0/4.D0*Hr4(1,0,0,0)
     &     - 216*Hr4(1,0,0,0)*z2 - 1581*Hr4(1,0,0,1) + 288*Hr4(1,0,0,1)
     &    *z2 + 144*Hr4(1,0,1,0)*z2 + 2160*Hr4(1,1,0,-1)*z2 + 1608*Hr4(
     &    1,1,0,0) - 72*Hr4(1,1,0,0)*z2 + 288*Hr4(1,1,1,0)*z2 - 2856*
     &    Hr5(0,-1,-1,-1,0) - 1734*Hr5(0,-1,-1,0,0) - 4260*Hr5(0,-1,-1,
     &    0,1) + 912*Hr5(0,-1,0,-1,0) + 987*Hr5(0,-1,0,0,0) + 1002*Hr5(
     &    0,-1,0,0,1) - 888*Hr5(0,-1,0,1,0) - 1296*Hr5(0,-1,0,1,1) + 
     &    582*Hr5(0,0,-1,-1,0) + 132*Hr5(0,0,-1,0,0) + 1302*Hr5(0,0,-1,
     &    0,1) - 474*Hr5(0,0,0,-1,0) + 1833.D0/2.D0*Hr5(0,0,0,0,0) + 96
     &    *Hr5(0,0,0,0,1) + 513*Hr5(0,0,0,1,0) + 762*Hr5(0,0,0,1,1) + 
     &    117*Hr5(0,0,1,0,0) + 66*Hr5(0,0,1,0,1) + 66*Hr5(0,0,1,1,0) + 
     &    744*Hr5(0,1,0,-1,0) + 129*Hr5(0,1,0,0,0) - 90*Hr5(0,1,0,0,1)
     &     + 174*Hr5(0,1,1,0,0) + 372*Hr5(1,0,-1,-1,0) - 2022*Hr5(1,0,
     &    -1,0,0) - 696*Hr5(1,0,-1,0,1) - 186*Hr5(1,0,0,-1,0) + 1689*
     &    Hr5(1,0,0,0,0) - 702*Hr5(1,0,0,0,1) - 522*Hr5(1,0,0,1,0) - 
     &    168*Hr5(1,0,0,1,1) + 174*Hr5(1,0,1,0,0) + 2976*Hr5(1,1,0,-1,0
     &    ) - 618*Hr5(1,1,0,0,0) + 696*Hr5(1,1,0,0,1) + 9360*Hr6(0,-1,
     &    -1,-1,0,0) + 19872*Hr6(0,-1,-1,-1,0,1) - 288*Hr6(0,-1,-1,0,-1
     &    ,0) - 2628*Hr6(0,-1,-1,0,0,0) - 7488*Hr6(0,-1,-1,0,0,1) + 
     &    2376*Hr6(0,-1,-1,0,1,0) + 4608*Hr6(0,-1,-1,0,1,1) - 288*Hr6(0
     &    ,-1,0,-1,-1,0) - 4500*Hr6(0,-1,0,-1,0,0) - 9864*Hr6(0,-1,0,-1
     &    ,0,1) - 900*Hr6(0,-1,0,0,-1,0) + 990*Hr6(0,-1,0,0,0,0) + 396*
     &    Hr6(0,-1,0,0,0,1) - 972*Hr6(0,-1,0,0,1,0) - 2016*Hr6(0,-1,0,0
     &    ,1,1) + 1584*Hr6(0,-1,0,1,0,0) + 144*Hr6(0,-1,0,1,0,1) + 144*
     &    Hr6(0,-1,0,1,1,0) - 5040*Hr6(0,0,-1,-1,-1,0) - 2196*Hr6(0,0,
     &    -1,-1,0,0) - 10008*Hr6(0,0,-1,-1,0,1) + 2664*Hr6(0,0,-1,0,-1,
     &    0) + 846*Hr6(0,0,-1,0,0,0) + 3924*Hr6(0,0,-1,0,0,1) - 1188*
     &    Hr6(0,0,-1,0,1,0) - 2592*Hr6(0,0,-1,0,1,1) + 1188*Hr6(0,0,0,
     &    -1,-1,0) - 216*Hr6(0,0,0,-1,0,0) + 756*Hr6(0,0,0,-1,0,1) + 
     &    1278*Hr6(0,0,0,0,-1,0) - 378*Hr6(0,0,0,0,0,0) + 882*Hr6(0,0,0
     &    ,0,0,1) + 72*Hr6(0,0,0,0,1,0) + 144*Hr6(0,0,0,0,1,1) - 288*
     &    Hr6(0,0,0,1,0,0) + 72*Hr6(0,0,0,1,0,1) + 72*Hr6(0,0,0,1,1,0)
     &     + 1908*Hr6(0,0,1,0,-1,0) - 900*Hr6(0,0,1,0,0,0) - 108*Hr6(0,
     &    0,1,0,0,1) + 540*Hr6(0,0,1,1,0,0) - 4752*Hr6(0,1,0,-1,-1,0)
     &     + 1080*Hr6(0,1,0,-1,0,0) - 3168*Hr6(0,1,0,-1,0,1) + 3528*
     &    Hr6(0,1,0,0,-1,0) - 864*Hr6(0,1,0,0,0,0) + 2016*Hr6(0,1,0,0,0
     &    ,1) - 72*Hr6(0,1,0,0,1,0) - 288*Hr6(0,1,0,0,1,1) - 432*Hr6(0,
     &    1,0,1,0,0) + 1728*Hr6(0,1,1,0,-1,0) - 1368*Hr6(0,1,1,0,0,0)
     &     + 720*Hr6(0,1,1,0,0,1) - 432*Hr6(0,1,1,1,0,0) - 8928*Hr6(1,0
     &    ,-1,-1,-1,0) + 4248*Hr6(1,0,-1,-1,0,0) - 432*Hr6(1,0,-1,-1,0,
     &    1) + 4464*Hr6(1,0,-1,0,-1,0) - 792*Hr6(1,0,-1,0,0,0) + 216*
     &    Hr6(1,0,-1,0,0,1) - 288*Hr6(1,0,-1,0,1,0) - 1152*Hr6(1,0,-1,0
     &    ,1,1) - 288*Hr6(1,0,0,-1,-1,0) - 900*Hr6(1,0,0,-1,0,0) - 2664
     &    *Hr6(1,0,0,-1,0,1) + 1800*Hr6(1,0,0,0,-1,0) - 792*Hr6(1,0,0,0
     &    ,0,0) + 1260*Hr6(1,0,0,0,0,1) + 504*Hr6(1,0,0,0,1,0) + 864*
     &    Hr6(1,0,0,0,1,1) - 72*Hr6(1,0,0,1,0,0) + 288*Hr6(1,0,0,1,0,1)
     &     + 288*Hr6(1,0,0,1,1,0) + 1728*Hr6(1,0,1,0,-1,0) - 1368*Hr6(1
     &    ,0,1,0,0,0) + 720*Hr6(1,0,1,0,0,1) - 432*Hr6(1,0,1,1,0,0) - 
     &    9504*Hr6(1,1,0,-1,-1,0) + 1872*Hr6(1,1,0,-1,0,0) - 6912*Hr6(1
     &    ,1,0,-1,0,1) + 6768*Hr6(1,1,0,0,-1,0) - 1512*Hr6(1,1,0,0,0,0)
     &     + 3888*Hr6(1,1,0,0,0,1) - 432*Hr6(1,1,0,0,1,0) - 1152*Hr6(1,
     &    1,0,0,1,1) - 432*Hr6(1,1,0,1,0,0) + 2880*Hr6(1,1,1,0,-1,0) - 
     &    2160*Hr6(1,1,1,0,0,0) + 1152*Hr6(1,1,1,0,0,1) )
      Pns3pX = Pns3pX + cf**3*ca * (  - 5919.D0/8.D0 + 5919.D0/8.D0*x
     &     + 97251.D0/4.D0*z2 - 17643*z2*x - 11943.D0/4.D0*z3 + 23433.D0
     &    /4.D0*z3*x - 8907*z3*z2 - 11304*z3*z2*x + 261*z3**2 - 1395*
     &    z3**2*x - 233517.D0/16.D0*z4 - 1363377.D0/16.D0*z4*x - 7317.D0
     &    /4.D0*z5 - 76197.D0/4.D0*z5*x + 7677.D0/4.D0*z6 + 5409.D0/2.D0
     &    *z6*x + 4218*Hr1(-1)*z2 + 4218*Hr1(-1)*z2*x + 8694*Hr1(-1)*z3
     &     + 8694*Hr1(-1)*z3*x + 900*Hr1(-1)*z3*z2 + 900*Hr1(-1)*z3*z2*
     &    x + 43974*Hr1(-1)*z4 + 43974*Hr1(-1)*z4*x - 810*Hr1(-1)*z5 - 
     &    810*Hr1(-1)*z5*x + 9723.D0/32.D0*Hr1(0) + 1597971.D0/32.D0*
     &    Hr1(0)*x + 42549.D0/4.D0*Hr1(0)*z2 - 24075.D0/4.D0*Hr1(0)*z2*
     &    x - 1329.D0/4.D0*Hr1(0)*z3 - 95559.D0/4.D0*Hr1(0)*z3*x + 540*
     &    Hr1(0)*z3*z2 - 1728*Hr1(0)*z3*z2*x - 34017.D0/4.D0*Hr1(0)*z4
     &     - 12270*Hr1(0)*z4*x - 450*Hr1(0)*z5 + 8091*Hr1(0)*z5*x - 
     &    196389.D0/4.D0*Hr1(1) + 196389.D0/4.D0*Hr1(1)*x + 8598*Hr1(1)
     &    *z2 - 8598*Hr1(1)*z2*x + 13239*Hr1(1)*z3 - 13239*Hr1(1)*z3*x
     &     - 180*Hr1(1)*z3*z2 + 180*Hr1(1)*z3*z2*x + 10452*Hr1(1)*z4 - 
     &    10452*Hr1(1)*z4*x + 90*Hr1(1)*z5 - 90*Hr1(1)*z5*x - 36756*
     &    Hr2(-1,-1)*z2 - 36756*Hr2(-1,-1)*z2*x - 1584*Hr2(-1,-1)*z3 - 
     &    1584*Hr2(-1,-1)*z3*x - 60483.D0/4.D0*Hr2(-1,0) - 60483.D0/4.D0
     &    *Hr2(-1,0)*x + 3585*Hr2(-1,0)*z2 + 3585*Hr2(-1,0)*z2*x + 258*
     &    Hr2(-1,0)*z3 + 258*Hr2(-1,0)*z3*x - 765*Hr2(-1,0)*z4 - 765*
     &    Hr2(-1,0)*z4*x + 12*Hr2(0,-1)*z2 + 36102*Hr2(0,-1)*z2*x - 531
     &    *Hr2(0,-1)*z3 - 5697*Hr2(0,-1)*z3*x + 5355.D0/2.D0*Hr2(0,-1)*
     &    z4 - 5355.D0/2.D0*Hr2(0,-1)*z4*x + 264*Hr2(0,0) + 23403.D0/4.D
     &    0*Hr2(0,0)*x + 4809*Hr2(0,0)*z2 + 16287.D0/2.D0*Hr2(0,0)*z2*x
     &     + 627*Hr2(0,0)*z3 + 3669*Hr2(0,0)*z3*x + 369.D0/2.D0*Hr2(0,0
     &    )*z4 + 3879.D0/2.D0*Hr2(0,0)*z4*x - 97251.D0/4.D0*Hr2(0,1) + 
     &    10089.D0/4.D0*Hr2(0,1)*x + 3966*Hr2(0,1)*z2 + 10932*Hr2(0,1)*
     &    z2*x + 5382*Hr2(0,1)*z3 - 6462*Hr2(0,1)*z3*x - 1188*Hr2(0,1)*
     &    z4 - 1188*Hr2(0,1)*z4*x - 26835.D0/2.D0*Hr2(1,0) + 26835.D0/2.
     &    D0*Hr2(1,0)*x - 8625*Hr2(1,0)*z2 + 8625*Hr2(1,0)*z2*x + 7074*
     &    Hr2(1,0)*z3 - 7074*Hr2(1,0)*z3*x + 90*Hr2(1,0)*z4 - 90*Hr2(1,
     &    0)*z4*x - 25026*Hr2(1,1) + 25026*Hr2(1,1)*x - 6660*Hr2(1,1)*
     &    z2 + 6660*Hr2(1,1)*z2*x + 13608*Hr2(1,1)*z3 - 13608*Hr2(1,1)*
     &    z3*x + 23040*Hr3(-1,-1,-1)*z2 + 23040*Hr3(-1,-1,-1)*z2*x + 
     &    12180*Hr3(-1,-1,0) + 12180*Hr3(-1,-1,0)*x + 5544*Hr3(-1,-1,0)
     &    *z2 + 5544*Hr3(-1,-1,0)*z2*x - 7632*Hr3(-1,0,-1)*z2 - 7632*
     &    Hr3(-1,0,-1)*z2*x - 7428*Hr3(-1,0,0) - 7428*Hr3(-1,0,0)*x - 
     &    14388*Hr3(-1,0,0)*z2 - 14388*Hr3(-1,0,0)*z2*x - 360*Hr3(-1,0,
     &    0)*z3 - 360*Hr3(-1,0,0)*z3*x + 1872*Hr3(-1,0,1) + 1872*Hr3(-1
     &    ,0,1)*x - 7488*Hr3(-1,0,1)*z2 - 7488*Hr3(-1,0,1)*z2*x - 1440*
     &    Hr3(-1,0,1)*z3 - 1440*Hr3(-1,0,1)*z3*x - 10710*Hr3(0,-1,-1)*
     &    z2 - 4554*Hr3(0,-1,-1)*z2*x - 2376*Hr3(0,-1,-1)*z3 + 2376*
     &    Hr3(0,-1,-1)*z3*x - 8592*Hr3(0,-1,0) - 5862*Hr3(0,-1,0)*x - 
     &    3699*Hr3(0,-1,0)*z2 - 8541*Hr3(0,-1,0)*z2*x + 2466*Hr3(0,-1,0
     &    )*z3 - 2466*Hr3(0,-1,0)*z3*x - 3027*Hr3(0,0,-1)*z2 - 5757*
     &    Hr3(0,0,-1)*z2*x + 2988*Hr3(0,0,-1)*z3 - 3636*Hr3(0,0,-1)*z3*
     &    x + 1665.D0/8.D0*Hr3(0,0,0) + 59841.D0/8.D0*Hr3(0,0,0)*x + 
     &    3078*Hr3(0,0,0)*z2 + 5712*Hr3(0,0,0)*z2*x - 486*Hr3(0,0,0)*z3
     &     + 2178*Hr3(0,0,0)*z3*x - 42549.D0/4.D0*Hr3(0,0,1) + 627.D0/4.
     &    D0*Hr3(0,0,1)*x + 999*Hr3(0,0,1)*z2 + 3303*Hr3(0,0,1)*z2*x - 
     &    180*Hr3(0,0,1)*z3 + 396*Hr3(0,0,1)*z3*x - 29205.D0/4.D0*Hr3(0
     &    ,1,0) - 12501.D0/4.D0*Hr3(0,1,0)*x - 4449*Hr3(0,1,0)*z2 - 
     &    6537*Hr3(0,1,0)*z2*x - 72*Hr3(0,1,0)*z3 - 72*Hr3(0,1,0)*z3*x
     &     - 29505.D0/2.D0*Hr3(0,1,1) - 19473.D0/2.D0*Hr3(0,1,1)*x - 
     &    3438*Hr3(0,1,1)*z2 - 2430*Hr3(0,1,1)*z2*x - 1512*Hr3(0,1,1)*
     &    z3 - 1512*Hr3(0,1,1)*z3*x - 3648*Hr3(1,0,-1)*z2 + 3648*Hr3(1,
     &    0,-1)*z2*x + 720*Hr3(1,0,-1)*z3 - 720*Hr3(1,0,-1)*z3*x - 3717.
     &    D0/2.D0*Hr3(1,0,0) + 3717.D0/2.D0*Hr3(1,0,0)*x + 3168*Hr3(1,0
     &    ,0)*z2 - 3168*Hr3(1,0,0)*z2*x - 360*Hr3(1,0,0)*z3 + 360*Hr3(1
     &    ,0,0)*z3*x - 2508*Hr3(1,0,1) + 2508*Hr3(1,0,1)*x - 504*Hr3(1,
     &    0,1)*z2 + 504*Hr3(1,0,1)*z2*x - 2508*Hr3(1,1,0) + 2508*Hr3(1,
     &    1,0)*x + 2808*Hr3(1,1,0)*z2 - 2808*Hr3(1,1,0)*z2*x + 13320*
     &    Hr4(-1,-1,-1,0) + 13320*Hr4(-1,-1,-1,0)*x + 15780*Hr4(-1,-1,0
     &    ,0) + 15780*Hr4(-1,-1,0,0)*x + 43416*Hr4(-1,-1,0,1) + 43416*
     &    Hr4(-1,-1,0,1)*x - 6294*Hr4(-1,0,-1,0) - 6294*Hr4(-1,0,-1,0)*
     &    x - 2577*Hr4(-1,0,0,0) - 2577*Hr4(-1,0,0,0)*x + 180*Hr4(-1,0,
     &    0,0)*z2 + 180*Hr4(-1,0,0,0)*z2*x - 3492*Hr4(-1,0,0,1) - 3492*
     &    Hr4(-1,0,0,1)*x - 360*Hr4(-1,0,0,1)*z2 - 360*Hr4(-1,0,0,1)*z2
     &    *x + 17712*Hr4(-1,0,1,0) + 17712*Hr4(-1,0,1,0)*x - 720*Hr4(-1
     &    ,0,1,0)*z2 - 720*Hr4(-1,0,1,0)*z2*x + 34416*Hr4(-1,0,1,1) + 
     &    34416*Hr4(-1,0,1,1)*x - 720*Hr4(-1,0,1,1)*z2 - 720*Hr4(-1,0,1
     &    ,1)*z2*x + 3168*Hr4(0,-1,-1,-1)*z2 - 3168*Hr4(0,-1,-1,-1)*z2*
     &    x + 5556*Hr4(0,-1,-1,0) - 18144*Hr4(0,-1,-1,0)*x - 3456*Hr4(0
     &    ,-1,-1,0)*z2 + 3456*Hr4(0,-1,-1,0)*z2*x - 2736*Hr4(0,-1,0,-1)
     &    *z2 + 2736*Hr4(0,-1,0,-1)*z2*x - 1758*Hr4(0,-1,0,0) - 14940*
     &    Hr4(0,-1,0,0)*x + 1350*Hr4(0,-1,0,0)*z2 - 1350*Hr4(0,-1,0,0)*
     &    z2*x + 2766*Hr4(0,-1,0,1) - 45174*Hr4(0,-1,0,1)*x - 576*Hr4(0
     &    ,-1,0,1)*z2 + 576*Hr4(0,-1,0,1)*z2*x - 3240*Hr4(0,0,-1,-1)*z2
     &     + 5256*Hr4(0,0,-1,-1)*z2*x - 5319.D0/2.D0*Hr4(0,0,-1,0) + 
     &    3297.D0/2.D0*Hr4(0,0,-1,0)*x + 2952*Hr4(0,0,-1,0)*z2 - 3888*
     &    Hr4(0,0,-1,0)*z2*x + 2070*Hr4(0,0,0,-1)*z2 - 3438*Hr4(0,0,0,
     &    -1)*z2*x + 117*Hr4(0,0,0,0) + 10581.D0/2.D0*Hr4(0,0,0,0)*x - 
     &    864*Hr4(0,0,0,0)*z2 + 1260*Hr4(0,0,0,0)*z2*x - 4809*Hr4(0,0,0
     &    ,1) - 6495*Hr4(0,0,0,1)*x + 630*Hr4(0,0,0,1)*z2 - 810*Hr4(0,0
     &    ,0,1)*z2*x - 4239*Hr4(0,0,1,0) - 18981*Hr4(0,0,1,0)*x - 720*
     &    Hr4(0,0,1,0)*z2 + 792*Hr4(0,0,1,0)*z2*x - 7848*Hr4(0,0,1,1)
     &     - 32664*Hr4(0,0,1,1)*x + 504*Hr4(0,0,1,1)*z2 + 504*Hr4(0,0,1
     &    ,1)*z2*x - 1008*Hr4(0,1,0,-1)*z2 - 1008*Hr4(0,1,0,-1)*z2*x - 
     &    1107*Hr4(0,1,0,0) + 10143*Hr4(0,1,0,0)*x + 90*Hr4(0,1,0,0)*z2
     &     + 90*Hr4(0,1,0,0)*z2*x - 1188*Hr4(0,1,0,1) - 1860*Hr4(0,1,0,
     &    1)*x + 72*Hr4(0,1,0,1)*z2 + 72*Hr4(0,1,0,1)*z2*x - 1188*Hr4(0
     &    ,1,1,0) - 1860*Hr4(0,1,1,0)*x - 432*Hr4(0,1,1,0)*z2 - 432*
     &    Hr4(0,1,1,0)*z2*x - 720*Hr4(1,0,-1,-1)*z2 + 720*Hr4(1,0,-1,-1
     &    )*z2*x + 6480*Hr4(1,0,-1,0) - 6480*Hr4(1,0,-1,0)*x + 360*Hr4(
     &    1,0,0,-1)*z2 - 360*Hr4(1,0,0,-1)*z2*x - 4194*Hr4(1,0,0,0) + 
     &    4194*Hr4(1,0,0,0)*x + 180*Hr4(1,0,0,0)*z2 - 180*Hr4(1,0,0,0)*
     &    z2*x + 8718*Hr4(1,0,0,1) - 8718*Hr4(1,0,0,1)*x + 336*Hr4(1,0,
     &    1,0) - 336*Hr4(1,0,1,0)*x - 12798*Hr4(1,1,0,0) + 12798*Hr4(1,
     &    1,0,0)*x - 9504*Hr5(-1,-1,-1,0,0) - 9504*Hr5(-1,-1,-1,0,0)*x
     &     - 23040*Hr5(-1,-1,-1,0,1) )
      Pns3pX = Pns3pX + cf**3*ca * (  - 23040*Hr5(-1,-1,-1,0,1)*x + 
     &    1008*Hr5(-1,-1,0,-1,0) + 1008*Hr5(-1,-1,0,-1,0)*x - 5652*Hr5(
     &    -1,-1,0,0,0) - 5652*Hr5(-1,-1,0,0,0)*x - 10944*Hr5(-1,-1,0,0,
     &    1) - 10944*Hr5(-1,-1,0,0,1)*x - 19080*Hr5(-1,-1,0,1,0) - 
     &    19080*Hr5(-1,-1,0,1,0)*x - 31392*Hr5(-1,-1,0,1,1) - 31392*
     &    Hr5(-1,-1,0,1,1)*x + 1008*Hr5(-1,0,-1,-1,0) + 1008*Hr5(-1,0,
     &    -1,-1,0)*x + 2124*Hr5(-1,0,-1,0,0) + 2124*Hr5(-1,0,-1,0,0)*x
     &     + 8136*Hr5(-1,0,-1,0,1) + 8136*Hr5(-1,0,-1,0,1)*x - 624*Hr5(
     &    -1,0,0,-1,0) - 624*Hr5(-1,0,0,-1,0)*x + 2832*Hr5(-1,0,0,0,0)
     &     + 2832*Hr5(-1,0,0,0,0)*x + 13860*Hr5(-1,0,0,0,1) + 13860*
     &    Hr5(-1,0,0,0,1)*x + 12420*Hr5(-1,0,0,1,0) + 12420*Hr5(-1,0,0,
     &    1,0)*x + 19152*Hr5(-1,0,0,1,1) + 19152*Hr5(-1,0,0,1,1)*x - 
     &    3888*Hr5(-1,0,1,0,0) - 3888*Hr5(-1,0,1,0,0)*x + 1728*Hr5(-1,0
     &    ,1,0,1) + 1728*Hr5(-1,0,1,0,1)*x + 1728*Hr5(-1,0,1,1,0) + 
     &    1728*Hr5(-1,0,1,1,0)*x + 6876*Hr5(0,-1,-1,-1,0) - 4860*Hr5(0,
     &    -1,-1,-1,0)*x + 1944*Hr5(0,-1,-1,0,0) + 2304*Hr5(0,-1,-1,0,0)
     &    *x + 14148*Hr5(0,-1,-1,0,1) + 2124*Hr5(0,-1,-1,0,1)*x - 4284*
     &    Hr5(0,-1,0,-1,0) + 1836*Hr5(0,-1,0,-1,0)*x + 3765*Hr5(0,-1,0,
     &    0,0) + 4911*Hr5(0,-1,0,0,0)*x + 2526*Hr5(0,-1,0,0,1) + 14106*
     &    Hr5(0,-1,0,0,1)*x + 8652*Hr5(0,-1,0,1,0) + 12444*Hr5(0,-1,0,1
     &    ,0)*x + 15408*Hr5(0,-1,0,1,1) + 19440*Hr5(0,-1,0,1,1)*x + 702
     &    *Hr5(0,0,-1,-1,0) - 4446*Hr5(0,0,-1,-1,0)*x + 2466*Hr5(0,0,-1
     &    ,0,0) + 4386*Hr5(0,0,-1,0,0)*x + 3378*Hr5(0,0,-1,0,1) + 3534*
     &    Hr5(0,0,-1,0,1)*x - 1098*Hr5(0,0,0,-1,0) - 894*Hr5(0,0,0,-1,0
     &    )*x - 495*Hr5(0,0,0,0,0) - 1773*Hr5(0,0,0,0,0)*x - 3078*Hr5(0
     &    ,0,0,0,1) - 6606*Hr5(0,0,0,0,1)*x - 1797*Hr5(0,0,0,1,0) - 
     &    4989*Hr5(0,0,0,1,0)*x - 2832*Hr5(0,0,0,1,1) - 6432*Hr5(0,0,0,
     &    1,1)*x - 636*Hr5(0,0,1,0,0) - 2142*Hr5(0,0,1,0,0)*x - 648*
     &    Hr5(0,0,1,0,1) - 1080*Hr5(0,0,1,0,1)*x - 648*Hr5(0,0,1,1,0)
     &     - 1080*Hr5(0,0,1,1,0)*x + 1938*Hr5(0,1,0,-1,0) - 9294*Hr5(0,
     &    1,0,-1,0)*x - 2598*Hr5(0,1,0,0,0) + 1362*Hr5(0,1,0,0,0)*x + 
     &    3276*Hr5(0,1,0,0,1) + 972*Hr5(0,1,0,0,1)*x - 6138*Hr5(0,1,1,0
     &    ,0) - 4122*Hr5(0,1,1,0,0)*x + 11520*Hr5(1,0,-1,-1,0) - 11520*
     &    Hr5(1,0,-1,-1,0)*x - 1632*Hr5(1,0,-1,0,0) + 1632*Hr5(1,0,-1,0
     &    ,0)*x + 9408*Hr5(1,0,-1,0,1) - 9408*Hr5(1,0,-1,0,1)*x - 432*
     &    Hr5(1,0,0,-1,0) + 432*Hr5(1,0,0,-1,0)*x - 768*Hr5(1,0,0,0,0)
     &     + 768*Hr5(1,0,0,0,0)*x - 3696*Hr5(1,0,0,0,1) + 3696*Hr5(1,0,
     &    0,0,1)*x + 288*Hr5(1,0,0,1,1) - 288*Hr5(1,0,0,1,1)*x - 1008*
     &    Hr5(1,0,1,0,0) + 1008*Hr5(1,0,1,0,0)*x + 11808*Hr5(1,1,0,-1,0
     &    ) - 11808*Hr5(1,1,0,-1,0)*x - 4752*Hr5(1,1,0,0,0) + 4752*Hr5(
     &    1,1,0,0,0)*x + 2592*Hr5(1,1,0,0,1) - 2592*Hr5(1,1,0,0,1)*x - 
     &    2880*Hr5(1,1,1,0,0) + 2880*Hr5(1,1,1,0,0)*x + 360*Hr6(-1,0,0,
     &    0,-1,0) + 360*Hr6(-1,0,0,0,-1,0)*x - 360*Hr6(-1,0,0,0,1,0) - 
     &    360*Hr6(-1,0,0,0,1,0)*x - 720*Hr6(-1,0,0,0,1,1) - 720*Hr6(-1,
     &    0,0,0,1,1)*x + 360*Hr6(-1,0,0,1,0,0) + 360*Hr6(-1,0,0,1,0,0)*
     &    x + 720*Hr6(-1,0,1,0,-1,0) + 720*Hr6(-1,0,1,0,-1,0)*x + 360*
     &    Hr6(-1,0,1,0,0,0) + 360*Hr6(-1,0,1,0,0,0)*x + 720*Hr6(-1,0,1,
     &    0,0,1) + 720*Hr6(-1,0,1,0,0,1)*x + 720*Hr6(-1,0,1,1,0,0) + 
     &    720*Hr6(-1,0,1,1,0,0)*x - 1872*Hr6(0,-1,-1,-1,0,0) + 1872*
     &    Hr6(0,-1,-1,-1,0,0)*x - 3168*Hr6(0,-1,-1,-1,0,1) + 3168*Hr6(0
     &    ,-1,-1,-1,0,1)*x - 144*Hr6(0,-1,-1,0,-1,0) + 144*Hr6(0,-1,-1,
     &    0,-1,0)*x + 2772*Hr6(0,-1,-1,0,0,0) - 2772*Hr6(0,-1,-1,0,0,0)
     &    *x + 3744*Hr6(0,-1,-1,0,0,1) - 3744*Hr6(0,-1,-1,0,0,1)*x + 
     &    1080*Hr6(0,-1,-1,0,1,0) - 1080*Hr6(0,-1,-1,0,1,0)*x - 144*
     &    Hr6(0,-1,0,-1,-1,0) + 144*Hr6(0,-1,0,-1,-1,0)*x + 1764*Hr6(0,
     &    -1,0,-1,0,0) - 1764*Hr6(0,-1,0,-1,0,0)*x + 2664*Hr6(0,-1,0,-1
     &    ,0,1) - 2664*Hr6(0,-1,0,-1,0,1)*x + 684*Hr6(0,-1,0,0,-1,0) - 
     &    684*Hr6(0,-1,0,0,-1,0)*x - 1494*Hr6(0,-1,0,0,0,0) + 1494*Hr6(
     &    0,-1,0,0,0,0)*x - 1332*Hr6(0,-1,0,0,0,1) + 1332*Hr6(0,-1,0,0,
     &    0,1)*x - 684*Hr6(0,-1,0,0,1,0) + 684*Hr6(0,-1,0,0,1,0)*x - 
     &    792*Hr6(0,-1,0,1,0,0) + 792*Hr6(0,-1,0,1,0,0)*x - 1008*Hr6(0,
     &    0,-1,-1,-1,0) + 1008*Hr6(0,0,-1,-1,-1,0)*x + 3024*Hr6(0,0,-1,
     &    -1,0,0) - 2880*Hr6(0,0,-1,-1,0,0)*x + 2736*Hr6(0,0,-1,-1,0,1)
     &     - 4752*Hr6(0,0,-1,-1,0,1)*x + 1080*Hr6(0,0,-1,0,-1,0) - 504*
     &    Hr6(0,0,-1,0,-1,0)*x - 2772*Hr6(0,0,-1,0,0,0) + 2160*Hr6(0,0,
     &    -1,0,0,0)*x - 3096*Hr6(0,0,-1,0,0,1) + 3384*Hr6(0,0,-1,0,0,1)
     &    *x - 1080*Hr6(0,0,-1,0,1,0) + 288*Hr6(0,0,-1,0,1,0)*x - 864*
     &    Hr6(0,0,-1,0,1,1) - 864*Hr6(0,0,-1,0,1,1)*x + 828*Hr6(0,0,0,
     &    -1,-1,0) + 2052*Hr6(0,0,0,-1,-1,0)*x - 1638*Hr6(0,0,0,-1,0,0)
     &     + 1314*Hr6(0,0,0,-1,0,0)*x - 1656*Hr6(0,0,0,-1,0,1) + 4464*
     &    Hr6(0,0,0,-1,0,1)*x - 432*Hr6(0,0,0,0,-1,0) - 216*Hr6(0,0,0,0
     &    ,-1,0)*x - 972*Hr6(0,0,0,0,0,0)*x + 864*Hr6(0,0,0,0,0,1) - 
     &    1476*Hr6(0,0,0,0,0,1)*x + 72*Hr6(0,0,0,0,1,0) - 468*Hr6(0,0,0
     &    ,0,1,0)*x - 72*Hr6(0,0,0,0,1,1) - 72*Hr6(0,0,0,0,1,1)*x - 450
     &    *Hr6(0,0,0,1,0,0) - 810*Hr6(0,0,0,1,0,0)*x - 216*Hr6(0,0,0,1,
     &    0,1) - 216*Hr6(0,0,0,1,0,1)*x - 216*Hr6(0,0,0,1,1,0) - 216*
     &    Hr6(0,0,0,1,1,0)*x - 1368*Hr6(0,0,1,0,-1,0) + 504*Hr6(0,0,1,0
     &    ,-1,0)*x + 252*Hr6(0,0,1,0,0,0) - 684*Hr6(0,0,1,0,0,0)*x + 
     &    576*Hr6(0,0,1,0,0,1) - 288*Hr6(0,0,1,0,0,1)*x - 1008*Hr6(0,0,
     &    1,1,0,0) - 144*Hr6(0,0,1,1,0,0)*x + 1152*Hr6(0,1,0,-1,-1,0)
     &     + 1152*Hr6(0,1,0,-1,-1,0)*x + 504*Hr6(0,1,0,-1,0,0) + 504*
     &    Hr6(0,1,0,-1,0,0)*x + 1584*Hr6(0,1,0,-1,0,1) + 1584*Hr6(0,1,0
     &    ,-1,0,1)*x - 648*Hr6(0,1,0,0,-1,0) - 648*Hr6(0,1,0,0,-1,0)*x
     &     - 342*Hr6(0,1,0,0,0,0) - 342*Hr6(0,1,0,0,0,0)*x - 72*Hr6(0,1
     &    ,0,0,0,1) - 72*Hr6(0,1,0,0,0,1)*x + 216*Hr6(0,1,0,0,1,0) + 
     &    216*Hr6(0,1,0,0,1,0)*x - 144*Hr6(0,1,0,1,0,0) - 144*Hr6(0,1,0
     &    ,1,0,0)*x - 720*Hr6(0,1,1,0,-1,0) - 720*Hr6(0,1,1,0,-1,0)*x
     &     + 144*Hr6(0,1,1,0,0,0) + 144*Hr6(0,1,1,0,0,0)*x + 144*Hr6(0,
     &    1,1,0,0,1) + 144*Hr6(0,1,1,0,0,1)*x - 144*Hr6(0,1,1,1,0,0) - 
     &    144*Hr6(0,1,1,1,0,0)*x - 1440*Hr6(1,0,-1,-1,-1,0) + 1440*Hr6(
     &    1,0,-1,-1,-1,0)*x + 720*Hr6(1,0,-1,-1,0,0) - 720*Hr6(1,0,-1,
     &    -1,0,0)*x + 720*Hr6(1,0,-1,0,-1,0) - 720*Hr6(1,0,-1,0,-1,0)*x
     &     - 360*Hr6(1,0,-1,0,0,0) + 360*Hr6(1,0,-1,0,0,0)*x + 720*Hr6(
     &    1,0,0,-1,-1,0) - 720*Hr6(1,0,0,-1,-1,0)*x - 360*Hr6(1,0,0,-1,
     &    0,0) + 360*Hr6(1,0,0,-1,0,0)*x )
      Pns3pX = Pns3pX + cf**3*ca*pqq0m * ( 522*z2 - 14445.D0/8.D0*z3 - 
     &    2430*z3*z2 - 6201.D0/2.D0*z3**2 + 56625.D0/16.D0*z4 + 3621.D0/
     &    4.D0*z5 - 16347*z6 + 4815.D0/2.D0*Hr1(-1)*z2 + 6759*Hr1(-1)*
     &    z3 + 17676*Hr1(-1)*z3*z2 + 13803.D0/2.D0*Hr1(-1)*z4 + 3087*
     &    Hr1(-1)*z5 - 1533.D0/2.D0*Hr1(0) - 6363.D0/4.D0*Hr1(0)*z2 - 
     &    3357.D0/2.D0*Hr1(0)*z3 - 8541*Hr1(0)*z3*z2 + 84*Hr1(0)*z4 + 
     &    5157*Hr1(0)*z5 - 9648*Hr2(-1,-1)*z2 + 6192*Hr2(-1,-1)*z3 - 
     &    63216*Hr2(-1,-1)*z4 + 16773.D0/2.D0*Hr2(-1,0)*z2 - 1212*Hr2(
     &    -1,0)*z3 + 42327.D0/2.D0*Hr2(-1,0)*z4 + 6909*Hr2(0,-1)*z2 - 
     &    1704*Hr2(0,-1)*z3 + 70731.D0/2.D0*Hr2(0,-1)*z4 - 963.D0/2.D0*
     &    Hr2(0,0) - 10557.D0/4.D0*Hr2(0,0)*z2 - 45*Hr2(0,0)*z3 - 6345*
     &    Hr2(0,0)*z4 - 522*Hr2(0,1) + 1323*Hr2(0,1)*z2 - 189*Hr2(0,1)*
     &    z3 + 7902*Hr2(0,1)*z4 - 27360*Hr3(-1,-1,-1)*z3 + 3096*Hr3(-1,
     &    -1,0)*z2 + 12528*Hr3(-1,-1,0)*z3 - 2352*Hr3(-1,0,-1)*z2 + 
     &    20232*Hr3(-1,0,-1)*z3 - 2097.D0/4.D0*Hr3(-1,0,0) + 3180*Hr3(
     &    -1,0,0)*z2 - 4572*Hr3(-1,0,0)*z3 - 4815.D0/2.D0*Hr3(-1,0,1)
     &     - 444*Hr3(-1,0,1)*z2 + 1044*Hr3(-1,0,1)*z3 - 2352*Hr3(0,-1,
     &    -1)*z2 + 20232*Hr3(0,-1,-1)*z3 + 1359.D0/4.D0*Hr3(0,-1,0) + 
     &    774*Hr3(0,-1,0)*z2 - 8820*Hr3(0,-1,0)*z3 + 2481*Hr3(0,0,-1)*
     &    z2 - 9558*Hr3(0,0,-1)*z3 - 261.D0/4.D0*Hr3(0,0,0) - 2427*Hr3(
     &    0,0,0)*z2 + 2592*Hr3(0,0,0)*z3 + 5463.D0/4.D0*Hr3(0,0,1) - 66
     &    *Hr3(0,0,1)*z2 + 3438*Hr3(0,0,1)*z3 + 81*Hr3(0,1,0) - 459*
     &    Hr3(0,1,0)*z2 + 6858*Hr3(0,1,0)*z3 - 1908*Hr3(0,1,1)*z2 + 
     &    8568*Hr3(0,1,1)*z3 - 36288*Hr4(-1,-1,-1,0)*z2 - 6048*Hr4(-1,
     &    -1,0,-1)*z2 + 8040*Hr4(-1,-1,0,0) + 27792*Hr4(-1,-1,0,0)*z2
     &     + 9648*Hr4(-1,-1,0,1) + 8928*Hr4(-1,-1,0,1)*z2 - 6048*Hr4(-1
     &    ,0,-1,-1)*z2 + 1608*Hr4(-1,0,-1,0) + 24264*Hr4(-1,0,-1,0)*z2
     &     + 7920*Hr4(-1,0,0,-1)*z2 - 8151.D0/2.D0*Hr4(-1,0,0,0) - 9684
     &    *Hr4(-1,0,0,0)*z2 - 6909*Hr4(-1,0,0,1) - 1296*Hr4(-1,0,0,1)*
     &    z2 - 804*Hr4(-1,0,1,0) + 3708*Hr4(-1,0,1,0)*z2 + 954*Hr4(-1,0
     &    ,1,1) + 6480*Hr4(-1,0,1,1)*z2 - 6048*Hr4(0,-1,-1,-1)*z2 + 
     &    1608*Hr4(0,-1,-1,0) + 24264*Hr4(0,-1,-1,0)*z2 + 6552*Hr4(0,-1
     &    ,0,-1)*z2 - 9975.D0/2.D0*Hr4(0,-1,0,0) - 16344*Hr4(0,-1,0,0)*
     &    z2 - 6105*Hr4(0,-1,0,1) - 4500*Hr4(0,-1,0,1)*z2 + 1800*Hr4(0,
     &    0,-1,-1)*z2 - 276*Hr4(0,0,-1,0) - 12150*Hr4(0,0,-1,0)*z2 - 
     &    4410*Hr4(0,0,0,-1)*z2 + 75.D0/4.D0*Hr4(0,0,0,0) + 3672*Hr4(0,
     &    0,0,0)*z2 + 2907*Hr4(0,0,0,1) - 846*Hr4(0,0,0,1)*z2 + 402*
     &    Hr4(0,0,1,0) - 1890*Hr4(0,0,1,0)*z2 - 477*Hr4(0,0,1,1) - 4248
     &    *Hr4(0,0,1,1)*z2 - 4752*Hr4(0,1,0,-1)*z2 + 9.D0/2.D0*Hr4(0,1,
     &    0,0) + 3384*Hr4(0,1,0,0)*z2 - 504*Hr4(0,1,0,1)*z2 + 936*Hr4(0
     &    ,1,1,0)*z2 + 5016*Hr5(-1,-1,0,0,0) - 1488*Hr5(-1,-1,0,0,1) - 
     &    3840*Hr5(-1,-1,0,1,0) - 12384*Hr5(-1,-1,0,1,1) + 2664*Hr5(-1,
     &    0,-1,0,0) + 2352*Hr5(-1,0,-1,0,1) + 468*Hr5(-1,0,0,-1,0) - 
     &    4608*Hr5(-1,0,0,0,0) - 2796*Hr5(-1,0,0,0,1) + 2292*Hr5(-1,0,0
     &    ,1,0) + 7680*Hr5(-1,0,0,1,1) + 396*Hr5(-1,0,1,0,0) + 744*Hr5(
     &    -1,0,1,0,1) + 744*Hr5(-1,0,1,1,0) + 2664*Hr5(0,-1,-1,0,0) + 
     &    2352*Hr5(0,-1,-1,0,1) + 744*Hr5(0,-1,0,-1,0) - 4332*Hr5(0,-1,
     &    0,0,0) - 804*Hr5(0,-1,0,0,1) + 1920*Hr5(0,-1,0,1,0) + 6936*
     &    Hr5(0,-1,0,1,1) + 1230*Hr5(0,0,-1,-1,0) - 2958*Hr5(0,0,-1,0,0
     &    ) - 1866*Hr5(0,0,-1,0,1) - 24*Hr5(0,0,0,-1,0) + 1683*Hr5(0,0,
     &    0,0,0) + 2130*Hr5(0,0,0,0,1) - 765*Hr5(0,0,0,1,0) - 3024*Hr5(
     &    0,0,0,1,1) + 99*Hr5(0,0,1,0,0) - 372*Hr5(0,0,1,0,1) - 372*
     &    Hr5(0,0,1,1,0) + 2160*Hr5(0,1,0,-1,0) - 324*Hr5(0,1,0,0,0) + 
     &    918*Hr5(0,1,0,0,1) + 594*Hr5(0,1,1,0,0) + 16128*Hr6(-1,-1,-1,
     &    0,0,0) + 39456*Hr6(-1,-1,-1,0,0,1) + 33408*Hr6(-1,-1,-1,0,1,0
     &    ) + 54720*Hr6(-1,-1,-1,0,1,1) + 3888*Hr6(-1,-1,0,-1,0,0) + 
     &    6048*Hr6(-1,-1,0,-1,0,1) + 1152*Hr6(-1,-1,0,0,-1,0) - 7344*
     &    Hr6(-1,-1,0,0,0,0) - 25776*Hr6(-1,-1,0,0,0,1) - 23328*Hr6(-1,
     &    -1,0,0,1,0) - 35424*Hr6(-1,-1,0,0,1,1) + 576*Hr6(-1,-1,0,1,0,
     &    0) - 4032*Hr6(-1,-1,0,1,0,1) - 4032*Hr6(-1,-1,0,1,1,0) + 3888
     &    *Hr6(-1,0,-1,-1,0,0) + 6048*Hr6(-1,0,-1,-1,0,1) + 432*Hr6(-1,
     &    0,-1,0,-1,0) - 10728*Hr6(-1,0,-1,0,0,0) - 25344*Hr6(-1,0,-1,0
     &    ,0,1) - 19008*Hr6(-1,0,-1,0,1,0) - 31392*Hr6(-1,0,-1,0,1,1)
     &     + 1008*Hr6(-1,0,0,-1,-1,0) - 4860*Hr6(-1,0,0,-1,0,0) - 7416*
     &    Hr6(-1,0,0,-1,0,1) - 1188*Hr6(-1,0,0,0,-1,0) + 2160*Hr6(-1,0,
     &    0,0,0,0) + 8964*Hr6(-1,0,0,0,0,1) + 8676*Hr6(-1,0,0,0,1,0) + 
     &    12960*Hr6(-1,0,0,0,1,1) + 504*Hr6(-1,0,0,1,0,0) + 2304*Hr6(-1
     &    ,0,0,1,0,1) + 2304*Hr6(-1,0,0,1,1,0) - 432*Hr6(-1,0,1,0,-1,0)
     &     + 360*Hr6(-1,0,1,0,0,0) - 576*Hr6(-1,0,1,0,0,1) + 144*Hr6(-1
     &    ,0,1,0,1,0) + 1584*Hr6(-1,0,1,1,0,0) + 3888*Hr6(0,-1,-1,-1,0,
     &    0) + 6048*Hr6(0,-1,-1,-1,0,1) + 432*Hr6(0,-1,-1,0,-1,0) - 
     &    10728*Hr6(0,-1,-1,0,0,0) - 25344*Hr6(0,-1,-1,0,0,1) - 19008*
     &    Hr6(0,-1,-1,0,1,0) - 31392*Hr6(0,-1,-1,0,1,1) + 432*Hr6(0,-1,
     &    0,-1,-1,0) - 4248*Hr6(0,-1,0,-1,0,0) - 6336*Hr6(0,-1,0,-1,0,1
     &    ) - 900*Hr6(0,-1,0,0,-1,0) + 4428*Hr6(0,-1,0,0,0,0) + 15084*
     &    Hr6(0,-1,0,0,0,1) + 13032*Hr6(0,-1,0,0,1,0) + 20016*Hr6(0,-1,
     &    0,0,1,1) - 288*Hr6(0,-1,0,1,0,0) + 2160*Hr6(0,-1,0,1,0,1) + 
     &    2160*Hr6(0,-1,0,1,1,0) + 1728*Hr6(0,0,-1,-1,-1,0) - 1980*Hr6(
     &    0,0,-1,-1,0,0) - 936*Hr6(0,0,-1,-1,0,1) - 1188*Hr6(0,0,-1,0,
     &    -1,0) + 5256*Hr6(0,0,-1,0,0,0) + 11124*Hr6(0,0,-1,0,0,1) + 
     &    9324*Hr6(0,0,-1,0,1,0) + 15984*Hr6(0,0,-1,0,1,1) + 2052*Hr6(0
     &    ,0,0,-1,-1,0) + 1908*Hr6(0,0,0,-1,0,0) + 5436*Hr6(0,0,0,-1,0,
     &    1) + 684*Hr6(0,0,0,0,-1,0) - 684*Hr6(0,0,0,0,0,0) - 2880*Hr6(
     &    0,0,0,0,0,1) - 2952*Hr6(0,0,0,0,1,0) - 4752*Hr6(0,0,0,0,1,1)
     &     - 144*Hr6(0,0,0,1,0,0) - 720*Hr6(0,0,0,1,0,1) - 720*Hr6(0,0,
     &    0,1,1,0) + 4536*Hr6(0,0,1,0,-1,0) - 2340*Hr6(0,0,1,0,0,0) + 
     &    1728*Hr6(0,0,1,0,0,1) - 72*Hr6(0,0,1,0,1,0) - 2232*Hr6(0,0,1,
     &    1,0,0) + 6624*Hr6(0,1,0,-1,-1,0) + 720*Hr6(0,1,0,-1,0,0) + 
     &    8064*Hr6(0,1,0,-1,0,1) + 1008*Hr6(0,1,0,0,-1,0) - 1872*Hr6(0,
     &    1,0,0,0,0) - 2592*Hr6(0,1,0,0,0,1) - 1440*Hr6(0,1,0,1,0,0) + 
     &    8640*Hr6(0,1,1,0,-1,0) - 4320*Hr6(0,1,1,0,0,0) + 2880*Hr6(0,1
     &    ,1,0,0,1) - 2880*Hr6(0,1,1,1,0,0) )
      Pns3pX = Pns3pX + cf**3*ca*pqq0p * ( 8325.D0/8.D0*z3 + 1434*z3*z2
     &     + 1755*z3**2 - 2343.D0/8.D0*z4 - 5385.D0/4.D0*z5 - 60789.D0/
     &    8.D0*z6 - 1761.D0/32.D0*Hr1(0) - 351.D0/2.D0*Hr1(0)*z2 - 1293.
     &    D0/4.D0*Hr1(0)*z3 + 549*Hr1(0)*z3*z2 - 4515.D0/4.D0*Hr1(0)*z4
     &     - 5247*Hr1(0)*z5 + 3915.D0/2.D0*Hr1(1)*z3 - 2772*Hr1(1)*z3*
     &    z2 - 4185.D0/2.D0*Hr1(1)*z4 + 2772*Hr1(1)*z5 + 1869*Hr2(0,-1)
     &    *z2 + 576*Hr2(0,-1)*z3 + 10548*Hr2(0,-1)*z4 + 1311.D0/4.D0*
     &    Hr2(0,0) - 4131.D0/4.D0*Hr2(0,0)*z2 - 426*Hr2(0,0)*z3 - 2808*
     &    Hr2(0,0)*z4 - 1602*Hr2(0,1)*z3 + 2907.D0/2.D0*Hr2(0,1)*z4 - 
     &    387.D0/2.D0*Hr2(1,0)*z2 - 576*Hr2(1,0)*z3 - 2043.D0/2.D0*Hr2(
     &    1,0)*z4 - 4392*Hr2(1,1)*z3 + 5724*Hr2(1,1)*z4 - 1980*Hr3(0,-1
     &    ,-1)*z2 - 15264*Hr3(0,-1,-1)*z3 + 3159.D0/4.D0*Hr3(0,-1,0) + 
     &    1539*Hr3(0,-1,0)*z2 + 5418*Hr3(0,-1,0)*z3 + 534*Hr3(0,0,-1)*
     &    z2 + 3852*Hr3(0,0,-1)*z3 - 1053.D0/8.D0*Hr3(0,0,0) + 159*Hr3(
     &    0,0,0)*z2 - 1944*Hr3(0,0,0)*z3 + 801.D0/2.D0*Hr3(0,0,1) + 435
     &    *Hr3(0,0,1)*z2 - 1620*Hr3(0,0,1)*z3 - 855.D0/2.D0*Hr3(0,1,0)
     &     - 690*Hr3(0,1,0)*z2 + 252*Hr3(0,1,0)*z3 + 3600*Hr3(0,1,1)*z3
     &     - 1380*Hr3(1,0,-1)*z2 - 5040*Hr3(1,0,-1)*z3 - 2223.D0/2.D0*
     &    Hr3(1,0,0) - 780*Hr3(1,0,0)*z2 - 360*Hr3(1,0,0)*z3 + 3600*
     &    Hr3(1,0,1)*z3 - 1176*Hr3(1,1,0)*z2 + 2304*Hr3(1,1,0)*z3 + 
     &    10080*Hr3(1,1,1)*z3 + 23040*Hr4(0,-1,-1,-1)*z2 + 2646*Hr4(0,
     &    -1,-1,0) - 12600*Hr4(0,-1,-1,0)*z2 - 10656*Hr4(0,-1,0,-1)*z2
     &     - 1758*Hr4(0,-1,0,0) + 1548*Hr4(0,-1,0,0)*z2 - 546*Hr4(0,-1,
     &    0,1) - 3024*Hr4(0,-1,0,1)*z2 - 7416*Hr4(0,0,-1,-1)*z2 - 1623.D
     &    0/2.D0*Hr4(0,0,-1,0) + 5382*Hr4(0,0,-1,0)*z2 + 126*Hr4(0,0,0,
     &    -1)*z2 + 477.D0/4.D0*Hr4(0,0,0,0) - 540*Hr4(0,0,0,0)*z2 + 765
     &    *Hr4(0,0,0,1) + 954*Hr4(0,0,0,1)*z2 + 1077.D0/2.D0*Hr4(0,0,1,
     &    0) - 1170*Hr4(0,0,1,0)*z2 + 543*Hr4(0,0,1,1) - 864*Hr4(0,0,1,
     &    1)*z2 + 468*Hr4(0,1,0,-1)*z2 - 192*Hr4(0,1,0,0) + 324*Hr4(0,1
     &    ,0,0)*z2 + 804*Hr4(0,1,0,1) - 216*Hr4(0,1,0,1)*z2 + 804*Hr4(0
     &    ,1,1,0) + 1656*Hr4(0,1,1,0)*z2 + 4752*Hr4(1,0,-1,-1)*z2 + 
     &    1347*Hr4(1,0,-1,0) - 684*Hr4(1,0,-1,0)*z2 - 1296*Hr4(1,0,0,-1
     &    )*z2 - 1830*Hr4(1,0,0,0) - 432*Hr4(1,0,0,0)*z2 + 1671*Hr4(1,0
     &    ,0,1) + 72*Hr4(1,0,0,1)*z2 + 804*Hr4(1,0,1,0) + 1656*Hr4(1,0,
     &    1,0)*z2 - 288*Hr4(1,1,0,-1)*z2 + 1440*Hr4(1,1,0,0)*z2 + 3744*
     &    Hr4(1,1,1,0)*z2 + 3816*Hr5(0,-1,-1,-1,0) + 1368*Hr5(0,-1,-1,0
     &    ,0) + 3888*Hr5(0,-1,-1,0,1) - 1242*Hr5(0,-1,0,-1,0) - 1335*
     &    Hr5(0,-1,0,0,0) - 1080*Hr5(0,-1,0,0,1) + 648*Hr5(0,-1,0,1,0)
     &     + 864*Hr5(0,-1,0,1,1) - 876*Hr5(0,0,-1,-1,0) + 90*Hr5(0,0,-1
     &    ,0,0) - 972*Hr5(0,0,-1,0,1) + 570*Hr5(0,0,0,-1,0) - 1023*Hr5(
     &    0,0,0,0,0) + 138*Hr5(0,0,0,0,1) - 240*Hr5(0,0,0,1,0) - 600*
     &    Hr5(0,0,0,1,1) + 297*Hr5(0,0,1,0,0) + 180*Hr5(0,0,1,0,1) + 
     &    180*Hr5(0,0,1,1,0) - 804*Hr5(0,1,0,-1,0) + 1032*Hr5(0,1,0,0,0
     &    ) + 660*Hr5(0,1,0,0,1) + 396*Hr5(0,1,0,1,0) + 528*Hr5(0,1,1,0
     &    ,0) - 600*Hr5(1,0,-1,-1,0) + 2448*Hr5(1,0,-1,0,0) + 1080*Hr5(
     &    1,0,-1,0,1) + 300*Hr5(1,0,0,-1,0) - 1368*Hr5(1,0,0,0,0) + 
     &    1164*Hr5(1,0,0,0,1) + 960*Hr5(1,0,0,1,0) + 168*Hr5(1,0,0,1,1)
     &     + 528*Hr5(1,0,1,0,0) - 3216*Hr5(1,1,0,-1,0) + 2184*Hr5(1,1,0
     &    ,0,0) - 432*Hr5(1,1,0,0,1) - 9504*Hr6(0,-1,-1,-1,0,0) - 23040
     &    *Hr6(0,-1,-1,-1,0,1) + 1008*Hr6(0,-1,-1,0,-1,0) + 2412*Hr6(0,
     &    -1,-1,0,0,0) + 8784*Hr6(0,-1,-1,0,0,1) - 2376*Hr6(0,-1,-1,0,1
     &    ,0) - 4032*Hr6(0,-1,-1,0,1,1) + 1008*Hr6(0,-1,0,-1,-1,0) + 
     &    4068*Hr6(0,-1,0,-1,0,0) + 11160*Hr6(0,-1,0,-1,0,1) + 576*Hr6(
     &    0,-1,0,0,-1,0) - 1152*Hr6(0,-1,0,0,0,0) - 756*Hr6(0,-1,0,0,0,
     &    1) + 756*Hr6(0,-1,0,0,1,0) + 1440*Hr6(0,-1,0,0,1,1) - 1872*
     &    Hr6(0,-1,0,1,0,0) - 288*Hr6(0,-1,0,1,0,1) - 288*Hr6(0,-1,0,1,
     &    1,0) + 8496*Hr6(0,0,-1,-1,-1,0) + 360*Hr6(0,0,-1,-1,0,0) + 
     &    11664*Hr6(0,0,-1,-1,0,1) - 4860*Hr6(0,0,-1,0,-1,0) - 468*Hr6(
     &    0,0,-1,0,0,0) - 5544*Hr6(0,0,-1,0,0,1) + 468*Hr6(0,0,-1,0,1,0
     &    ) + 1296*Hr6(0,0,-1,0,1,1) - 3132*Hr6(0,0,0,-1,-1,0) + 936*
     &    Hr6(0,0,0,-1,0,0) - 1692*Hr6(0,0,0,-1,0,1) - 900*Hr6(0,0,0,0,
     &    -1,0) + 684*Hr6(0,0,0,0,0,0) - 252*Hr6(0,0,0,0,0,1) + 432*
     &    Hr6(0,0,0,0,1,0) + 360*Hr6(0,0,0,0,1,1) + 648*Hr6(0,0,0,1,0,0
     &    ) + 72*Hr6(0,0,0,1,0,1) + 72*Hr6(0,0,0,1,1,0) - 864*Hr6(0,0,1
     &    ,0,-1,0) + 936*Hr6(0,0,1,0,0,0) + 144*Hr6(0,0,1,0,0,1) + 72*
     &    Hr6(0,0,1,0,1,0) - 72*Hr6(0,0,1,1,0,0) + 4680*Hr6(0,1,0,-1,-1
     &    ,0) - 1980*Hr6(0,1,0,-1,0,0) + 1872*Hr6(0,1,0,-1,0,1) - 1620*
     &    Hr6(0,1,0,0,-1,0) + 1260*Hr6(0,1,0,0,0,0) - 1584*Hr6(0,1,0,0,
     &    0,1) - 216*Hr6(0,1,0,0,1,0) - 288*Hr6(0,1,0,0,1,1) + 936*Hr6(
     &    0,1,0,1,0,0) + 2592*Hr6(0,1,1,0,-1,0) + 360*Hr6(0,1,1,0,0,0)
     &     - 576*Hr6(0,1,1,0,0,1) + 864*Hr6(0,1,1,1,0,0) + 12960*Hr6(1,
     &    0,-1,-1,-1,0) - 6048*Hr6(1,0,-1,-1,0,0) + 1728*Hr6(1,0,-1,-1,
     &    0,1) - 6696*Hr6(1,0,-1,0,-1,0) + 756*Hr6(1,0,-1,0,0,0) - 2448
     &    *Hr6(1,0,-1,0,0,1) - 864*Hr6(1,0,-1,0,1,0) - 288*Hr6(1,0,-1,0
     &    ,1,1) - 2016*Hr6(1,0,0,-1,-1,0) + 792*Hr6(1,0,0,-1,0,0) + 288
     &    *Hr6(1,0,0,-1,0,1) - 252*Hr6(1,0,0,0,-1,0) + 1440*Hr6(1,0,0,0
     &    ,0,0) - 288*Hr6(1,0,0,0,0,1) - 504*Hr6(1,0,0,0,1,0) - 1296*
     &    Hr6(1,0,0,0,1,1) + 288*Hr6(1,0,0,1,0,0) - 576*Hr6(1,0,0,1,0,1
     &    ) - 576*Hr6(1,0,0,1,1,0) + 2592*Hr6(1,0,1,0,-1,0) + 360*Hr6(1
     &    ,0,1,0,0,0) - 576*Hr6(1,0,1,0,0,1) + 864*Hr6(1,0,1,1,0,0) + 
     &    9792*Hr6(1,1,0,-1,-1,0) - 3456*Hr6(1,1,0,-1,0,0) + 5184*Hr6(1
     &    ,1,0,-1,0,1) - 2880*Hr6(1,1,0,0,-1,0) + 1584*Hr6(1,1,0,0,0,0)
     &     - 3456*Hr6(1,1,0,0,0,1) + 576*Hr6(1,1,0,0,1,1) + 864*Hr6(1,1
     &    ,0,1,0,0) + 6336*Hr6(1,1,1,0,-1,0) - 864*Hr6(1,1,1,0,0,0) - 
     &    576*Hr6(1,1,1,0,0,1) )
      Pns3pX = Pns3pX + cf**4 * (  - 213.D0/8.D0 + 213.D0/8.D0*x - 
     &    27033.D0/4.D0*z2 + 20865.D0/4.D0*z2*x - 1209.D0/2.D0*z3 - 
     &    10311.D0/2.D0*z3*x + 2898*z3*z2 + 4716*z3*z2*x - 585*z3**2 + 
     &    513*z3**2*x + 49143.D0/8.D0*z4 + 354183.D0/8.D0*z4*x + 2235.D0
     &    /2.D0*z5 + 27135.D0/2.D0*z5*x - 10005.D0/4.D0*z6 - 10257.D0/4.
     &    D0*z6*x + 786*Hr1(-1)*z2 + 786*Hr1(-1)*z2*x - 1476*Hr1(-1)*z3
     &     - 1476*Hr1(-1)*z3*x - 360*Hr1(-1)*z3*z2 - 360*Hr1(-1)*z3*z2*
     &    x - 21195*Hr1(-1)*z4 - 21195*Hr1(-1)*z4*x + 324*Hr1(-1)*z5 + 
     &    324*Hr1(-1)*z5*x - 4437.D0/16.D0*Hr1(0) - 173685.D0/16.D0*
     &    Hr1(0)*x - 4113*Hr1(0)*z2 + 1314*Hr1(0)*z2*x - 48*Hr1(0)*z3
     &     + 10401*Hr1(0)*z3*x - 864*Hr1(0)*z3*z2 + 684*Hr1(0)*z3*z2*x
     &     + 4437*Hr1(0)*z4 + 20253.D0/2.D0*Hr1(0)*z4*x + 180*Hr1(0)*z5
     &     - 4050*Hr1(0)*z5*x + 21237.D0/2.D0*Hr1(1) - 21237.D0/2.D0*
     &    Hr1(1)*x - 3078*Hr1(1)*z2 + 3078*Hr1(1)*z2*x - 10818*Hr1(1)*
     &    z3 + 10818*Hr1(1)*z3*x + 72*Hr1(1)*z3*z2 - 72*Hr1(1)*z3*z2*x
     &     - 8412*Hr1(1)*z4 + 8412*Hr1(1)*z4*x - 36*Hr1(1)*z5 + 36*Hr1(
     &    1)*z5*x + 12744*Hr2(-1,-1)*z2 + 12744*Hr2(-1,-1)*z2*x - 1152*
     &    Hr2(-1,-1)*z3 - 1152*Hr2(-1,-1)*z3*x - 2565.D0/2.D0*Hr2(-1,0)
     &     - 2565.D0/2.D0*Hr2(-1,0)*x + 882*Hr2(-1,0)*z2 + 882*Hr2(-1,0
     &    )*z2*x + 1716*Hr2(-1,0)*z3 + 1716*Hr2(-1,0)*z3*x + 306*Hr2(-1
     &    ,0)*z4 + 306*Hr2(-1,0)*z4*x + 1362*Hr2(0,-1)*z2 - 10830*Hr2(0
     &    ,-1)*z2*x + 2232*Hr2(0,-1)*z3 + 6048*Hr2(0,-1)*z3*x - 1359*
     &    Hr2(0,-1)*z4 + 1359*Hr2(0,-1)*z4*x - 1917.D0/8.D0*Hr2(0,0) - 
     &    17565.D0/8.D0*Hr2(0,0)*x - 3873.D0/2.D0*Hr2(0,0)*z2 - 13719.D0
     &    /2.D0*Hr2(0,0)*z2*x - 612*Hr2(0,0)*z3 - 1908*Hr2(0,0)*z3*x + 
     &    189*Hr2(0,0)*z4 - 837*Hr2(0,0)*z4*x + 27033.D0/4.D0*Hr2(0,1)
     &     - 25995.D0/4.D0*Hr2(0,1)*x - 1296*Hr2(0,1)*z2 - 4932*Hr2(0,1
     &    )*z2*x - 4932*Hr2(0,1)*z3 + 4500*Hr2(0,1)*z3*x + 1044*Hr2(0,1
     &    )*z4 + 1044*Hr2(0,1)*z4*x + 13257.D0/2.D0*Hr2(1,0) - 13257.D0/
     &    2.D0*Hr2(1,0)*x + 2070*Hr2(1,0)*z2 - 2070*Hr2(1,0)*z2*x - 
     &    5832*Hr2(1,0)*z3 + 5832*Hr2(1,0)*z3*x - 36*Hr2(1,0)*z4 + 36*
     &    Hr2(1,0)*z4*x + 9720*Hr2(1,1) - 9720*Hr2(1,1)*x + 2952*Hr2(1,
     &    1)*z2 - 2952*Hr2(1,1)*z2*x - 9936*Hr2(1,1)*z3 + 9936*Hr2(1,1)
     &    *z3*x - 8064*Hr3(-1,-1,-1)*z2 - 8064*Hr3(-1,-1,-1)*z2*x - 
     &    1116*Hr3(-1,-1,0) - 1116*Hr3(-1,-1,0)*x - 5616*Hr3(-1,-1,0)*
     &    z2 - 5616*Hr3(-1,-1,0)*z2*x + 576*Hr3(-1,0,-1)*z2 + 576*Hr3(
     &    -1,0,-1)*z2*x + 138*Hr3(-1,0,0) + 138*Hr3(-1,0,0)*x + 9228*
     &    Hr3(-1,0,0)*z2 + 9228*Hr3(-1,0,0)*z2*x + 144*Hr3(-1,0,0)*z3
     &     + 144*Hr3(-1,0,0)*z3*x - 1344*Hr3(-1,0,1) - 1344*Hr3(-1,0,1)
     &    *x + 3168*Hr3(-1,0,1)*z2 + 3168*Hr3(-1,0,1)*z2*x + 576*Hr3(-1
     &    ,0,1)*z3 + 576*Hr3(-1,0,1)*z3*x + 2772*Hr3(0,-1,-1)*z2 - 1620
     &    *Hr3(0,-1,-1)*z2*x + 432*Hr3(0,-1,-1)*z3 - 432*Hr3(0,-1,-1)*
     &    z3*x - 597*Hr3(0,-1,0) + 1965*Hr3(0,-1,0)*x + 3636*Hr3(0,-1,0
     &    )*z2 + 8748*Hr3(0,-1,0)*z2*x - 1224*Hr3(0,-1,0)*z3 + 1224*
     &    Hr3(0,-1,0)*z3*x + 1782*Hr3(0,0,-1)*z2 + 4890*Hr3(0,0,-1)*z2*
     &    x - 1584*Hr3(0,0,-1)*z3 + 1728*Hr3(0,0,-1)*z3*x + 963.D0/8.D0
     &    *Hr3(0,0,0) - 11721.D0/8.D0*Hr3(0,0,0)*x - 1512*Hr3(0,0,0)*z2
     &     - 4500*Hr3(0,0,0)*z2*x + 1080*Hr3(0,0,0)*z3 - 936*Hr3(0,0,0)
     &    *z3*x + 4113*Hr3(0,0,1) + 651*Hr3(0,0,1)*x - 498*Hr3(0,0,1)*
     &    z2 - 1266*Hr3(0,0,1)*z2*x + 1044*Hr3(0,0,1)*z3 + 324*Hr3(0,0,
     &    1)*z3*x + 4536*Hr3(0,1,0) - 396*Hr3(0,1,0)*x + 1116*Hr3(0,1,0
     &    )*z2 + 3276*Hr3(0,1,0)*z2*x + 684*Hr3(0,1,0)*z3 + 684*Hr3(0,1
     &    ,0)*z3*x + 7380*Hr3(0,1,1) + 2340*Hr3(0,1,1)*x + 1692*Hr3(0,1
     &    ,1)*z2 + 828*Hr3(0,1,1)*z2*x + 1368*Hr3(0,1,1)*z3 + 1368*Hr3(
     &    0,1,1)*z3*x + 1968*Hr3(1,0,-1)*z2 - 1968*Hr3(1,0,-1)*z2*x - 
     &    288*Hr3(1,0,-1)*z3 + 288*Hr3(1,0,-1)*z3*x + 1863*Hr3(1,0,0)
     &     - 1863*Hr3(1,0,0)*x - 2340*Hr3(1,0,0)*z2 + 2340*Hr3(1,0,0)*
     &    z2*x + 144*Hr3(1,0,0)*z3 - 144*Hr3(1,0,0)*z3*x + 2520*Hr3(1,0
     &    ,1) - 2520*Hr3(1,0,1)*x + 432*Hr3(1,0,1)*z2 - 432*Hr3(1,0,1)*
     &    z2*x + 2520*Hr3(1,1,0) - 2520*Hr3(1,1,0)*x - 2448*Hr3(1,1,0)*
     &    z2 + 2448*Hr3(1,1,0)*z2*x - 5904*Hr4(-1,-1,-1,0) - 5904*Hr4(
     &    -1,-1,-1,0)*x - 3816*Hr4(-1,-1,0,0) - 3816*Hr4(-1,-1,0,0)*x
     &     - 15696*Hr4(-1,-1,0,1) - 15696*Hr4(-1,-1,0,1)*x + 3492*Hr4(
     &    -1,0,-1,0) + 3492*Hr4(-1,0,-1,0)*x - 1962*Hr4(-1,0,0,0) - 
     &    1962*Hr4(-1,0,0,0)*x - 72*Hr4(-1,0,0,0)*z2 - 72*Hr4(-1,0,0,0)
     &    *z2*x - 2232*Hr4(-1,0,0,1) - 2232*Hr4(-1,0,0,1)*x + 144*Hr4(
     &    -1,0,0,1)*z2 + 144*Hr4(-1,0,0,1)*z2*x - 8712*Hr4(-1,0,1,0) - 
     &    8712*Hr4(-1,0,1,0)*x + 288*Hr4(-1,0,1,0)*z2 + 288*Hr4(-1,0,1,
     &    0)*z2*x - 14688*Hr4(-1,0,1,1) - 14688*Hr4(-1,0,1,1)*x + 288*
     &    Hr4(-1,0,1,1)*z2 + 288*Hr4(-1,0,1,1)*z2*x - 576*Hr4(0,-1,-1,
     &    -1)*z2 + 576*Hr4(0,-1,-1,-1)*z2*x + 180*Hr4(0,-1,-1,0) + 6804
     &    *Hr4(0,-1,-1,0)*x + 1584*Hr4(0,-1,-1,0)*z2 - 1584*Hr4(0,-1,-1
     &    ,0)*z2*x + 1152*Hr4(0,-1,0,-1)*z2 - 1152*Hr4(0,-1,0,-1)*z2*x
     &     - 600*Hr4(0,-1,0,0) + 2508*Hr4(0,-1,0,0)*x - 1116*Hr4(0,-1,0
     &    ,0)*z2 + 1116*Hr4(0,-1,0,0)*z2*x - 1272*Hr4(0,-1,0,1) + 14232
     &    *Hr4(0,-1,0,1)*x + 288*Hr4(0,-1,0,1)*z2 - 288*Hr4(0,-1,0,1)*
     &    z2*x + 1872*Hr4(0,0,-1,-1)*z2 - 2448*Hr4(0,0,-1,-1)*z2*x - 
     &    399*Hr4(0,0,-1,0) + 1149*Hr4(0,0,-1,0)*x - 2376*Hr4(0,0,-1,0)
     &    *z2 + 2520*Hr4(0,0,-1,0)*z2*x - 2628*Hr4(0,0,0,-1)*z2 + 1908*
     &    Hr4(0,0,0,-1)*z2*x - 243*Hr4(0,0,0,0) + 354*Hr4(0,0,0,0)*x + 
     &    1188*Hr4(0,0,0,0)*z2 - 900*Hr4(0,0,0,0)*z2*x + 3873.D0/2.D0*
     &    Hr4(0,0,0,1) + 16017.D0/2.D0*Hr4(0,0,0,1)*x - 504*Hr4(0,0,0,1
     &    )*z2 + 648*Hr4(0,0,0,1)*z2*x + 2979*Hr4(0,0,1,0) + 10143*Hr4(
     &    0,0,1,0)*x + 828*Hr4(0,0,1,0)*z2 - 36*Hr4(0,0,1,0)*z2*x + 
     &    5004*Hr4(0,0,1,1) + 15516*Hr4(0,0,1,1)*x - 144*Hr4(0,0,1,1)*
     &    z2 - 144*Hr4(0,0,1,1)*z2*x + 288*Hr4(0,1,0,-1)*z2 + 288*Hr4(0
     &    ,1,0,-1)*z2*x + 1773.D0/2.D0*Hr4(0,1,0,0) - 7803.D0/2.D0*Hr4(
     &    0,1,0,0)*x + 396*Hr4(0,1,0,0)*z2 + 396*Hr4(0,1,0,0)*z2*x + 
     &    1386*Hr4(0,1,0,1) + 1530*Hr4(0,1,0,1)*x + 1386*Hr4(0,1,1,0)
     &     + 1530*Hr4(0,1,1,0)*x + 504*Hr4(0,1,1,0)*z2 + 504*Hr4(0,1,1,
     &    0)*z2*x + 288*Hr4(1,0,-1,-1)*z2 - 288*Hr4(1,0,-1,-1)*z2*x - 
     &    6192*Hr4(1,0,-1,0) + 6192*Hr4(1,0,-1,0)*x - 144*Hr4(1,0,0,-1)
     &    *z2 + 144*Hr4(1,0,0,-1)*z2*x + 3348*Hr4(1,0,0,0) - 3348*Hr4(1
     &    ,0,0,0)*x - 72*Hr4(1,0,0,0)*z2 + 72*Hr4(1,0,0,0)*z2*x - 3420*
     &    Hr4(1,0,0,1) + 3420*Hr4(1,0,0,1)*x - 72*Hr4(1,0,1,0) + 72*
     &    Hr4(1,0,1,0)*x + 5508*Hr4(1,1,0,0) - 5508*Hr4(1,1,0,0)*x + 
     &    2304*Hr5(-1,-1,-1,0,0) + 2304*Hr5(-1,-1,-1,0,0)*x + 8064*Hr5(
     &    -1,-1,-1,0,1) + 8064*Hr5(-1,-1,-1,0,1)*x - 864*Hr5(-1,-1,0,-1
     &    ,0) - 864*Hr5(-1,-1,0,-1,0)*x + 6264*Hr5(-1,-1,0,0,0) + 6264*
     &    Hr5(-1,-1,0,0,0)*x + 9216*Hr5(-1,-1,0,0,1) + 9216*Hr5(-1,-1,0
     &    ,0,1)*x )
      Pns3pX = Pns3pX + cf**4 * ( 10224*Hr5(-1,-1,0,1,0) + 10224*Hr5(-1
     &    ,-1,0,1,0)*x + 14400*Hr5(-1,-1,0,1,1) + 14400*Hr5(-1,-1,0,1,1
     &    )*x - 864*Hr5(-1,0,-1,-1,0) - 864*Hr5(-1,0,-1,-1,0)*x + 1656*
     &    Hr5(-1,0,-1,0,0) + 1656*Hr5(-1,0,-1,0,0)*x - 1008*Hr5(-1,0,-1
     &    ,0,1) - 1008*Hr5(-1,0,-1,0,1)*x + 1032*Hr5(-1,0,0,-1,0) + 
     &    1032*Hr5(-1,0,0,-1,0)*x - 3684*Hr5(-1,0,0,0,0) - 3684*Hr5(-1,
     &    0,0,0,0)*x - 10008*Hr5(-1,0,0,0,1) - 10008*Hr5(-1,0,0,0,1)*x
     &     - 8280*Hr5(-1,0,0,1,0) - 8280*Hr5(-1,0,0,1,0)*x - 10656*Hr5(
     &    -1,0,0,1,1) - 10656*Hr5(-1,0,0,1,1)*x + 576*Hr5(-1,0,1,0,0)
     &     + 576*Hr5(-1,0,1,0,0)*x - 1728*Hr5(-1,0,1,0,1) - 1728*Hr5(-1
     &    ,0,1,0,1)*x - 1728*Hr5(-1,0,1,1,0) - 1728*Hr5(-1,0,1,1,0)*x
     &     - 3384*Hr5(0,-1,-1,-1,0) + 1656*Hr5(0,-1,-1,-1,0)*x + 1188*
     &    Hr5(0,-1,-1,0,0) + 2124*Hr5(0,-1,-1,0,0)*x - 4464*Hr5(0,-1,-1
     &    ,0,1) + 2448*Hr5(0,-1,-1,0,1)*x + 2556*Hr5(0,-1,0,-1,0) + 36*
     &    Hr5(0,-1,0,-1,0)*x - 3888*Hr5(0,-1,0,0,0) - 6120*Hr5(0,-1,0,0
     &    ,0)*x - 3816*Hr5(0,-1,0,0,1) - 11304*Hr5(0,-1,0,0,1)*x - 4968
     &    *Hr5(0,-1,0,1,0) - 7560*Hr5(0,-1,0,1,0)*x - 7776*Hr5(0,-1,0,1
     &    ,1) - 10080*Hr5(0,-1,0,1,1)*x + 444*Hr5(0,0,-1,-1,0) + 804*
     &    Hr5(0,0,-1,-1,0)*x - 1902*Hr5(0,0,-1,0,0) - 3546*Hr5(0,0,-1,0
     &    ,0)*x - 1560*Hr5(0,0,-1,0,1) - 4488*Hr5(0,0,-1,0,1)*x - 396*
     &    Hr5(0,0,0,-1,0) + 1044*Hr5(0,0,0,-1,0)*x + 450*Hr5(0,0,0,0,0)
     &     + 1674*Hr5(0,0,0,0,0)*x + 1512*Hr5(0,0,0,0,1) + 5544*Hr5(0,0
     &    ,0,0,1)*x + 1701*Hr5(0,0,0,1,0) + 4077*Hr5(0,0,0,1,0)*x + 
     &    2376*Hr5(0,0,0,1,1) + 4824*Hr5(0,0,0,1,1)*x + 774*Hr5(0,0,1,0
     &    ,0) + 1278*Hr5(0,0,1,0,0)*x + 720*Hr5(0,0,1,0,1) + 864*Hr5(0,
     &    0,1,0,1)*x + 720*Hr5(0,0,1,1,0) + 864*Hr5(0,0,1,1,0)*x - 2916
     &    *Hr5(0,1,0,-1,0) + 5148*Hr5(0,1,0,-1,0)*x + 2241*Hr5(0,1,0,0,
     &    0) - 1431*Hr5(0,1,0,0,0)*x - 1296*Hr5(0,1,0,0,1) - 720*Hr5(0,
     &    1,0,0,1)*x + 180*Hr5(0,1,0,1,0) - 252*Hr5(0,1,0,1,0)*x + 2736
     &    *Hr5(0,1,1,0,0) + 1584*Hr5(0,1,1,0,0)*x - 2880*Hr5(1,0,-1,-1,
     &    0) + 2880*Hr5(1,0,-1,-1,0)*x - 264*Hr5(1,0,-1,0,0) + 264*Hr5(
     &    1,0,-1,0,0)*x - 3408*Hr5(1,0,-1,0,1) + 3408*Hr5(1,0,-1,0,1)*x
     &     - 2592*Hr5(1,0,0,-1,0) + 2592*Hr5(1,0,0,-1,0)*x + 1356*Hr5(1
     &    ,0,0,0,0) - 1356*Hr5(1,0,0,0,0)*x + 1560*Hr5(1,0,0,0,1) - 
     &    1560*Hr5(1,0,0,0,1)*x + 288*Hr5(1,0,0,1,0) - 288*Hr5(1,0,0,1,
     &    0)*x + 576*Hr5(1,0,1,0,0) - 576*Hr5(1,0,1,0,0)*x - 8064*Hr5(1
     &    ,1,0,-1,0) + 8064*Hr5(1,1,0,-1,0)*x + 3600*Hr5(1,1,0,0,0) - 
     &    3600*Hr5(1,1,0,0,0)*x - 1152*Hr5(1,1,0,0,1) + 1152*Hr5(1,1,0,
     &    0,1)*x + 1152*Hr5(1,1,1,0,0) - 1152*Hr5(1,1,1,0,0)*x - 144*
     &    Hr6(-1,0,0,0,-1,0) - 144*Hr6(-1,0,0,0,-1,0)*x + 144*Hr6(-1,0,
     &    0,0,1,0) + 144*Hr6(-1,0,0,0,1,0)*x + 288*Hr6(-1,0,0,0,1,1) + 
     &    288*Hr6(-1,0,0,0,1,1)*x - 144*Hr6(-1,0,0,1,0,0) - 144*Hr6(-1,
     &    0,0,1,0,0)*x - 288*Hr6(-1,0,1,0,-1,0) - 288*Hr6(-1,0,1,0,-1,0
     &    )*x - 144*Hr6(-1,0,1,0,0,0) - 144*Hr6(-1,0,1,0,0,0)*x - 288*
     &    Hr6(-1,0,1,0,0,1) - 288*Hr6(-1,0,1,0,0,1)*x - 288*Hr6(-1,0,1,
     &    1,0,0) - 288*Hr6(-1,0,1,1,0,0)*x + 288*Hr6(0,-1,-1,-1,0,0) - 
     &    288*Hr6(0,-1,-1,-1,0,0)*x + 576*Hr6(0,-1,-1,-1,0,1) - 576*
     &    Hr6(0,-1,-1,-1,0,1)*x - 2016*Hr6(0,-1,-1,0,0,0) + 2016*Hr6(0,
     &    -1,-1,0,0,0)*x - 2016*Hr6(0,-1,-1,0,0,1) + 2016*Hr6(0,-1,-1,0
     &    ,0,1)*x - 864*Hr6(0,-1,-1,0,1,0) + 864*Hr6(0,-1,-1,0,1,0)*x
     &     - 1008*Hr6(0,-1,0,-1,0,0) + 1008*Hr6(0,-1,0,-1,0,0)*x - 1152
     &    *Hr6(0,-1,0,-1,0,1) + 1152*Hr6(0,-1,0,-1,0,1)*x - 504*Hr6(0,
     &    -1,0,0,-1,0) + 504*Hr6(0,-1,0,0,-1,0)*x + 1404*Hr6(0,-1,0,0,0
     &    ,0) - 1404*Hr6(0,-1,0,0,0,0)*x + 1224*Hr6(0,-1,0,0,0,1) - 
     &    1224*Hr6(0,-1,0,0,0,1)*x + 720*Hr6(0,-1,0,0,1,0) - 720*Hr6(0,
     &    -1,0,0,1,0)*x + 504*Hr6(0,-1,0,1,0,0) - 504*Hr6(0,-1,0,1,0,0)
     &    *x + 288*Hr6(0,0,-1,-1,-1,0) - 288*Hr6(0,0,-1,-1,-1,0)*x - 
     &    2448*Hr6(0,0,-1,-1,0,0) + 1584*Hr6(0,0,-1,-1,0,0)*x - 1728*
     &    Hr6(0,0,-1,-1,0,1) + 2304*Hr6(0,0,-1,-1,0,1)*x - 864*Hr6(0,0,
     &    -1,0,-1,0) + 288*Hr6(0,0,-1,0,-1,0)*x + 2772*Hr6(0,0,-1,0,0,0
     &    ) - 1836*Hr6(0,0,-1,0,0,0)*x + 2592*Hr6(0,0,-1,0,0,1) - 2304*
     &    Hr6(0,0,-1,0,0,1)*x + 936*Hr6(0,0,-1,0,1,0) - 504*Hr6(0,0,-1,
     &    0,1,0)*x + 288*Hr6(0,0,-1,0,1,1) + 288*Hr6(0,0,-1,0,1,1)*x - 
     &    1368*Hr6(0,0,0,-1,-1,0) - 936*Hr6(0,0,0,-1,-1,0)*x + 2376*
     &    Hr6(0,0,0,-1,0,0) - 864*Hr6(0,0,0,-1,0,0)*x + 1944*Hr6(0,0,0,
     &    -1,0,1) - 2376*Hr6(0,0,0,-1,0,1)*x + 936*Hr6(0,0,0,0,-1,0) + 
     &    72*Hr6(0,0,0,0,-1,0)*x - 315*Hr6(0,0,0,0,0,0) + 621*Hr6(0,0,0
     &    ,0,0,0)*x - 1188*Hr6(0,0,0,0,0,1) + 972*Hr6(0,0,0,0,0,1)*x - 
     &    504*Hr6(0,0,0,0,1,0) + 216*Hr6(0,0,0,0,1,0)*x - 144*Hr6(0,0,0
     &    ,0,1,1) - 144*Hr6(0,0,0,0,1,1)*x - 198*Hr6(0,0,0,1,0,0) + 90*
     &    Hr6(0,0,0,1,0,0)*x - 180*Hr6(0,0,0,1,0,1) - 180*Hr6(0,0,0,1,0
     &    ,1)*x - 180*Hr6(0,0,0,1,1,0) - 180*Hr6(0,0,0,1,1,0)*x + 1296*
     &    Hr6(0,0,1,0,-1,0) - 144*Hr6(0,0,1,0,-1,0)*x - 810*Hr6(0,0,1,0
     &    ,0,0) - 90*Hr6(0,0,1,0,0,0)*x - 612*Hr6(0,0,1,0,0,1) - 180*
     &    Hr6(0,0,1,0,0,1)*x - 216*Hr6(0,0,1,0,1,0) - 216*Hr6(0,0,1,0,1
     &    ,0)*x + 180*Hr6(0,0,1,1,0,0) - 252*Hr6(0,0,1,1,0,0)*x - 576*
     &    Hr6(0,1,0,-1,-1,0) - 576*Hr6(0,1,0,-1,-1,0)*x - 576*Hr6(0,1,0
     &    ,-1,0,1) - 576*Hr6(0,1,0,-1,0,1)*x + 720*Hr6(0,1,0,0,-1,0) + 
     &    720*Hr6(0,1,0,0,-1,0)*x - 252*Hr6(0,1,0,0,0,0) - 252*Hr6(0,1,
     &    0,0,0,0)*x - 288*Hr6(0,1,0,0,0,1) - 288*Hr6(0,1,0,0,0,1)*x - 
     &    252*Hr6(0,1,0,0,1,0) - 252*Hr6(0,1,0,0,1,0)*x - 72*Hr6(0,1,0,
     &    1,0,0) - 72*Hr6(0,1,0,1,0,0)*x + 864*Hr6(0,1,1,0,-1,0) + 864*
     &    Hr6(0,1,1,0,-1,0)*x - 540*Hr6(0,1,1,0,0,0) - 540*Hr6(0,1,1,0,
     &    0,0)*x - 72*Hr6(0,1,1,0,0,1) - 72*Hr6(0,1,1,0,0,1)*x + 72*
     &    Hr6(0,1,1,1,0,0) + 72*Hr6(0,1,1,1,0,0)*x + 576*Hr6(1,0,-1,-1,
     &    -1,0) - 576*Hr6(1,0,-1,-1,-1,0)*x - 288*Hr6(1,0,-1,-1,0,0) + 
     &    288*Hr6(1,0,-1,-1,0,0)*x - 288*Hr6(1,0,-1,0,-1,0) + 288*Hr6(1
     &    ,0,-1,0,-1,0)*x + 144*Hr6(1,0,-1,0,0,0) - 144*Hr6(1,0,-1,0,0,
     &    0)*x - 288*Hr6(1,0,0,-1,-1,0) + 288*Hr6(1,0,0,-1,-1,0)*x + 
     &    144*Hr6(1,0,0,-1,0,0) - 144*Hr6(1,0,0,-1,0,0)*x )
      Pns3pX = Pns3pX + cf**4*pqq0m * (  - 252*z2 + 2187.D0/4.D0*z3 + 
     &    1062*z3*z2 + 1953*z3**2 - 5787.D0/8.D0*z4 + 837.D0/2.D0*z5 + 
     &    6441*z6 - 729*Hr1(-1)*z2 + 162*Hr1(-1)*z3 - 8136*Hr1(-1)*z3*
     &    z2 - 3753*Hr1(-1)*z4 - 3150*Hr1(-1)*z5 + 441.D0/2.D0*Hr1(0)
     &     + 693*Hr1(0)*z2 - 456*Hr1(0)*z3 + 4518*Hr1(0)*z3*z2 + 657.D0/
     &    2.D0*Hr1(0)*z4 - 2070*Hr1(0)*z5 - 2592*Hr2(-1,-1)*z3 + 32688*
     &    Hr2(-1,-1)*z4 - 153*Hr2(-1,0)*z2 + 540*Hr2(-1,0)*z3 - 13419*
     &    Hr2(-1,0)*z4 - 162*Hr2(0,-1)*z2 + 864*Hr2(0,-1)*z3 - 20439*
     &    Hr2(0,-1)*z4 + 207*Hr2(0,0) - 141.D0/2.D0*Hr2(0,0)*z2 + 72*
     &    Hr2(0,0)*z3 + 4500*Hr2(0,0)*z4 + 252*Hr2(0,1) - 90*Hr2(0,1)*
     &    z2 - 198*Hr2(0,1)*z3 - 4752*Hr2(0,1)*z4 + 13248*Hr3(-1,-1,-1)
     &    *z3 - 1296*Hr3(-1,-1,0)*z2 - 8064*Hr3(-1,-1,0)*z3 + 864*Hr3(
     &    -1,0,-1)*z2 - 12240*Hr3(-1,0,-1)*z3 + 999.D0/2.D0*Hr3(-1,0,0)
     &     - 1188*Hr3(-1,0,0)*z2 + 3888*Hr3(-1,0,0)*z3 + 729*Hr3(-1,0,1
     &    ) + 432*Hr3(-1,0,1)*z2 + 936*Hr3(-1,0,1)*z3 + 864*Hr3(0,-1,-1
     &    )*z2 - 12240*Hr3(0,-1,-1)*z3 + 135.D0/2.D0*Hr3(0,-1,0) - 324*
     &    Hr3(0,-1,0)*z2 + 6552*Hr3(0,-1,0)*z3 - 1350*Hr3(0,0,-1)*z2 + 
     &    7596*Hr3(0,0,-1)*z3 - 333*Hr3(0,0,0) + 1206*Hr3(0,0,0)*z2 - 
     &    1800*Hr3(0,0,0)*z3 - 945.D0/2.D0*Hr3(0,0,1) - 144*Hr3(0,0,1)*
     &    z2 - 2196*Hr3(0,0,1)*z3 - 54*Hr3(0,1,0) + 90*Hr3(0,1,0)*z2 - 
     &    3564*Hr3(0,1,0)*z3 + 792*Hr3(0,1,1)*z2 - 3888*Hr3(0,1,1)*z3
     &     + 19584*Hr4(-1,-1,-1,0)*z2 + 5184*Hr4(-1,-1,0,-1)*z2 - 17280
     &    *Hr4(-1,-1,0,0)*z2 - 4608*Hr4(-1,-1,0,1)*z2 + 5184*Hr4(-1,0,
     &    -1,-1)*z2 - 15696*Hr4(-1,0,-1,0)*z2 - 6048*Hr4(-1,0,0,-1)*z2
     &     - 153*Hr4(-1,0,0,0) + 7128*Hr4(-1,0,0,0)*z2 + 162*Hr4(-1,0,0
     &    ,1) + 864*Hr4(-1,0,0,1)*z2 - 1080*Hr4(-1,0,1,0)*z2 - 324*Hr4(
     &    -1,0,1,1) - 3168*Hr4(-1,0,1,1)*z2 + 5184*Hr4(0,-1,-1,-1)*z2
     &     - 15696*Hr4(0,-1,-1,0)*z2 - 6192*Hr4(0,-1,0,-1)*z2 - 81*Hr4(
     &    0,-1,0,0) + 11376*Hr4(0,-1,0,0)*z2 + 162*Hr4(0,-1,0,1) + 2376
     &    *Hr4(0,-1,0,1)*z2 - 3600*Hr4(0,0,-1,-1)*z2 - 366*Hr4(0,0,-1,0
     &    ) + 9252*Hr4(0,0,-1,0)*z2 + 3492*Hr4(0,0,0,-1)*z2 + 933.D0/2.D
     &    0*Hr4(0,0,0,0) - 2448*Hr4(0,0,0,0)*z2 - 162*Hr4(0,0,0,1) + 
     &    468*Hr4(0,0,0,1)*z2 + 756*Hr4(0,0,1,0)*z2 + 162*Hr4(0,0,1,1)
     &     + 2448*Hr4(0,0,1,1)*z2 + 2592*Hr4(0,1,0,-1)*z2 + 9*Hr4(0,1,0
     &    ,0) - 1656*Hr4(0,1,0,0)*z2 + 432*Hr4(0,1,0,1)*z2 - 432*Hr4(0,
     &    1,1,0)*z2 - 2160*Hr5(-1,-1,0,0,0) + 864*Hr5(-1,-1,0,0,1) + 
     &    1728*Hr5(-1,-1,0,1,0) + 5184*Hr5(-1,-1,0,1,1) - 1296*Hr5(-1,0
     &    ,-1,0,0) - 864*Hr5(-1,0,-1,0,1) - 216*Hr5(-1,0,0,-1,0) + 2268
     &    *Hr5(-1,0,0,0,0) + 1080*Hr5(-1,0,0,0,1) - 1080*Hr5(-1,0,0,1,0
     &    ) - 3456*Hr5(-1,0,0,1,1) - 432*Hr5(-1,0,1,0,1) - 432*Hr5(-1,0
     &    ,1,1,0) - 1296*Hr5(0,-1,-1,0,0) - 864*Hr5(0,-1,-1,0,1) - 432*
     &    Hr5(0,-1,0,-1,0) + 2052*Hr5(0,-1,0,0,0) + 216*Hr5(0,-1,0,0,1)
     &     - 864*Hr5(0,-1,0,1,0) - 3024*Hr5(0,-1,0,1,1) - 324*Hr5(0,0,
     &    -1,-1,0) + 1512*Hr5(0,0,-1,0,0) + 1188*Hr5(0,0,-1,0,1) + 36*
     &    Hr5(0,0,0,-1,0) - 864*Hr5(0,0,0,0,0) - 1134*Hr5(0,0,0,0,1) + 
     &    342*Hr5(0,0,0,1,0) + 1440*Hr5(0,0,0,1,1) - 72*Hr5(0,0,1,0,0)
     &     + 216*Hr5(0,0,1,0,1) + 216*Hr5(0,0,1,1,0) - 576*Hr5(0,1,0,-1
     &    ,0) + 144*Hr5(0,1,0,0,0) - 144*Hr5(0,1,0,0,1) - 144*Hr5(0,1,1
     &    ,0,0) - 12672*Hr6(-1,-1,-1,0,0,0) - 23616*Hr6(-1,-1,-1,0,0,1)
     &     - 18432*Hr6(-1,-1,-1,0,1,0) - 26496*Hr6(-1,-1,-1,0,1,1) - 
     &    4320*Hr6(-1,-1,0,-1,0,0) - 5184*Hr6(-1,-1,0,-1,0,1) - 1152*
     &    Hr6(-1,-1,0,0,-1,0) + 7488*Hr6(-1,-1,0,0,0,0) + 18144*Hr6(-1,
     &    -1,0,0,0,1) + 15552*Hr6(-1,-1,0,0,1,0) + 20160*Hr6(-1,-1,0,0,
     &    1,1) + 1728*Hr6(-1,-1,0,1,0,0) + 3456*Hr6(-1,-1,0,1,0,1) + 
     &    3456*Hr6(-1,-1,0,1,1,0) - 4320*Hr6(-1,0,-1,-1,0,0) - 5184*
     &    Hr6(-1,0,-1,-1,0,1) - 864*Hr6(-1,0,-1,0,-1,0) + 9648*Hr6(-1,0
     &    ,-1,0,0,0) + 17280*Hr6(-1,0,-1,0,0,1) + 11520*Hr6(-1,0,-1,0,1
     &    ,0) + 16704*Hr6(-1,0,-1,0,1,1) - 864*Hr6(-1,0,0,-1,-1,0) + 
     &    4536*Hr6(-1,0,0,-1,0,0) + 5616*Hr6(-1,0,0,-1,0,1) + 1512*Hr6(
     &    -1,0,0,0,-1,0) - 2304*Hr6(-1,0,0,0,0,0) - 7272*Hr6(-1,0,0,0,0
     &    ,1) - 7128*Hr6(-1,0,0,0,1,0) - 9216*Hr6(-1,0,0,0,1,1) - 1584*
     &    Hr6(-1,0,0,1,0,0) - 2304*Hr6(-1,0,0,1,0,1) - 2304*Hr6(-1,0,0,
     &    1,1,0) + 1440*Hr6(-1,0,1,0,-1,0) - 864*Hr6(-1,0,1,0,0,0) - 
     &    288*Hr6(-1,0,1,0,1,0) - 864*Hr6(-1,0,1,1,0,0) - 4320*Hr6(0,-1
     &    ,-1,-1,0,0) - 5184*Hr6(0,-1,-1,-1,0,1) - 864*Hr6(0,-1,-1,0,-1
     &    ,0) + 9648*Hr6(0,-1,-1,0,0,0) + 17280*Hr6(0,-1,-1,0,0,1) + 
     &    11520*Hr6(0,-1,-1,0,1,0) + 16704*Hr6(0,-1,-1,0,1,1) - 864*
     &    Hr6(0,-1,0,-1,-1,0) + 5040*Hr6(0,-1,0,-1,0,0) + 5760*Hr6(0,-1
     &    ,0,-1,0,1) + 1224*Hr6(0,-1,0,0,-1,0) - 4824*Hr6(0,-1,0,0,0,0)
     &     - 11592*Hr6(0,-1,0,0,0,1) - 9360*Hr6(0,-1,0,0,1,0) - 12384*
     &    Hr6(0,-1,0,0,1,1) - 1008*Hr6(0,-1,0,1,0,0) - 2016*Hr6(0,-1,0,
     &    1,0,1) - 2016*Hr6(0,-1,0,1,1,0) - 1152*Hr6(0,0,-1,-1,-1,0) + 
     &    3384*Hr6(0,0,-1,-1,0,0) + 3024*Hr6(0,0,-1,-1,0,1) + 1224*Hr6(
     &    0,0,-1,0,-1,0) - 5184*Hr6(0,0,-1,0,0,0) - 9000*Hr6(0,0,-1,0,0
     &    ,1) - 6120*Hr6(0,0,-1,0,1,0) - 9504*Hr6(0,0,-1,0,1,1) - 72*
     &    Hr6(0,0,0,-1,-1,0) - 2160*Hr6(0,0,0,-1,0,0) - 3528*Hr6(0,0,0,
     &    -1,0,1) - 864*Hr6(0,0,0,0,-1,0) + 576*Hr6(0,0,0,0,0,0) + 2160
     &    *Hr6(0,0,0,0,0,1) + 2592*Hr6(0,0,0,0,1,0) + 3744*Hr6(0,0,0,0,
     &    1,1) + 576*Hr6(0,0,0,1,0,0) + 864*Hr6(0,0,0,1,0,1) + 864*Hr6(
     &    0,0,0,1,1,0) - 2736*Hr6(0,0,1,0,-1,0) + 1440*Hr6(0,0,1,0,0,0)
     &     - 576*Hr6(0,0,1,0,0,1) + 144*Hr6(0,0,1,0,1,0) + 1008*Hr6(0,0
     &    ,1,1,0,0) - 1728*Hr6(0,1,0,-1,-1,0) - 864*Hr6(0,1,0,-1,0,0)
     &     - 3456*Hr6(0,1,0,-1,0,1) - 1152*Hr6(0,1,0,0,-1,0) + 1080*
     &    Hr6(0,1,0,0,0,0) + 1152*Hr6(0,1,0,0,0,1) + 576*Hr6(0,1,0,1,0,
     &    0) - 4032*Hr6(0,1,1,0,-1,0) + 2016*Hr6(0,1,1,0,0,0) - 1152*
     &    Hr6(0,1,1,0,0,1) + 1152*Hr6(0,1,1,1,0,0) )
      Pns3pX = Pns3pX + cf**4*pqq0p * (  - 2061.D0/4.D0*z3 - 630*z3*z2
     &     - 252*z3**2 + 849.D0/4.D0*z4 - 477.D0/2.D0*z5 + 16023.D0/4.D0
     &    *z6 - 261.D0/16.D0*Hr1(0) - 135.D0/2.D0*Hr1(0)*z2 - 27*Hr1(0)
     &    *z3 - 198*Hr1(0)*z3*z2 + 171.D0/2.D0*Hr1(0)*z4 + 2970*Hr1(0)*
     &    z5 + 99*Hr1(1)*z3 + 1656*Hr1(1)*z3*z2 + 756*Hr1(1)*z4 - 2340*
     &    Hr1(1)*z5 - 66*Hr2(0,-1)*z2 - 180*Hr2(0,-1)*z3 - 3942*Hr2(0,
     &    -1)*z4 - 747.D0/8.D0*Hr2(0,0) + 288*Hr2(0,0)*z2 + 252*Hr2(0,0
     &    )*z3 + 1296*Hr2(0,0)*z4 + 540*Hr2(0,1)*z3 - 3519*Hr2(0,1)*z4
     &     + 81*Hr2(1,0)*z2 + 216*Hr2(1,0)*z3 - 801*Hr2(1,0)*z4 + 1296*
     &    Hr2(1,1)*z3 - 7632*Hr2(1,1)*z4 + 504*Hr3(0,-1,-1)*z2 + 5472*
     &    Hr3(0,-1,-1)*z3 - 747.D0/2.D0*Hr3(0,-1,0) - 702*Hr3(0,-1,0)*
     &    z2 - 1764*Hr3(0,-1,0)*z3 - 360*Hr3(0,0,-1)*z2 + 747.D0/8.D0*
     &    Hr3(0,0,0) + 90*Hr3(0,0,0)*z2 + 360*Hr3(0,0,0)*z3 - 153*Hr3(0
     &    ,0,1) - 54*Hr3(0,0,1)*z2 - 792*Hr3(0,0,1)*z3 - 27.D0/2.D0*
     &    Hr3(0,1,0) + 324*Hr3(0,1,0)*z2 - 2664*Hr3(0,1,0)*z3 - 5760*
     &    Hr3(0,1,1)*z3 + 432*Hr3(1,0,-1)*z2 + 2448*Hr3(1,0,-1)*z3 + 81
     &    *Hr3(1,0,0) + 324*Hr3(1,0,0)*z2 - 1584*Hr3(1,0,0)*z3 - 5760*
     &    Hr3(1,0,1)*z3 + 432*Hr3(1,1,0)*z2 - 5472*Hr3(1,1,0)*z3 - 
     &    12096*Hr3(1,1,1)*z3 - 8064*Hr4(0,-1,-1,-1)*z2 - 180*Hr4(0,-1,
     &    -1,0) + 4176*Hr4(0,-1,-1,0)*z2 + 3168*Hr4(0,-1,0,-1)*z2 + 78*
     &    Hr4(0,-1,0,0) - 432*Hr4(0,-1,0,0)*z2 - 24*Hr4(0,-1,0,1) + 864
     &    *Hr4(0,-1,0,1)*z2 + 1008*Hr4(0,0,-1,-1)*z2 + 99*Hr4(0,0,-1,0)
     &     - 1260*Hr4(0,0,-1,0)*z2 + 972*Hr4(0,0,0,-1)*z2 - 303.D0/2.D0
     &    *Hr4(0,0,0,0) + 144*Hr4(0,0,0,0)*z2 - 111.D0/2.D0*Hr4(0,0,0,1
     &    ) - 612*Hr4(0,0,0,1)*z2 + 189.D0/2.D0*Hr4(0,0,1,0) - 396*Hr4(
     &    0,0,1,0)*z2 + 72*Hr4(0,0,1,1) + 144*Hr4(0,0,1,1)*z2 - 72*Hr4(
     &    0,1,0,-1)*z2 + 441.D0/2.D0*Hr4(0,1,0,0) - 1224*Hr4(0,1,0,0)*
     &    z2 - 2160*Hr4(0,1,1,0)*z2 - 2592*Hr4(1,0,-1,-1)*z2 + 18*Hr4(1
     &    ,0,-1,0) - 72*Hr4(1,0,-1,0)*z2 + 1152*Hr4(1,0,0,-1)*z2 + 747.D
     &    0/2.D0*Hr4(1,0,0,0) - 504*Hr4(1,0,0,0)*z2 - 72*Hr4(1,0,0,1)
     &     - 288*Hr4(1,0,0,1)*z2 - 2160*Hr4(1,0,1,0)*z2 - 2304*Hr4(1,1,
     &    0,0)*z2 - 4032*Hr4(1,1,1,0)*z2 - 1584*Hr5(0,-1,-1,-1,0) - 504
     &    *Hr5(0,-1,-1,0,0) - 1296*Hr5(0,-1,-1,0,1) + 468*Hr5(0,-1,0,-1
     &    ,0) + 738*Hr5(0,-1,0,0,0) + 648*Hr5(0,-1,0,0,1) + 144*Hr5(0,0
     &    ,-1,-1,0) + 252*Hr5(0,0,-1,0,0) + 432*Hr5(0,0,-1,0,1) - 108*
     &    Hr5(0,0,0,-1,0) + 324*Hr5(0,0,0,0,0) - 162*Hr5(0,0,0,0,1) + 
     &    54*Hr5(0,0,0,1,0) + 324*Hr5(0,0,0,1,1) - 216*Hr5(0,0,1,0,0)
     &     - 108*Hr5(0,0,1,0,1) - 108*Hr5(0,0,1,1,0) + 216*Hr5(0,1,0,-1
     &    ,0) - 702*Hr5(0,1,0,0,0) - 432*Hr5(0,1,0,0,1) - 324*Hr5(0,1,0
     &    ,1,0) - 432*Hr5(0,1,1,0,0) - 648*Hr5(1,0,-1,0,0) - 432*Hr5(1,
     &    0,-1,0,1) + 324*Hr5(1,0,0,0,0) - 432*Hr5(1,0,0,0,1) - 432*
     &    Hr5(1,0,0,1,0) - 432*Hr5(1,0,1,0,0) + 864*Hr5(1,1,0,-1,0) - 
     &    1080*Hr5(1,1,0,0,0) + 2304*Hr6(0,-1,-1,-1,0,0) + 8064*Hr6(0,
     &    -1,-1,-1,0,1) - 864*Hr6(0,-1,-1,0,-1,0) - 72*Hr6(0,-1,-1,0,0,
     &    0) - 2592*Hr6(0,-1,-1,0,0,1) + 1008*Hr6(0,-1,-1,0,1,0) + 1152
     &    *Hr6(0,-1,-1,0,1,1) - 864*Hr6(0,-1,0,-1,-1,0) - 504*Hr6(0,-1,
     &    0,-1,0,0) - 3600*Hr6(0,-1,0,-1,0,1) + 144*Hr6(0,-1,0,0,-1,0)
     &     + 216*Hr6(0,-1,0,0,0,0) - 72*Hr6(0,-1,0,0,0,1) - 504*Hr6(0,
     &    -1,0,0,1,0) - 576*Hr6(0,-1,0,0,1,1) + 576*Hr6(0,-1,0,1,0,0)
     &     - 4896*Hr6(0,0,-1,-1,-1,0) + 2016*Hr6(0,0,-1,-1,0,0) - 3456*
     &    Hr6(0,0,-1,-1,0,1) + 3096*Hr6(0,0,-1,0,-1,0) - 864*Hr6(0,0,-1
     &    ,0,0,0) + 1440*Hr6(0,0,-1,0,0,1) - 216*Hr6(0,0,-1,0,1,0) - 
     &    288*Hr6(0,0,-1,0,1,1) + 2664*Hr6(0,0,0,-1,-1,0) - 1584*Hr6(0,
     &    0,0,-1,0,0) + 360*Hr6(0,0,0,-1,0,1) - 288*Hr6(0,0,0,0,-1,0)
     &     - 216*Hr6(0,0,0,0,0,0) + 144*Hr6(0,0,0,0,0,1) + 144*Hr6(0,0,
     &    0,0,1,0) + 288*Hr6(0,0,0,0,1,1) + 216*Hr6(0,0,0,1,0,0) + 576*
     &    Hr6(0,0,0,1,0,1) + 576*Hr6(0,0,0,1,1,0) + 432*Hr6(0,0,0,1,1,1
     &    ) - 720*Hr6(0,0,1,0,-1,0) + 504*Hr6(0,0,1,0,0,0) + 648*Hr6(0,
     &    0,1,0,0,1) + 720*Hr6(0,0,1,0,1,0) + 432*Hr6(0,0,1,0,1,1) + 
     &    504*Hr6(0,0,1,1,0,0) + 432*Hr6(0,0,1,1,0,1) + 432*Hr6(0,0,1,1
     &    ,1,0) - 720*Hr6(0,1,0,-1,-1,0) + 216*Hr6(0,1,0,-1,0,0) - 288*
     &    Hr6(0,1,0,-1,0,1) - 1656*Hr6(0,1,0,0,-1,0) + 360*Hr6(0,1,0,0,
     &    0,0) + 1008*Hr6(0,1,0,0,0,1) + 936*Hr6(0,1,0,0,1,0) + 720*
     &    Hr6(0,1,0,0,1,1) + 288*Hr6(0,1,0,1,0,0) + 432*Hr6(0,1,0,1,0,1
     &    ) + 432*Hr6(0,1,0,1,1,0) - 4032*Hr6(0,1,1,0,-1,0) + 1656*Hr6(
     &    0,1,1,0,0,0) + 576*Hr6(0,1,1,0,0,1) + 432*Hr6(0,1,1,0,1,0) - 
     &    6336*Hr6(1,0,-1,-1,-1,0) + 3744*Hr6(1,0,-1,-1,0,0) - 576*Hr6(
     &    1,0,-1,-1,0,1) + 3600*Hr6(1,0,-1,0,-1,0) - 936*Hr6(1,0,-1,0,0
     &    ,0) + 1152*Hr6(1,0,-1,0,0,1) + 576*Hr6(1,0,-1,0,1,0) + 576*
     &    Hr6(1,0,-1,0,1,1) + 2880*Hr6(1,0,0,-1,-1,0) - 1728*Hr6(1,0,0,
     &    -1,0,0) + 288*Hr6(1,0,0,-1,0,1) - 1800*Hr6(1,0,0,0,-1,0) - 
     &    144*Hr6(1,0,0,0,0,0) + 360*Hr6(1,0,0,0,0,1) + 792*Hr6(1,0,0,0
     &    ,1,0) + 1008*Hr6(1,0,0,0,1,1) + 504*Hr6(1,0,0,1,0,0) + 720*
     &    Hr6(1,0,0,1,0,1) + 720*Hr6(1,0,0,1,1,0) - 4032*Hr6(1,0,1,0,-1
     &    ,0) + 1656*Hr6(1,0,1,0,0,0) + 576*Hr6(1,0,1,0,0,1) + 432*Hr6(
     &    1,0,1,0,1,0) - 2304*Hr6(1,1,0,-1,-1,0) + 576*Hr6(1,1,0,-1,0,0
     &    ) - 1152*Hr6(1,1,0,-1,0,1) - 2880*Hr6(1,1,0,0,-1,0) + 864*
     &    Hr6(1,1,0,0,0,0) + 1440*Hr6(1,1,0,0,0,1) + 576*Hr6(1,1,0,0,1,
     &    0) - 8064*Hr6(1,1,1,0,-1,0) + 3168*Hr6(1,1,1,0,0,0) )
      Pns3pX = Pns3pX + nf*d4FFnc * ( 72 - 72*x + 1020*z2 - 1296*z2*
     &    x + 942*z3 + 1314*z3*x - 288*z3**2 - 288*z3**2*x - 342*z4 - 
     &    2916*z4*x - 1116*z6 - 1116*z6*x - 816*Hr1(-1)*z2 - 816*Hr1(-1
     &    )*z2*x + 354*Hr1(0) + 2910*Hr1(0)*x + 120*Hr1(0)*z2 + 1980*
     &    Hr1(0)*z2*x + 144*Hr1(0)*z3 - 1680*Hr1(0)*z3*x - 2556*Hr1(1)
     &     + 2556*Hr1(1)*x - 192*Hr1(1)*z2 + 192*Hr1(1)*z2*x + 1008*
     &    Hr1(1)*z3 - 1008*Hr1(1)*z3*x + 1728*Hr1(1)*z4 - 1728*Hr1(1)*
     &    z4*x + 132*Hr2(-1,0) + 132*Hr2(-1,0)*x - 144*Hr2(-1,0)*z2 - 
     &    144*Hr2(-1,0)*z2*x - 504*Hr2(0,-1)*z2 + 504*Hr2(0,-1)*z2*x - 
     &    42*Hr2(0,0) + 114*Hr2(0,0)*x + 72*Hr2(0,0)*z2 + 1032*Hr2(0,0)
     &    *z2*x - 1020*Hr2(0,1) + 1428*Hr2(0,1)*x - 120*Hr2(0,1)*z2 - 
     &    120*Hr2(0,1)*z2*x + 864*Hr2(0,1)*z3 - 864*Hr2(0,1)*z3*x + 576
     &    *Hr2(0,1)*z4 + 576*Hr2(0,1)*z4*x - 1224*Hr2(1,0) + 1224*Hr2(1
     &    ,0)*x - 1584*Hr2(1,0)*z2 + 1584*Hr2(1,0)*z2*x + 864*Hr2(1,0)*
     &    z3 - 864*Hr2(1,0)*z3*x - 2448*Hr2(1,1) + 2448*Hr2(1,1)*x + 
     &    1728*Hr2(1,1)*z3 - 1728*Hr2(1,1)*z3*x - 384*Hr3(-1,-1,0) - 
     &    384*Hr3(-1,-1,0)*x + 504*Hr3(-1,0,0) + 504*Hr3(-1,0,0)*x + 
     &    624*Hr3(-1,0,1) + 624*Hr3(-1,0,1)*x - 156*Hr3(0,-1,0) + 540*
     &    Hr3(0,-1,0)*x - 540*Hr3(0,0,0)*x - 120*Hr3(0,0,1) - 1440*Hr3(
     &    0,0,1)*x + 288*Hr3(0,0,1)*z3 + 288*Hr3(0,0,1)*z3*x - 468*Hr3(
     &    0,1,0) - 468*Hr3(0,1,0)*x - 864*Hr3(0,1,0)*z2 + 864*Hr3(0,1,0
     &    )*z2*x + 288*Hr3(0,1,0)*z3 + 288*Hr3(0,1,0)*z3*x - 936*Hr3(0,
     &    1,1) - 936*Hr3(0,1,1)*x + 576*Hr3(0,1,1)*z3 + 576*Hr3(0,1,1)*
     &    z3*x - 468*Hr3(1,0,0) + 468*Hr3(1,0,0)*x - 864*Hr3(1,0,0)*z2
     &     + 864*Hr3(1,0,0)*z2*x - 1728*Hr3(1,1,0)*z2 + 1728*Hr3(1,1,0)
     &    *z2*x + 144*Hr4(-1,0,0,0) + 144*Hr4(-1,0,0,0)*x - 240*Hr4(0,
     &    -1,-1,0) + 240*Hr4(0,-1,-1,0)*x + 312*Hr4(0,-1,0,0) - 312*
     &    Hr4(0,-1,0,0)*x + 384*Hr4(0,-1,0,1) - 384*Hr4(0,-1,0,1)*x - 
     &    144*Hr4(0,0,-1,0) - 96*Hr4(0,0,-1,0)*x + 96*Hr4(0,0,0,0)*x - 
     &    72*Hr4(0,0,0,1) - 1128*Hr4(0,0,0,1)*x - 288*Hr4(0,0,1,0)*z2
     &     - 288*Hr4(0,0,1,0)*z2*x + 1440*Hr4(0,1,0,0)*x - 288*Hr4(0,1,
     &    0,0)*z2 - 288*Hr4(0,1,0,0)*z2*x - 576*Hr4(0,1,1,0)*z2 - 576*
     &    Hr4(0,1,1,0)*z2*x - 288*Hr4(1,0,-1,0) + 288*Hr4(1,0,-1,0)*x
     &     + 144*Hr4(1,0,0,0) - 144*Hr4(1,0,0,0)*x + 1440*Hr4(1,0,0,1)
     &     - 1440*Hr4(1,0,0,1)*x - 1440*Hr4(1,1,0,0) + 1440*Hr4(1,1,0,0
     &    )*x + 864*Hr5(0,1,0,0,1) - 864*Hr5(0,1,0,0,1)*x - 864*Hr5(0,1
     &    ,1,0,0) + 864*Hr5(0,1,1,0,0)*x + 864*Hr5(1,0,0,0,1) - 864*
     &    Hr5(1,0,0,0,1)*x - 864*Hr5(1,0,1,0,0) + 864*Hr5(1,0,1,0,0)*x
     &     + 1728*Hr5(1,1,0,0,1) - 1728*Hr5(1,1,0,0,1)*x - 1728*Hr5(1,1
     &    ,1,0,0) + 1728*Hr5(1,1,1,0,0)*x + 288*Hr6(0,0,1,0,0,1) + 288*
     &    Hr6(0,0,1,0,0,1)*x - 288*Hr6(0,0,1,1,0,0) - 288*Hr6(0,0,1,1,0
     &    ,0)*x + 288*Hr6(0,1,0,0,0,1) + 288*Hr6(0,1,0,0,0,1)*x - 288*
     &    Hr6(0,1,0,1,0,0) - 288*Hr6(0,1,0,1,0,0)*x + 576*Hr6(0,1,1,0,0
     &    ,1) + 576*Hr6(0,1,1,0,0,1)*x - 576*Hr6(0,1,1,1,0,0) - 576*
     &    Hr6(0,1,1,1,0,0)*x )
      Pns3pX = Pns3pX + nf*d4FFnc*pqq0m * (  - 72*z2 - 240*z5 + 252*
     &    Hr1(-1)*z4 - 354*Hr1(0) + 18*Hr1(0)*z2 - 36*Hr1(0)*z3 - 96*
     &    Hr1(0)*z4 - 144*Hr2(-1,0) + 96*Hr2(-1,0)*z3 + 72*Hr2(0,0) + 
     &    48*Hr3(-1,0,0)*z2 - 48*Hr3(0,0,-1)*z2 - 78*Hr3(0,0,0) + 96*
     &    Hr5(-1,0,0,-1,0) - 48*Hr5(-1,0,0,0,0) - 96*Hr5(0,0,-1,-1,0)
     &     + 48*Hr5(0,0,-1,0,0) )
      Pns3pX = Pns3pX + nf*d4FFnc*pqq0p * ( 72*z2 - 198*z3 - 144*z3*
     &    z2 - 36*z4 - 138*Hr1(0)*z2 - 108*Hr1(0)*z3 + 96*Hr1(0)*z4 + 
     &    48*Hr1(1)*z4 + 144*Hr2(0,-1)*z2 - 30*Hr2(0,0) - 72*Hr2(0,0)*
     &    z2 + 144*Hr2(1,0)*z3 - 36*Hr3(0,-1,0) - 96*Hr3(0,0,-1)*z2 + 
     &    78*Hr3(0,0,0) + 120*Hr3(0,0,1) - 48*Hr3(0,0,1)*z2 - 192*Hr3(1
     &    ,0,-1)*z2 + 144*Hr3(1,0,0)*z2 - 72*Hr4(0,-1,0,0) - 144*Hr4(0,
     &    -1,0,1) + 72*Hr4(0,0,0,1) + 48*Hr5(0,0,-1,0,0) + 96*Hr5(0,0,
     &    -1,0,1) + 96*Hr5(1,0,-1,0,0) + 192*Hr5(1,0,-1,0,1) - 48*Hr5(1
     &    ,0,0,0,0) - 96*Hr5(1,0,0,0,1) )
      Pns3pX = Pns3pX + nf*cf*ca**2 * (  - 14869.D0/24.D0 + 14869.D0/24.
     &    D0*x + 1475.D0/4.D0*z2 + 881.D0/6.D0*z2*x - 19.D0/8.D0*z3 + 
     &    4319.D0/8.D0*z3*x + 3*z3*z2 + 15*z3*z2*x - 12*z3**2 - 12*
     &    z3**2*x + 33.D0/4.D0*z4 + 933.D0/8.D0*z4*x - 15*z5*x - 93.D0/
     &    2.D0*z6 - 93.D0/2.D0*z6*x - 392*Hr1(-1)*z2 - 392*Hr1(-1)*z2*x
     &     - 18*Hr1(-1)*z3 - 18*Hr1(-1)*z3*x - 7939.D0/24.D0*Hr1(0) + 
     &    17857.D0/24.D0*Hr1(0)*x + 469.D0/2.D0*Hr1(0)*z2 + 1055.D0/4.D0
     &    *Hr1(0)*z2*x + 6*Hr1(0)*z3 + 44*Hr1(0)*z3*x - 15*Hr1(0)*z4 - 
     &    24*Hr1(0)*z4*x - 895.D0/2.D0*Hr1(1) + 895.D0/2.D0*Hr1(1)*x - 
     &    77*Hr1(1)*z2 + 77*Hr1(1)*z2*x + 63*Hr1(1)*z3 - 63*Hr1(1)*z3*x
     &     + 72*Hr1(1)*z4 - 72*Hr1(1)*z4*x + 168*Hr2(-1,-1)*z2 + 168*
     &    Hr2(-1,-1)*z2*x - 1991.D0/12.D0*Hr2(-1,0) - 1991.D0/12.D0*
     &    Hr2(-1,0)*x - 87*Hr2(-1,0)*z2 - 87*Hr2(-1,0)*z2*x - 117.D0/2.D
     &    0*Hr2(0,-1)*z2 - 411.D0/2.D0*Hr2(0,-1)*z2*x - 9*Hr2(0,-1)*z3
     &     + 9*Hr2(0,-1)*z3*x - 327.D0/4.D0*Hr2(0,0) + 1043.D0/12.D0*
     &    Hr2(0,0)*x + 66*Hr2(0,0)*z2 + 121*Hr2(0,0)*z2*x - 6*Hr2(0,0)*
     &    z3*x - 1475.D0/4.D0*Hr2(0,1) - 1251.D0/4.D0*Hr2(0,1)*x - 25.D0
     &    /2.D0*Hr2(0,1)*z2 - 73.D0/2.D0*Hr2(0,1)*z2*x + 24*Hr2(0,1)*z3
     &     - 48*Hr2(0,1)*z3*x + 24*Hr2(0,1)*z4 + 24*Hr2(0,1)*z4*x - 28*
     &    Hr2(1,0) + 28*Hr2(1,0)*x + 3*Hr2(1,0)*z2 - 3*Hr2(1,0)*z2*x + 
     &    36*Hr2(1,0)*z3 - 36*Hr2(1,0)*z3*x + 142*Hr2(1,1) - 142*Hr2(1,
     &    1)*x + 48*Hr2(1,1)*z2 - 48*Hr2(1,1)*z2*x + 72*Hr2(1,1)*z3 - 
     &    72*Hr2(1,1)*z3*x - 154*Hr3(-1,-1,0) - 154*Hr3(-1,-1,0)*x + 
     &    317.D0/2.D0*Hr3(-1,0,0) + 317.D0/2.D0*Hr3(-1,0,0)*x + 315*
     &    Hr3(-1,0,1) + 315*Hr3(-1,0,1)*x + 12*Hr3(0,-1,-1)*z2 - 12*
     &    Hr3(0,-1,-1)*z2*x + 159.D0/4.D0*Hr3(0,-1,0) + 153.D0/4.D0*
     &    Hr3(0,-1,0)*x - 3*Hr3(0,-1,0)*z2 + 3*Hr3(0,-1,0)*z2*x - 765.D0
     &    /4.D0*Hr3(0,0,0)*x + 18*Hr3(0,0,0)*z2 + 18*Hr3(0,0,0)*z2*x - 
     &    469.D0/2.D0*Hr3(0,0,1) - 451.D0/2.D0*Hr3(0,0,1)*x + 6*Hr3(0,0
     &    ,1)*z2 + 6*Hr3(0,0,1)*z2*x + 12*Hr3(0,0,1)*z3 + 12*Hr3(0,0,1)
     &    *z3*x - 14*Hr3(0,1,0) - 14*Hr3(0,1,0)*x - 33*Hr3(0,1,0)*z2 + 
     &    39*Hr3(0,1,0)*z2*x + 12*Hr3(0,1,0)*z3 + 12*Hr3(0,1,0)*z3*x + 
     &    89*Hr3(0,1,1) + 89*Hr3(0,1,1)*x + 24*Hr3(0,1,1)*z3 + 24*Hr3(0
     &    ,1,1)*z3*x + 135*Hr3(1,0,0) - 135*Hr3(1,0,0)*x - 36*Hr3(1,0,0
     &    )*z2 + 36*Hr3(1,0,0)*z2*x - 72*Hr3(1,1,0)*z2 + 72*Hr3(1,1,0)*
     &    z2*x - 96*Hr4(-1,-1,-1,0) - 96*Hr4(-1,-1,-1,0)*x - 108*Hr4(-1
     &    ,-1,0,0) - 108*Hr4(-1,-1,0,0)*x - 216*Hr4(-1,-1,0,1) - 216*
     &    Hr4(-1,-1,0,1)*x + 24*Hr4(-1,0,-1,0) + 24*Hr4(-1,0,-1,0)*x + 
     &    111*Hr4(-1,0,0,0) + 111*Hr4(-1,0,0,0)*x + 84*Hr4(-1,0,0,1) + 
     &    84*Hr4(-1,0,0,1)*x - 60*Hr4(-1,0,1,0) - 60*Hr4(-1,0,1,0)*x - 
     &    192*Hr4(-1,0,1,1) - 192*Hr4(-1,0,1,1)*x - 25*Hr4(0,-1,-1,0)
     &     + 73*Hr4(0,-1,-1,0)*x + 107.D0/2.D0*Hr4(0,-1,0,0) + 229.D0/2.
     &    D0*Hr4(0,-1,0,0)*x + 46*Hr4(0,-1,0,1) + 242*Hr4(0,-1,0,1)*x
     &     + 18*Hr4(0,0,-1,0) + 11*Hr4(0,0,-1,0)*x - 98*Hr4(0,0,0,0)*x
     &     - 66*Hr4(0,0,0,1) - 110*Hr4(0,0,0,1)*x + 6*Hr4(0,0,1,0) + 54
     &    *Hr4(0,0,1,0)*x - 12*Hr4(0,0,1,0)*z2 - 12*Hr4(0,0,1,0)*z2*x
     &     + 48*Hr4(0,0,1,1) + 144*Hr4(0,0,1,1)*x + 57.D0/2.D0*Hr4(0,1,
     &    0,0) + 45.D0/2.D0*Hr4(0,1,0,0)*x - 12*Hr4(0,1,0,0)*z2 - 12*
     &    Hr4(0,1,0,0)*z2*x - 24*Hr4(0,1,1,0)*z2 - 24*Hr4(0,1,1,0)*z2*x
     &     - 30*Hr4(1,0,-1,0) + 30*Hr4(1,0,-1,0)*x + 39*Hr4(1,0,0,0) - 
     &    39*Hr4(1,0,0,0)*x - 6*Hr4(1,0,0,1) + 6*Hr4(1,0,0,1)*x - 18*
     &    Hr4(1,1,0,0) + 18*Hr4(1,1,0,0)*x + 6*Hr5(0,-1,-1,0,0) - 6*
     &    Hr5(0,-1,-1,0,0)*x - 12*Hr5(0,-1,-1,0,1) + 12*Hr5(0,-1,-1,0,1
     &    )*x + 6*Hr5(0,-1,0,-1,0) - 6*Hr5(0,-1,0,-1,0)*x - 9*Hr5(0,-1,
     &    0,0,0) + 9*Hr5(0,-1,0,0,0)*x + 6*Hr5(0,-1,0,0,1) - 6*Hr5(0,-1
     &    ,0,0,1)*x + 12*Hr5(0,0,-1,-1,0) - 12*Hr5(0,0,-1,-1,0)*x - 9*
     &    Hr5(0,0,-1,0,0) + 9*Hr5(0,0,-1,0,0)*x + 6*Hr5(0,0,-1,0,1) - 6
     &    *Hr5(0,0,-1,0,1)*x - 6*Hr5(0,0,0,-1,0) + 6*Hr5(0,0,0,-1,0)*x
     &     - 12*Hr5(0,0,0,0,0)*x - 18*Hr5(0,0,0,0,1) - 12*Hr5(0,0,0,0,1
     &    )*x - 3.D0/2.D0*Hr5(0,0,0,1,0) - 3.D0/2.D0*Hr5(0,0,0,1,0)*x
     &     + 6*Hr5(0,0,0,1,1) + 6*Hr5(0,0,0,1,1)*x + 15.D0/2.D0*Hr5(0,0
     &    ,1,0,0) + 15.D0/2.D0*Hr5(0,0,1,0,0)*x + 9*Hr5(0,1,0,0,0) + 9*
     &    Hr5(0,1,0,0,0)*x + 36*Hr5(0,1,0,0,1) - 36*Hr5(0,1,0,0,1)*x - 
     &    27*Hr5(0,1,1,0,0) + 45*Hr5(0,1,1,0,0)*x + 36*Hr5(1,0,0,0,1)
     &     - 36*Hr5(1,0,0,0,1)*x - 36*Hr5(1,0,1,0,0) + 36*Hr5(1,0,1,0,0
     &    )*x + 72*Hr5(1,1,0,0,1) - 72*Hr5(1,1,0,0,1)*x - 72*Hr5(1,1,1,
     &    0,0) + 72*Hr5(1,1,1,0,0)*x + 12*Hr6(0,0,1,0,0,1) + 12*Hr6(0,0
     &    ,1,0,0,1)*x - 12*Hr6(0,0,1,1,0,0) - 12*Hr6(0,0,1,1,0,0)*x + 
     &    12*Hr6(0,1,0,0,0,1) + 12*Hr6(0,1,0,0,0,1)*x - 12*Hr6(0,1,0,1,
     &    0,0) - 12*Hr6(0,1,0,1,0,0)*x + 24*Hr6(0,1,1,0,0,1) + 24*Hr6(0
     &    ,1,1,0,0,1)*x - 24*Hr6(0,1,1,1,0,0) - 24*Hr6(0,1,1,1,0,0)*x )
      Pns3pX = Pns3pX + nf*cf*ca**2*pqq0m * (  - 554.D0/9.D0*z2 + 289.D0
     &    /2.D0*z3 + 48*z3*z2 + 475.D0/8.D0*z4 - 79*z5 - 578.D0/3.D0*
     &    Hr1(-1)*z2 - 316*Hr1(-1)*z3 - 765.D0/4.D0*Hr1(-1)*z4 + 137.D0/
     &    8.D0*Hr1(0) + 769.D0/24.D0*Hr1(0)*z2 + 581.D0/4.D0*Hr1(0)*z3
     &     + 185.D0/4.D0*Hr1(0)*z4 + 480*Hr2(-1,-1)*z2 - 192*Hr2(-1,-1)
     &    *z3 - 1270.D0/9.D0*Hr2(-1,0) - 352*Hr2(-1,0)*z2 - 56*Hr2(-1,0
     &    )*z3 - 284*Hr2(0,-1)*z2 + 24*Hr2(0,-1)*z3 + 1351.D0/18.D0*
     &    Hr2(0,0) + 112*Hr2(0,0)*z2 + 54*Hr2(0,0)*z3 - 9*Hr2(0,1) - 51
     &    *Hr2(0,1)*z2 + 36*Hr2(0,1)*z3 - 72*Hr3(-1,-1,0)*z2 + 96*Hr3(
     &    -1,0,-1)*z2 - 289.D0/3.D0*Hr3(-1,0,0) - 55*Hr3(-1,0,0)*z2 + 
     &    578.D0/3.D0*Hr3(-1,0,1) + 36*Hr3(-1,0,1)*z2 + 96*Hr3(0,-1,-1)
     &    *z2 - 289.D0/3.D0*Hr3(0,-1,0) - 30*Hr3(0,-1,0)*z2 - 59*Hr3(0,
     &    0,-1)*z2 + 2729.D0/24.D0*Hr3(0,0,0) + 30*Hr3(0,0,0)*z2 - 289.D
     &    0/3.D0*Hr3(0,0,1) - 18*Hr3(0,0,1)*z2 + 18*Hr3(0,1,0)*z2 + 48*
     &    Hr3(0,1,1)*z2 - 240*Hr4(-1,-1,0,0) - 480*Hr4(-1,-1,0,1) + 68*
     &    Hr4(-1,0,0,0) + 284*Hr4(-1,0,0,1) - 88*Hr4(-1,0,1,1) + 98*
     &    Hr4(0,-1,0,0) + 284*Hr4(0,-1,0,1) - Hr4(0,0,-1,0) + 33.D0/2.D0
     &    *Hr4(0,0,0,0) - 113*Hr4(0,0,0,1) + 44*Hr4(0,0,1,1) - 9*Hr4(0,
     &    1,0,0) - 120*Hr5(-1,-1,0,0,0) + 96*Hr5(-1,-1,0,1,0) + 384*
     &    Hr5(-1,-1,0,1,1) - 48*Hr5(-1,0,-1,0,0) - 96*Hr5(-1,0,-1,0,1)
     &     - 26*Hr5(-1,0,0,-1,0) + 61*Hr5(-1,0,0,0,0) + 60*Hr5(-1,0,0,0
     &    ,1) - 48*Hr5(-1,0,0,1,0) - 192*Hr5(-1,0,0,1,1) - 36*Hr5(-1,0,
     &    1,0,0) - 48*Hr5(0,-1,-1,0,0) - 96*Hr5(0,-1,-1,0,1) + 78*Hr5(0
     &    ,-1,0,0,0) + 48*Hr5(0,-1,0,0,1) - 48*Hr5(0,-1,0,1,0) - 192*
     &    Hr5(0,-1,0,1,1) + 2*Hr5(0,0,-1,-1,0) + 41*Hr5(0,0,-1,0,0) + 
     &    60*Hr5(0,0,-1,0,1) + 12*Hr5(0,0,0,-1,0) - 24*Hr5(0,0,0,0,0)
     &     - 24*Hr5(0,0,0,0,1) + 12*Hr5(0,0,0,1,0) + 48*Hr5(0,0,0,1,1)
     &     + 6*Hr5(0,0,1,0,0) - 36*Hr5(0,1,0,-1,0) - 6*Hr5(0,1,0,0,0)
     &     - 24*Hr5(0,1,0,0,1) - 24*Hr5(0,1,1,0,0) )
      Pns3pX = Pns3pX + nf*cf*ca**2*pqq0p * (  - 24137.D0/288.D0 + 635.D
     &    0/9.D0*z2 - 2289.D0/8.D0*z3 + 15*z3*z2 - 819.D0/8.D0*z4 + 357.
     &    D0/2.D0*z5 - 19313.D0/144.D0*Hr1(0) + 2759.D0/24.D0*Hr1(0)*z2
     &     - 629.D0/4.D0*Hr1(0)*z3 + 1.D0/4.D0*Hr1(0)*z4 - 226*Hr1(1)*
     &    z3 + 199.D0/2.D0*Hr1(1)*z4 + 6*Hr2(0,-1)*z2 + 30*Hr2(0,-1)*z3
     &     - 3007.D0/18.D0*Hr2(0,0) + 109.D0/2.D0*Hr2(0,0)*z2 - 54*Hr2(
     &    0,0)*z3 + 30*Hr2(0,1)*z3 + 30*Hr2(1,0)*z2 + 45*Hr2(1,0)*z3 + 
     &    168*Hr2(1,1)*z3 - 24*Hr3(0,-1,-1)*z2 + 129.D0/4.D0*Hr3(0,-1,0
     &    ) + 6*Hr3(0,-1,0)*z2 + 8*Hr3(0,0,-1)*z2 - 3455.D0/24.D0*Hr3(0
     &    ,0,0) + 6*Hr3(0,0,0)*z2 - 152.D0/3.D0*Hr3(0,0,1) + Hr3(0,0,1)
     &    *z2 + 18*Hr3(0,1,0)*z2 - 8*Hr3(1,0,-1)*z2 + 289.D0/2.D0*Hr3(1
     &    ,0,0) + 39*Hr3(1,0,0)*z2 + 24*Hr3(1,1,0)*z2 - 102*Hr4(0,-1,-1
     &    ,0) + 81.D0/2.D0*Hr4(0,-1,0,0) - 57*Hr4(0,-1,0,1) + Hr4(0,0,
     &    -1,0) - 33.D0/2.D0*Hr4(0,0,0,0) - 107.D0/2.D0*Hr4(0,0,0,1) - 
     &    11*Hr4(0,0,1,0) + 93*Hr4(0,1,0,0) - 136*Hr4(1,0,-1,0) + 178*
     &    Hr4(1,0,0,0) - 98*Hr4(1,0,0,1) + 120*Hr4(1,1,0,0) - 96*Hr5(0,
     &    -1,-1,-1,0) - 12*Hr5(0,-1,-1,0,0) - 24*Hr5(0,-1,-1,0,1) + 24*
     &    Hr5(0,-1,0,-1,0) + 18*Hr5(0,-1,0,0,0) - 12*Hr5(0,-1,0,0,1) - 
     &    12*Hr5(0,-1,0,1,0) - 36*Hr5(0,0,-1,-1,0) - 7*Hr5(0,0,-1,0,0)
     &     - 26*Hr5(0,0,-1,0,1) + 24*Hr5(0,0,0,0,0) - 12*Hr5(0,0,0,0,1)
     &     - 6*Hr5(0,0,0,1,0) + 12*Hr5(0,0,1,0,0) + 36*Hr5(0,1,0,-1,0)
     &     + 30*Hr5(0,1,0,0,0) + 24*Hr5(0,1,1,0,0) - 72*Hr5(1,0,-1,-1,0
     &    ) - 50*Hr5(1,0,-1,0,0) - 28*Hr5(1,0,-1,0,1) + 36*Hr5(1,0,0,-1
     &    ,0) + 61*Hr5(1,0,0,0,0) - 34*Hr5(1,0,0,0,1) - 24*Hr5(1,0,0,1,
     &    0) + 24*Hr5(1,0,1,0,0) + 144*Hr5(1,1,0,-1,0) + 24*Hr5(1,1,0,0
     &    ,0) + 48*Hr5(1,1,0,0,1) )
      Pns3pX = Pns3pX + nf*cf**2*ca * (  - 13025.D0/18.D0 + 13025.D0/18.
     &    D0*x - 1191.D0/2.D0*z2 - 2783.D0/2.D0*z2*x - 1287.D0/4.D0*z3
     &     - 6305.D0/4.D0*z3*x - 6*z3*z2 - 36*z3*z2*x - 33.D0/2.D0*z4
     &     - 276*z4*x + 105.D0/2.D0*z5 - 3.D0/2.D0*z5*x + 1499*Hr1(-1)*
     &    z2 + 1499*Hr1(-1)*z2*x + 36*Hr1(-1)*z3 + 36*Hr1(-1)*z3*x - 
     &    38705.D0/72.D0*Hr1(0) - 24595.D0/24.D0*Hr1(0)*x - 518*Hr1(0)*
     &    z2 - 2459.D0/2.D0*Hr1(0)*z2*x - 81.D0/2.D0*Hr1(0)*z3 - 117.D0/
     &    2.D0*Hr1(0)*z3*x + 72*Hr1(0)*z4 + 84*Hr1(0)*z4*x + 6845.D0/6.D
     &    0*Hr1(1) - 6845.D0/6.D0*Hr1(1)*x + 327*Hr1(1)*z2 - 327*Hr1(1)
     &    *z2*x - 120*Hr1(1)*z3 + 120*Hr1(1)*z3*x - 552*Hr2(-1,-1)*z2
     &     - 552*Hr2(-1,-1)*z2*x + 637.D0/3.D0*Hr2(-1,0) + 637.D0/3.D0*
     &    Hr2(-1,0)*x + 348*Hr2(-1,0)*z2 + 348*Hr2(-1,0)*z2*x + 372*
     &    Hr2(0,-1)*z2 + 600*Hr2(0,-1)*z2*x + 18*Hr2(0,-1)*z3 - 18*Hr2(
     &    0,-1)*z3*x - 13231.D0/36.D0*Hr2(0,0) + 31079.D0/36.D0*Hr2(0,0
     &    )*x - 423.D0/2.D0*Hr2(0,0)*z2 - 711.D0/2.D0*Hr2(0,0)*z2*x + 
     &    72*Hr2(0,0)*z3 + 66*Hr2(0,0)*z3*x + 1191.D0/2.D0*Hr2(0,1) + 
     &    9623.D0/6.D0*Hr2(0,1)*x + 114*Hr2(0,1)*z2 + 150*Hr2(0,1)*z2*x
     &     + 6*Hr2(0,1)*z3 + 6*Hr2(0,1)*z3*x - 3025.D0/6.D0*Hr2(1,0) + 
     &    3025.D0/6.D0*Hr2(1,0)*x - 120*Hr2(1,0)*z2 + 120*Hr2(1,0)*z2*x
     &     - 899*Hr2(1,1) + 899*Hr2(1,1)*x - 168*Hr2(1,1)*z2 + 168*Hr2(
     &    1,1)*z2*x + 510*Hr3(-1,-1,0) + 510*Hr3(-1,-1,0)*x - 917*Hr3(
     &    -1,0,0) - 917*Hr3(-1,0,0)*x - 1244*Hr3(-1,0,1) - 1244*Hr3(-1,
     &    0,1)*x - 24*Hr3(0,-1,-1)*z2 + 24*Hr3(0,-1,-1)*z2*x - 437.D0/2.
     &    D0*Hr3(0,-1,0) - 663.D0/2.D0*Hr3(0,-1,0)*x + 24*Hr3(0,-1,0)*
     &    z2 - 24*Hr3(0,-1,0)*z2*x + 30*Hr3(0,0,-1)*z2 - 18*Hr3(0,0,-1)
     &    *z2*x - 31*Hr3(0,0,0) + 1246*Hr3(0,0,0)*x - 90*Hr3(0,0,0)*z2
     &     - 78*Hr3(0,0,0)*z2*x + 518*Hr3(0,0,1) + 898*Hr3(0,0,1)*x - 6
     &    *Hr3(0,0,1)*z2 - 18*Hr3(0,0,1)*z2*x - 497.D0/2.D0*Hr3(0,1,0)
     &     + 191.D0/2.D0*Hr3(0,1,0)*x - 550*Hr3(0,1,1) - 406*Hr3(0,1,1)
     &    *x - 443*Hr3(1,0,0) + 443*Hr3(1,0,0)*x - 72*Hr3(1,0,1) + 72*
     &    Hr3(1,0,1)*x - 72*Hr3(1,1,0) + 72*Hr3(1,1,0)*x + 336*Hr4(-1,
     &    -1,-1,0) + 336*Hr4(-1,-1,-1,0)*x + 456*Hr4(-1,-1,0,0) + 456*
     &    Hr4(-1,-1,0,0)*x + 720*Hr4(-1,-1,0,1) + 720*Hr4(-1,-1,0,1)*x
     &     - 36*Hr4(-1,0,-1,0) - 36*Hr4(-1,0,-1,0)*x - 522*Hr4(-1,0,0,0
     &    ) - 522*Hr4(-1,0,0,0)*x - 312*Hr4(-1,0,0,1) - 312*Hr4(-1,0,0,
     &    1)*x + 192*Hr4(-1,0,1,0) + 192*Hr4(-1,0,1,0)*x + 672*Hr4(-1,0
     &    ,1,1) + 672*Hr4(-1,0,1,1)*x + 156*Hr4(0,-1,-1,0) - 228*Hr4(0,
     &    -1,-1,0)*x - 303*Hr4(0,-1,0,0) - 525*Hr4(0,-1,0,0)*x - 294*
     &    Hr4(0,-1,0,1) - 714*Hr4(0,-1,0,1)*x - 6*Hr4(0,0,-1,0) - 126*
     &    Hr4(0,0,-1,0)*x + 66*Hr4(0,0,0,0) + 567*Hr4(0,0,0,0)*x + 423.D
     &    0/2.D0*Hr4(0,0,0,1) + 459.D0/2.D0*Hr4(0,0,0,1)*x - 96*Hr4(0,0
     &    ,1,0) - 204*Hr4(0,0,1,0)*x - 264*Hr4(0,0,1,1) - 552*Hr4(0,0,1
     &    ,1)*x - 255.D0/2.D0*Hr4(0,1,0,0) - 159.D0/2.D0*Hr4(0,1,0,0)*x
     &     - 36*Hr4(0,1,0,1) - 36*Hr4(0,1,0,1)*x - 36*Hr4(0,1,1,0) - 36
     &    *Hr4(0,1,1,0)*x + 108*Hr4(1,0,-1,0) - 108*Hr4(1,0,-1,0)*x - 
     &    36*Hr4(1,0,0,0) + 36*Hr4(1,0,0,0)*x + 156*Hr4(1,0,0,1) - 156*
     &    Hr4(1,0,0,1)*x - 12*Hr4(1,1,0,0) + 12*Hr4(1,1,0,0)*x - 12*
     &    Hr5(0,-1,-1,0,0) + 12*Hr5(0,-1,-1,0,0)*x + 24*Hr5(0,-1,-1,0,1
     &    ) - 24*Hr5(0,-1,-1,0,1)*x - 12*Hr5(0,-1,0,-1,0) + 12*Hr5(0,-1
     &    ,0,-1,0)*x + 42*Hr5(0,-1,0,0,0) - 42*Hr5(0,-1,0,0,0)*x - 36*
     &    Hr5(0,-1,0,0,1) + 36*Hr5(0,-1,0,0,1)*x - 12*Hr5(0,-1,0,1,0)
     &     + 12*Hr5(0,-1,0,1,0)*x - 12*Hr5(0,0,-1,-1,0) + 36*Hr5(0,0,-1
     &    ,-1,0)*x + 60*Hr5(0,0,-1,0,0) - 48*Hr5(0,0,-1,0,0)*x - 36*
     &    Hr5(0,0,-1,0,1) + 36*Hr5(0,0,-1,0,1)*x + 48*Hr5(0,0,0,-1,0)
     &     - 36*Hr5(0,0,0,-1,0)*x + 96*Hr5(0,0,0,0,0)*x + 90*Hr5(0,0,0,
     &    0,1) + 42*Hr5(0,0,0,0,1)*x + 15*Hr5(0,0,0,1,0) + 3*Hr5(0,0,0,
     &    1,0)*x - 24*Hr5(0,0,0,1,1) - 24*Hr5(0,0,0,1,1)*x - 54*Hr5(0,0
     &    ,1,0,0) - 42*Hr5(0,0,1,0,0)*x - 12*Hr5(0,1,0,-1,0) - 12*Hr5(0
     &    ,1,0,-1,0)*x - 69*Hr5(0,1,0,0,0) - 69*Hr5(0,1,0,0,0)*x - 12*
     &    Hr5(0,1,0,0,1) - 12*Hr5(0,1,0,0,1)*x - 12*Hr5(0,1,1,0,0) - 12
     &    *Hr5(0,1,1,0,0)*x )
      Pns3pX = Pns3pX + nf*cf**2*ca*pqq0m * ( 2731.D0/36.D0*z2 - 1291.D0
     &    /4.D0*z3 - 150*z3*z2 + 8*z4 + 111*z5 + 1291.D0/3.D0*Hr1(-1)*
     &    z2 + 1136*Hr1(-1)*z3 + 765*Hr1(-1)*z4 - 135.D0/4.D0*Hr1(0) - 
     &    913.D0/12.D0*Hr1(0)*z2 - 502*Hr1(0)*z3 - 771.D0/4.D0*Hr1(0)*
     &    z4 - 1680*Hr2(-1,-1)*z2 + 672*Hr2(-1,-1)*z3 + 3703.D0/18.D0*
     &    Hr2(-1,0) + 1322*Hr2(-1,0)*z2 + 114*Hr2(-1,0)*z3 + 1084*Hr2(0
     &    ,-1)*z2 - 144*Hr2(0,-1)*z3 - 4189.D0/36.D0*Hr2(0,0) - 461*
     &    Hr2(0,0)*z2 - 171*Hr2(0,0)*z3 + 27*Hr2(0,1) + 192*Hr2(0,1)*z2
     &     - 144*Hr2(0,1)*z3 + 288*Hr3(-1,-1,0)*z2 - 288*Hr3(-1,0,-1)*
     &    z2 + 1291.D0/6.D0*Hr3(-1,0,0) + 186*Hr3(-1,0,0)*z2 - 1291.D0/
     &    3.D0*Hr3(-1,0,1) - 132*Hr3(-1,0,1)*z2 - 288*Hr3(0,-1,-1)*z2
     &     + 1291.D0/6.D0*Hr3(0,-1,0) + 96*Hr3(0,-1,0)*z2 + 240*Hr3(0,0
     &    ,-1)*z2 - 3149.D0/12.D0*Hr3(0,0,0) - 144*Hr3(0,0,0)*z2 + 1291.
     &    D0/6.D0*Hr3(0,0,1) + 66*Hr3(0,0,1)*z2 - 72*Hr3(0,1,0)*z2 - 
     &    168*Hr3(0,1,1)*z2 + 1080*Hr4(-1,-1,0,0) + 1680*Hr4(-1,-1,0,1)
     &     + 120*Hr4(-1,0,-1,0) - 448*Hr4(-1,0,0,0) - 1084*Hr4(-1,0,0,1
     &    ) - 60*Hr4(-1,0,1,0) + 248*Hr4(-1,0,1,1) + 120*Hr4(0,-1,-1,0)
     &     - 568*Hr4(0,-1,0,0) - 1024*Hr4(0,-1,0,1) - 70*Hr4(0,0,-1,0)
     &     + 33.D0/2.D0*Hr4(0,0,0,0) + 451*Hr4(0,0,0,1) + 30*Hr4(0,0,1,
     &    0) - 124*Hr4(0,0,1,1) + 18*Hr4(0,1,0,0) + 480*Hr5(-1,-1,0,0,0
     &    ) - 96*Hr5(-1,-1,0,0,1) - 384*Hr5(-1,-1,0,1,0) - 1344*Hr5(-1,
     &    -1,0,1,1) + 240*Hr5(-1,0,-1,0,0) + 288*Hr5(-1,0,-1,0,1) + 120
     &    *Hr5(-1,0,0,-1,0) - 318*Hr5(-1,0,0,0,0) - 168*Hr5(-1,0,0,0,1)
     &     + 216*Hr5(-1,0,0,1,0) + 768*Hr5(-1,0,0,1,1) + 108*Hr5(-1,0,1
     &    ,0,0) + 48*Hr5(-1,0,1,0,1) + 48*Hr5(-1,0,1,1,0) + 240*Hr5(0,
     &    -1,-1,0,0) + 288*Hr5(0,-1,-1,0,1) + 48*Hr5(0,-1,0,-1,0) - 378
     &    *Hr5(0,-1,0,0,0) - 120*Hr5(0,-1,0,0,1) + 192*Hr5(0,-1,0,1,0)
     &     + 720*Hr5(0,-1,0,1,1) + 48*Hr5(0,0,-1,-1,0) - 240*Hr5(0,0,-1
     &    ,0,0) - 216*Hr5(0,0,-1,0,1) - 72*Hr5(0,0,0,-1,0) + 120*Hr5(0,
     &    0,0,0,0) + 114*Hr5(0,0,0,0,1) - 60*Hr5(0,0,0,1,0) - 240*Hr5(0
     &    ,0,0,1,1) - 12*Hr5(0,0,1,0,0) - 24*Hr5(0,0,1,0,1) - 24*Hr5(0,
     &    0,1,1,0) + 108*Hr5(0,1,0,-1,0) + 30*Hr5(0,1,0,0,0) + 84*Hr5(0
     &    ,1,0,0,1) + 84*Hr5(0,1,1,0,0) )
      Pns3pX = Pns3pX + nf*cf**2*ca*pqq0p * (  - 17033.D0/144.D0 + 165.D
     &    0/4.D0*z2 + 1231.D0/6.D0*z3 + 36*z3*z2 + 211.D0/2.D0*z4 - 147
     &    *z5 - 689.D0/12.D0*Hr1(0) - 59.D0/12.D0*Hr1(0)*z2 + 587.D0/2.D
     &    0*Hr1(0)*z3 - 603.D0/4.D0*Hr1(0)*z4 + 552*Hr1(1)*z3 - 801.D0/
     &    2.D0*Hr1(1)*z4 + 72*Hr2(0,-1)*z2 - 132*Hr2(0,-1)*z3 + 26*Hr2(
     &    0,0) + 113.D0/2.D0*Hr2(0,0)*z2 + 27*Hr2(0,0)*z3 - 1297.D0/9.D0
     &    *Hr2(0,1) + 60*Hr2(0,1)*z2 - 252*Hr2(0,1)*z3 - 1297.D0/9.D0*
     &    Hr2(1,0) + 16*Hr2(1,0)*z2 - 276*Hr2(1,0)*z3 - 528*Hr2(1,1)*z3
     &     + 120*Hr3(0,-1,-1)*z2 - 63*Hr3(0,-1,0) - 12*Hr3(0,-1,0)*z2
     &     - 6*Hr3(0,0,-1)*z2 + 383.D0/12.D0*Hr3(0,0,0) + 72*Hr3(0,0,0)
     &    *z2 - 805.D0/6.D0*Hr3(0,0,1) + 36*Hr3(0,0,1)*z2 - 578.D0/3.D0
     &    *Hr3(0,1,0) - 60*Hr3(0,1,0)*z2 + 36*Hr3(1,0,-1)*z2 - 2609.D0/
     &    6.D0*Hr3(1,0,0) - 90*Hr3(1,0,0)*z2 - 144*Hr3(1,1,0)*z2 + 384*
     &    Hr4(0,-1,-1,0) - 168*Hr4(0,-1,0,0) + 120*Hr4(0,-1,0,1) - 50*
     &    Hr4(0,0,-1,0) - 297.D0/2.D0*Hr4(0,0,0,0) - 93.D0/2.D0*Hr4(0,0
     &    ,0,1) - 165.D0/2.D0*Hr4(0,0,1,0) - 18*Hr4(0,0,1,1) - 583.D0/2.
     &    D0*Hr4(0,1,0,0) + 356*Hr4(1,0,-1,0) - 1139.D0/2.D0*Hr4(1,0,0,
     &    0) + 222*Hr4(1,0,0,1) - 240*Hr4(1,1,0,0) + 336*Hr5(0,-1,-1,-1
     &    ,0) + 24*Hr5(0,-1,-1,0,0) + 48*Hr5(0,-1,-1,0,1) - 84*Hr5(0,-1
     &    ,0,-1,0) - 78*Hr5(0,-1,0,0,0) + 24*Hr5(0,-1,0,0,1) + 24*Hr5(0
     &    ,-1,0,1,0) + 84*Hr5(0,0,-1,-1,0) - 6*Hr5(0,0,-1,0,0) + 48*
     &    Hr5(0,0,-1,0,1) - 12*Hr5(0,0,0,-1,0) - 120*Hr5(0,0,0,0,0) - 
     &    42*Hr5(0,0,0,0,1) - 54*Hr5(0,0,0,1,0) - 60*Hr5(0,0,0,1,1) - 
     &    36*Hr5(0,0,1,0,0) - 12*Hr5(0,0,1,0,1) - 12*Hr5(0,0,1,1,0) - 
     &    96*Hr5(0,1,0,-1,0) + 6*Hr5(0,1,0,0,0) + 36*Hr5(0,1,0,0,1) - 
     &    12*Hr5(0,1,1,0,0) + 168*Hr5(1,0,-1,-1,0) + 132*Hr5(1,0,-1,0,0
     &    ) + 48*Hr5(1,0,-1,0,1) - 84*Hr5(1,0,0,-1,0) - 150*Hr5(1,0,0,0
     &    ,0) + 108*Hr5(1,0,0,0,1) + 36*Hr5(1,0,0,1,0) - 48*Hr5(1,0,0,1
     &    ,1) - 12*Hr5(1,0,1,0,0) - 384*Hr5(1,1,0,-1,0) + 132*Hr5(1,1,0
     &    ,0,0) - 48*Hr5(1,1,0,0,1) )
      Pns3pX = Pns3pX + nf*cf**3 * ( 531.D0/4.D0 - 531.D0/4.D0*x + 843*
     &    z2 + 1491*z2*x + 489*z3 + 1224*z3*x - 12*z3*z2 - 279.D0/2.D0*
     &    z4 - 87.D0/2.D0*z4*x - 39*z5 + 129*z5*x - 1362*Hr1(-1)*z2 - 
     &    1362*Hr1(-1)*z2*x + 87.D0/16.D0*Hr1(0) + 19719.D0/16.D0*Hr1(0
     &    )*x + 1221.D0/2.D0*Hr1(0)*z2 + 2367.D0/2.D0*Hr1(0)*z2*x + 12*
     &    Hr1(0)*z3 - 96*Hr1(0)*z3*x - 48*Hr1(0)*z4 - 36*Hr1(0)*z4*x - 
     &    1230*Hr1(1) + 1230*Hr1(1)*x - 282*Hr1(1)*z2 + 282*Hr1(1)*z2*x
     &     + 144*Hr1(1)*z3 - 144*Hr1(1)*z3*x + 432*Hr2(-1,-1)*z2 + 432*
     &    Hr2(-1,-1)*z2*x + 228*Hr2(-1,0) + 228*Hr2(-1,0)*x - 336*Hr2(
     &    -1,0)*z2 - 336*Hr2(-1,0)*z2*x - 468*Hr2(0,-1)*z2 - 420*Hr2(0,
     &    -1)*z2*x + 9*Hr2(0,0) - 858*Hr2(0,0)*x + 198*Hr2(0,0)*z2 + 
     &    162*Hr2(0,0)*z2*x - 96*Hr2(0,0)*z3 - 60*Hr2(0,0)*z3*x - 843*
     &    Hr2(0,1) - 1263*Hr2(0,1)*x - 96*Hr2(0,1)*z2 - 168*Hr2(0,1)*z2
     &    *x + 36*Hr2(0,1)*z3 + 36*Hr2(0,1)*z3*x + 210*Hr2(1,0) - 210*
     &    Hr2(1,0)*x + 120*Hr2(1,0)*z2 - 120*Hr2(1,0)*z2*x + 780*Hr2(1,
     &    1) - 780*Hr2(1,1)*x + 144*Hr2(1,1)*z2 - 144*Hr2(1,1)*z2*x - 
     &    372*Hr3(-1,-1,0) - 372*Hr3(-1,-1,0)*x + 1158*Hr3(-1,0,0) + 
     &    1158*Hr3(-1,0,0)*x + 1176*Hr3(-1,0,1) + 1176*Hr3(-1,0,1)*x + 
     &    291*Hr3(0,-1,0) + 465*Hr3(0,-1,0)*x - 36*Hr3(0,-1,0)*z2 + 36*
     &    Hr3(0,-1,0)*z2*x - 60*Hr3(0,0,-1)*z2 + 36*Hr3(0,0,-1)*z2*x - 
     &    225.D0/4.D0*Hr3(0,0,0) - 4389.D0/4.D0*Hr3(0,0,0)*x - 24*Hr3(0
     &    ,0,0)*z2*x - 1221.D0/2.D0*Hr3(0,0,1) - 1437.D0/2.D0*Hr3(0,0,1
     &    )*x - 12*Hr3(0,0,1)*z2 + 12*Hr3(0,0,1)*z2*x + 207.D0/2.D0*
     &    Hr3(0,1,0) + 63.D0/2.D0*Hr3(0,1,0)*x + 12*Hr3(0,1,0)*z2 + 12*
     &    Hr3(0,1,0)*z2*x + 519*Hr3(0,1,1) + 327*Hr3(0,1,1)*x + 126*
     &    Hr3(1,0,0) - 126*Hr3(1,0,0)*x + 96*Hr3(1,0,1) - 96*Hr3(1,0,1)
     &    *x + 96*Hr3(1,1,0) - 96*Hr3(1,1,0)*x - 288*Hr4(-1,-1,-1,0) - 
     &    288*Hr4(-1,-1,-1,0)*x - 480*Hr4(-1,-1,0,0) - 480*Hr4(-1,-1,0,
     &    0)*x - 576*Hr4(-1,-1,0,1) - 576*Hr4(-1,-1,0,1)*x - 24*Hr4(-1,
     &    0,-1,0) - 24*Hr4(-1,0,-1,0)*x + 588*Hr4(-1,0,0,0) + 588*Hr4(
     &    -1,0,0,0)*x + 288*Hr4(-1,0,0,1) + 288*Hr4(-1,0,0,1)*x - 144*
     &    Hr4(-1,0,1,0) - 144*Hr4(-1,0,1,0)*x - 576*Hr4(-1,0,1,1) - 576
     &    *Hr4(-1,0,1,1)*x - 192*Hr4(0,-1,-1,0) + 144*Hr4(0,-1,-1,0)*x
     &     + 366*Hr4(0,-1,0,0) + 618*Hr4(0,-1,0,0)*x + 372*Hr4(0,-1,0,1
     &    ) + 492*Hr4(0,-1,0,1)*x - 48*Hr4(0,0,-1,0) + 216*Hr4(0,0,-1,0
     &    )*x - 18*Hr4(0,0,0,0) - 468*Hr4(0,0,0,0)*x - 198*Hr4(0,0,0,1)
     &     + 54*Hr4(0,0,0,1)*x + 72*Hr4(0,0,1,0) + 360*Hr4(0,0,1,0)*x
     &     + 216*Hr4(0,0,1,1) + 552*Hr4(0,0,1,1)*x + 54*Hr4(0,1,0,0) + 
     &    270*Hr4(0,1,0,0)*x + 96*Hr4(0,1,0,1)*x + 96*Hr4(0,1,1,0)*x - 
     &    72*Hr4(1,0,-1,0) + 72*Hr4(1,0,-1,0)*x - 108*Hr4(1,0,0,0) + 
     &    108*Hr4(1,0,0,0)*x - 168*Hr4(1,0,0,1) + 168*Hr4(1,0,0,1)*x - 
     &    48*Hr4(1,0,1,0) + 48*Hr4(1,0,1,0)*x - 72*Hr4(1,1,0,0) + 72*
     &    Hr4(1,1,0,0)*x - 48*Hr5(0,-1,0,0,0) + 48*Hr5(0,-1,0,0,0)*x + 
     &    48*Hr5(0,-1,0,0,1) - 48*Hr5(0,-1,0,0,1)*x + 24*Hr5(0,-1,0,1,0
     &    ) - 24*Hr5(0,-1,0,1,0)*x - 24*Hr5(0,0,-1,-1,0) - 24*Hr5(0,0,
     &    -1,-1,0)*x - 84*Hr5(0,0,-1,0,0) + 60*Hr5(0,0,-1,0,0)*x + 48*
     &    Hr5(0,0,-1,0,1) - 48*Hr5(0,0,-1,0,1)*x - 72*Hr5(0,0,0,-1,0)
     &     + 48*Hr5(0,0,0,-1,0)*x + 90*Hr5(0,0,0,0,0) - 54*Hr5(0,0,0,0,
     &    0)*x + 72*Hr5(0,0,0,0,1)*x + 42*Hr5(0,0,0,1,0) + 66*Hr5(0,0,0
     &    ,1,0)*x + 24*Hr5(0,0,0,1,1) + 24*Hr5(0,0,0,1,1)*x + 96*Hr5(0,
     &    0,1,0,0) + 72*Hr5(0,0,1,0,0)*x + 24*Hr5(0,1,0,-1,0) + 24*Hr5(
     &    0,1,0,-1,0)*x + 78*Hr5(0,1,0,0,0) + 78*Hr5(0,1,0,0,0)*x )
      Pns3pX = Pns3pX + nf*cf**3*pqq0m * ( 201.D0/2.D0*z2 + 135.D0/2.D0
     &    *z3 + 108*z3*z2 - 507.D0/2.D0*z4 + 114*z5 - 90*Hr1(-1)*z2 - 
     &    1008*Hr1(-1)*z3 - 786*Hr1(-1)*z4 + 57.D0/2.D0*Hr1(0) + 45.D0/
     &    2.D0*Hr1(0)*z2 + 426*Hr1(0)*z3 + 417.D0/2.D0*Hr1(0)*z4 + 1440
     &    *Hr2(-1,-1)*z2 - 576*Hr2(-1,-1)*z3 + 165*Hr2(-1,0) - 1236*
     &    Hr2(-1,0)*z2 - 12*Hr2(-1,0)*z3 - 1032*Hr2(0,-1)*z2 + 192*Hr2(
     &    0,-1)*z3 - 147.D0/2.D0*Hr2(0,0) + 474*Hr2(0,0)*z2 + 126*Hr2(0
     &    ,0)*z3 - 18*Hr2(0,1) - 180*Hr2(0,1)*z2 + 144*Hr2(0,1)*z3 - 
     &    288*Hr3(-1,-1,0)*z2 + 192*Hr3(-1,0,-1)*z2 - 45*Hr3(-1,0,0) - 
     &    156*Hr3(-1,0,0)*z2 + 90*Hr3(-1,0,1) + 120*Hr3(-1,0,1)*z2 + 
     &    192*Hr3(0,-1,-1)*z2 - 45*Hr3(0,-1,0) - 72*Hr3(0,-1,0)*z2 - 
     &    240*Hr3(0,0,-1)*z2 + 153.D0/2.D0*Hr3(0,0,0) + 168*Hr3(0,0,0)*
     &    z2 - 45*Hr3(0,0,1) - 60*Hr3(0,0,1)*z2 + 72*Hr3(0,1,0)*z2 + 
     &    144*Hr3(0,1,1)*z2 - 1200*Hr4(-1,-1,0,0) - 1440*Hr4(-1,-1,0,1)
     &     - 240*Hr4(-1,0,-1,0) + 624*Hr4(-1,0,0,0) + 1032*Hr4(-1,0,0,1
     &    ) + 120*Hr4(-1,0,1,0) - 144*Hr4(-1,0,1,1) - 240*Hr4(0,-1,-1,0
     &    ) + 744*Hr4(0,-1,0,0) + 912*Hr4(0,-1,0,1) + 144*Hr4(0,0,-1,0)
     &     - 99*Hr4(0,0,0,0) - 450*Hr4(0,0,0,1) - 60*Hr4(0,0,1,0) + 72*
     &    Hr4(0,0,1,1) - 480*Hr5(-1,-1,0,0,0) + 192*Hr5(-1,-1,0,0,1) + 
     &    384*Hr5(-1,-1,0,1,0) + 1152*Hr5(-1,-1,0,1,1) - 288*Hr5(-1,0,
     &    -1,0,0) - 192*Hr5(-1,0,-1,0,1) - 144*Hr5(-1,0,0,-1,0) + 396*
     &    Hr5(-1,0,0,0,0) + 96*Hr5(-1,0,0,0,1) - 240*Hr5(-1,0,0,1,0) - 
     &    768*Hr5(-1,0,0,1,1) - 72*Hr5(-1,0,1,0,0) - 96*Hr5(-1,0,1,0,1)
     &     - 96*Hr5(-1,0,1,1,0) - 288*Hr5(0,-1,-1,0,0) - 192*Hr5(0,-1,
     &    -1,0,1) - 96*Hr5(0,-1,0,-1,0) + 444*Hr5(0,-1,0,0,0) + 48*Hr5(
     &    0,-1,0,0,1) - 192*Hr5(0,-1,0,1,0) - 672*Hr5(0,-1,0,1,1) - 96*
     &    Hr5(0,0,-1,-1,0) + 312*Hr5(0,0,-1,0,0) + 192*Hr5(0,0,-1,0,1)
     &     + 96*Hr5(0,0,0,-1,0) - 144*Hr5(0,0,0,0,0) - 132*Hr5(0,0,0,0,
     &    1) + 72*Hr5(0,0,0,1,0) + 288*Hr5(0,0,0,1,1) + 48*Hr5(0,0,1,0,
     &    1) + 48*Hr5(0,0,1,1,0) - 72*Hr5(0,1,0,-1,0) - 36*Hr5(0,1,0,0,
     &    0) - 72*Hr5(0,1,0,0,1) - 72*Hr5(0,1,1,0,0) )
      Pns3pX = Pns3pX + nf*cf**3*pqq0p * ( 143.D0/8.D0 + 147.D0/2.D0*z3
     &     - 48*z3*z2 + 63.D0/2.D0*z4 - 132*z5 + 957.D0/16.D0*Hr1(0) + 
     &    81.D0/2.D0*Hr1(0)*z2 - 48*Hr1(0)*z3 + 21.D0/2.D0*Hr1(0)*z4 - 
     &    252*Hr1(1)*z3 + 243*Hr1(1)*z4 - 180*Hr2(0,-1)*z2 + 144*Hr2(0,
     &    -1)*z3 + 3.D0/4.D0*Hr2(0,0) + 18*Hr2(0,0)*z2 + 66*Hr2(0,0)*z3
     &     - 165.D0/2.D0*Hr2(0,1) + 216*Hr2(0,1)*z3 - 165.D0/2.D0*Hr2(1
     &    ,0) + 36*Hr2(1,0)*z2 + 216*Hr2(1,0)*z3 + 288*Hr2(1,1)*z3 - 
     &    144*Hr3(0,-1,-1)*z2 - 12*Hr3(0,0,-1)*z2 - 153.D0/4.D0*Hr3(0,0
     &    ,0) + 48*Hr3(0,0,0)*z2 - 18*Hr3(0,0,1) + 24*Hr3(0,0,1)*z2 + 
     &    45*Hr3(0,1,0) + 96*Hr3(0,1,0)*z2 - 24*Hr3(1,0,-1)*z2 + 90*
     &    Hr3(1,0,0) + 132*Hr3(1,0,0)*z2 + 96*Hr3(1,1,0)*z2 - 360*Hr4(0
     &    ,-1,-1,0) + 180*Hr4(0,-1,0,0) + 96*Hr4(0,0,-1,0) + 87*Hr4(0,0
     &    ,0,0) - 42*Hr4(0,0,0,1) - 66*Hr4(0,0,1,0) - 84*Hr4(0,0,1,1)
     &     + 30*Hr4(0,1,0,0) - 120*Hr4(0,1,0,1) - 120*Hr4(0,1,1,0) - 
     &    168*Hr4(1,0,-1,0) + 246*Hr4(1,0,0,0) - 240*Hr4(1,0,0,1) - 120
     &    *Hr4(1,0,1,0) - 288*Hr5(0,-1,-1,-1,0) + 72*Hr5(0,-1,0,-1,0)
     &     + 84*Hr5(0,-1,0,0,0) - 24*Hr5(0,0,-1,-1,0) + 36*Hr5(0,0,-1,0
     &    ,0) + 24*Hr5(0,0,0,-1,0) + 24*Hr5(0,0,0,0,0) - 84*Hr5(0,0,0,0
     &    ,1) - 84*Hr5(0,0,0,1,0) - 48*Hr5(0,0,0,1,1) - 108*Hr5(0,0,1,0
     &    ,0) - 72*Hr5(0,0,1,0,1) - 72*Hr5(0,0,1,1,0) + 48*Hr5(0,1,0,-1
     &    ,0) - 168*Hr5(0,1,0,0,0) - 120*Hr5(0,1,0,0,1) - 72*Hr5(0,1,0,
     &    1,0) - 96*Hr5(0,1,1,0,0) - 48*Hr5(1,0,-1,-1,0) - 72*Hr5(1,0,
     &    -1,0,0) + 24*Hr5(1,0,0,-1,0) - 36*Hr5(1,0,0,0,0) - 192*Hr5(1,
     &    0,0,0,1) - 96*Hr5(1,0,0,1,0) + 48*Hr5(1,0,0,1,1) - 96*Hr5(1,0
     &    ,1,0,0) + 192*Hr5(1,1,0,-1,0) - 240*Hr5(1,1,0,0,0) )
      Pns3pX = Pns3pX + nf**2*cf*ca * ( 1187.D0/24.D0 - 1187.D0/24.D0*x
     &     - 39.D0/2.D0*z2 - 25.D0/6.D0*z2*x + 12*z3 - 20*z3*x + 8*Hr1(
     &    -1)*z2 + 8*Hr1(-1)*z2*x + 83.D0/2.D0*Hr1(0) - 139.D0/2.D0*
     &    Hr1(0)*x - 9*Hr1(0)*z2 - Hr1(0)*z2*x + 28*Hr1(1) - 28*Hr1(1)*
     &    x + 34.D0/3.D0*Hr2(-1,0) + 34.D0/3.D0*Hr2(-1,0)*x + 47.D0/4.D0
     &    *Hr2(0,0) - 211.D0/12.D0*Hr2(0,0)*x + 39.D0/2.D0*Hr2(0,1) + 
     &    31.D0/2.D0*Hr2(0,1)*x + 2*Hr2(1,0) - 2*Hr2(1,0)*x - 8*Hr2(1,1
     &    ) + 8*Hr2(1,1)*x + 4*Hr3(-1,0,0) + 4*Hr3(-1,0,0)*x - 8*Hr3(-1
     &    ,0,1) - 8*Hr3(-1,0,1)*x + 2*Hr3(0,-1,0) + 6*Hr3(0,-1,0)*x + 9
     &    *Hr3(0,0,1) + 7*Hr3(0,0,1)*x + Hr3(0,1,0) + Hr3(0,1,0)*x - 4*
     &    Hr3(0,1,1) - 4*Hr3(0,1,1)*x - 6*Hr3(1,0,0) + 6*Hr3(1,0,0)*x )
      Pns3pX = Pns3pX + nf**2*cf*ca*pqq0m * ( 19.D0/9.D0*z2 - 10*z3 + 1.
     &    D0/2.D0*z4 + 40.D0/3.D0*Hr1(-1)*z2 - 4*Hr1(-1)*z3 - 10.D0/3.D0
     &    *Hr1(0)*z2 - Hr1(0)*z3 + 38.D0/9.D0*Hr2(-1,0) + 2*Hr2(-1,0)*
     &    z2 + 4*Hr2(0,-1)*z2 - 19.D0/9.D0*Hr2(0,0) - 2*Hr2(0,0)*z2 + 
     &    20.D0/3.D0*Hr3(-1,0,0) - 40.D0/3.D0*Hr3(-1,0,1) + 20.D0/3.D0*
     &    Hr3(0,-1,0) - 20.D0/3.D0*Hr3(0,0,0) + 20.D0/3.D0*Hr3(0,0,1)
     &     + 2*Hr4(-1,0,0,0) - 4*Hr4(-1,0,0,1) + 8*Hr4(-1,0,1,1) + 2*
     &    Hr4(0,-1,0,0) - 4*Hr4(0,-1,0,1) + 2*Hr4(0,0,-1,0) - 3*Hr4(0,0
     &    ,0,0) + 4*Hr4(0,0,0,1) - 4*Hr4(0,0,1,1) )
      Pns3pX = Pns3pX + nf**2*cf*ca*pqq0p * ( 923.D0/288.D0 - 19.D0/9.D0
     &    *z2 + 30*z3 - 12*z4 + 1585.D0/144.D0*Hr1(0) - 20.D0/3.D0*Hr1(
     &    0)*z2 + 7*Hr1(0)*z3 - 4*Hr1(1)*z3 + 619.D0/36.D0*Hr2(0,0) - 4
     &    *Hr2(0,0)*z2 + 73.D0/6.D0*Hr3(0,0,0) + 10.D0/3.D0*Hr3(0,0,1)
     &     - 10*Hr3(1,0,0) - 2*Hr4(0,0,-1,0) + 3*Hr4(0,0,0,0) + 2*Hr4(0
     &    ,0,0,1) + Hr4(0,0,1,0) - 3*Hr4(0,1,0,0) - 4*Hr4(1,0,-1,0) - 8
     &    *Hr4(1,0,0,0) - 2*Hr4(1,0,0,1) )
      Pns3pX = Pns3pX + nf**2*cf**2 * ( 542.D0/9.D0 - 542.D0/9.D0*x + 
     &    12*z2 + 20*z2*x - 6*z3 + 22*z3*x - 16*Hr1(-1)*z2 - 16*Hr1(-1)
     &    *z2*x + 2935.D0/72.D0*Hr1(0) + 797.D0/24.D0*Hr1(0)*x + 4*Hr1(
     &    0)*z2 + 8*Hr1(0)*z2*x - 122.D0/3.D0*Hr1(1) + 122.D0/3.D0*Hr1(
     &    1)*x - 68.D0/3.D0*Hr2(-1,0) - 68.D0/3.D0*Hr2(-1,0)*x + 505.D0/
     &    18.D0*Hr2(0,0) - 119.D0/18.D0*Hr2(0,0)*x - 12*Hr2(0,1) - 128.D
     &    0/3.D0*Hr2(0,1)*x + 46.D0/3.D0*Hr2(1,0) - 46.D0/3.D0*Hr2(1,0)
     &    *x + 16*Hr2(1,1) - 16*Hr2(1,1)*x - 8*Hr3(-1,0,0) - 8*Hr3(-1,0
     &    ,0)*x + 16*Hr3(-1,0,1) + 16*Hr3(-1,0,1)*x - 4*Hr3(0,-1,0) - 
     &    12*Hr3(0,-1,0)*x + 7.D0/2.D0*Hr3(0,0,0) - 37.D0/2.D0*Hr3(0,0,
     &    0)*x - 4*Hr3(0,0,1) - 20*Hr3(0,0,1)*x + 8*Hr3(0,1,0) - 8*Hr3(
     &    0,1,0)*x + 8*Hr3(0,1,1) + 8*Hr3(0,1,1)*x + 16*Hr3(1,0,0) - 16
     &    *Hr3(1,0,0)*x - 6*Hr4(0,0,0,0) - 6*Hr4(0,0,0,0)*x )
      Pns3pX = Pns3pX + nf**2*cf**2*pqq0m * (  - 38.D0/9.D0*z2 + 20*z3
     &     - z4 - 80.D0/3.D0*Hr1(-1)*z2 + 8*Hr1(-1)*z3 + 20.D0/3.D0*
     &    Hr1(0)*z2 + 2*Hr1(0)*z3 - 76.D0/9.D0*Hr2(-1,0) - 4*Hr2(-1,0)*
     &    z2 - 8*Hr2(0,-1)*z2 + 38.D0/9.D0*Hr2(0,0) + 4*Hr2(0,0)*z2 - 
     &    40.D0/3.D0*Hr3(-1,0,0) + 80.D0/3.D0*Hr3(-1,0,1) - 40.D0/3.D0*
     &    Hr3(0,-1,0) + 40.D0/3.D0*Hr3(0,0,0) - 40.D0/3.D0*Hr3(0,0,1)
     &     - 4*Hr4(-1,0,0,0) + 8*Hr4(-1,0,0,1) - 16*Hr4(-1,0,1,1) - 4*
     &    Hr4(0,-1,0,0) + 8*Hr4(0,-1,0,1) - 4*Hr4(0,0,-1,0) + 6*Hr4(0,0
     &    ,0,0) - 8*Hr4(0,0,0,1) + 8*Hr4(0,0,1,1) )
      Pns3pX = Pns3pX + nf**2*cf**2*pqq0p * ( 299.D0/36.D0 - 100.D0/3.D0
     &    *z3 + 17*z4 + 311.D0/24.D0*Hr1(0) - 20.D0/3.D0*Hr1(0)*z2 - 2*
     &    Hr1(0)*z3 + 12*Hr1(1)*z3 - 5.D0/2.D0*Hr2(0,0) - 2*Hr2(0,0)*z2
     &     + 38.D0/9.D0*Hr2(0,1) + 38.D0/9.D0*Hr2(1,0) + 4*Hr2(1,0)*z2
     &     + 13.D0/6.D0*Hr3(0,0,0) + 40.D0/3.D0*Hr3(0,0,1) + 40.D0/3.D0
     &    *Hr3(0,1,0) + 80.D0/3.D0*Hr3(1,0,0) + 4*Hr4(0,0,-1,0) + 6*
     &    Hr4(0,0,0,0) + 6*Hr4(0,0,0,1) + 6*Hr4(0,0,1,0) + 10*Hr4(0,1,0
     &    ,0) + 8*Hr4(1,0,-1,0) + 14*Hr4(1,0,0,0) )
      Pns3pX = Pns3pX + nf**3*cf * (  - 1.D0/3.D0 + 1.D0/3.D0*x - 13.D0/
     &    9.D0*Hr1(0) + 13.D0/9.D0*Hr1(0)*x - 2.D0/3.D0*Hr2(0,0) + 2.D0/
     &    3.D0*Hr2(0,0)*x )
      Pns3pX = Pns3pX + nf**3*cf*pqq0p * (  - 1.D0/9.D0 + 2.D0/3.D0*z3
     &     + 1.D0/9.D0*Hr1(0) - 5.D0/9.D0*Hr2(0,0) - 1.D0/3.D0*Hr3(0,0,
     &    0) )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       Aq4 =
     ,  + d4FAnc* ( - 128.*z2 + 128./3.d0*z3 + 3520./3.d0*z5 
     ,      - 384.*z3**2 - 992.*z6 )
     ,  + cf*ca**3 * ( 84278./81.d0 - 88400./81.d0*z2 + 20944./27.d0*z3
     ,      + 1804.*z4 - 352./3.d0*z3*z2 - 3608./9.d0*z5 - 16.*z3**2
     ,      - 2504./3.D0*z6 )
     ,  + nf*d4FFnc * ( 256.*z2 - 256./3.d0*z3 - 1280./3.d0*z5 )
     ,  + nf*cf**3 *  ( 572./9.d0 + 592./3.d0*z3 - 320.*z5 )
     ,  + nf*cf**2*ca * ( - 34066./81.d0 + 440./3.d0*z2 
     ,     - 352./5.d0*z2**2 + 3712./9.d0*z3 - 128.*z3*z2 + 160.*z5 )
     ,  + nf*cf*ca**2 * ( - 24137./81.d0 + 20320./81.d0*z2 
     ,     - 352./15.d0*z2**2 - 23104./27.d0*z3 + 448./3.d0*z3*z2 
     ,     + 2096./9.d0*z5 )
     ,  + nf**2*cf**2 * ( 2392./81.d0 - 640./9.d0*z3 + 32.*z4 )
     ,  + nf**2*cf*ca * ( 923./81.d0 - 608./81.d0*z2 + 2240./27.d0*z3 
     ,     - 112/3.d0*z4 )
     ,  + nf**3*cf * ( - 32./81.d0 + 64./27.d0*z3 )
*
* ...The regular piece of the splitting function
*
       xPns3pA = 16./9.D0* Pns3pX - dm* Aq4
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The regular piece of P_{ns}^{(3)-}
*
       FUNCTION xPns3mA (x, nf)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5, HC6
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 6 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( z2 = 1.6449 34066 84822 64365 d0,
     ,             z3 = 1.2020 56903 15959 42854 d0,
     ,             z4 = 1.0823 23233 71113 81916 d0,
     ,             z5 = 1.0369 27755 14336 99263 d0,
     ,             z6 = 1.0173 43061 98444 91398 d0, 
     ,             z7 = 1.0083 49277 38192 28268 d0 )
       COMMON / P3QSOFT / Aq4
*
* ...Some abbreviations
*
       dm = 1./(1.d0-x)
       pqq0p = 2.*dm - 1.- x
       pqq0m = 2./(1.d0+x) - 1.+ x
*
* ...The colour factors
*
       ca = 3.d0
       cf = 4./3.d0
       d4FAnc = 5./2.d0
       d4FFnc = 5./36.d0
*
* ...The weight-6 extension of the Gehrmann/Remiddi HPL program
*
       CALL HPLOG6 (X, NW, HC1,HC2,HC3,HC4,HC5,HC6, HR1,HR2,HR3,
     ,              HR4,HR5,HR6, HI1,HI2,HI3,HI4,HI5,HI6, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      Pns3mX =
     &  + d4FAnc * ( 534 - 534*x - 1338*z2 + 2700*z2*x + 2307*z3 - 
     &    963*z3*x - 1548*z3*z2 - 3168*z3*z2*x + 54*z3**2 + 306*z3**2*x
     &     + 2958*z4 - 240*z4*x - 2610*z5 + 60*z5*x - 4377.D0/4.D0*z6
     &     - 2649.D0/4.D0*z6*x - 2208*Hr1(-1)*z2 - 2208*Hr1(-1)*z2*x - 
     &    360*Hr1(-1)*z3 - 360*Hr1(-1)*z3*x - 360*Hr1(-1)*z3*z2 - 360*
     &    Hr1(-1)*z3*z2*x + 2529*Hr1(-1)*z4 + 2529*Hr1(-1)*z4*x + 324*
     &    Hr1(-1)*z5 + 324*Hr1(-1)*z5*x + 285*Hr1(0) - 693*Hr1(0)*x - 
     &    546*Hr1(0)*z2 + 2964*Hr1(0)*z2*x - 1632*Hr1(0)*z3 - 384*Hr1(0
     &    )*z3*x - 1080*Hr1(0)*z3*z2 - 1728*Hr1(0)*z3*z2*x - 813*Hr1(0)
     &    *z4 - 6813*Hr1(0)*z4*x - 2250*Hr1(0)*z5 + 978*Hr1(1) - 978*
     &    Hr1(1)*x - 1776*Hr1(1)*z2 + 1776*Hr1(1)*z2*x + 864*Hr1(1)*z3
     &     - 864*Hr1(1)*z3*x - 72*Hr1(1)*z3*z2 + 72*Hr1(1)*z3*z2*x + 
     &    3534*Hr1(1)*z4 - 3534*Hr1(1)*z4*x + 36*Hr1(1)*z5 - 36*Hr1(1)*
     &    z5*x - 504*Hr2(-1,-1)*z2 - 504*Hr2(-1,-1)*z2*x + 6336*Hr2(-1,
     &    -1)*z3 + 6336*Hr2(-1,-1)*z3*x - 942*Hr2(-1,0) - 942*Hr2(-1,0)
     &    *x - 972*Hr2(-1,0)*z2 - 972*Hr2(-1,0)*z2*x - 3288*Hr2(-1,0)*
     &    z3 - 3288*Hr2(-1,0)*z3*x + 306*Hr2(-1,0)*z4 + 306*Hr2(-1,0)*
     &    z4*x + 588*Hr2(0,-1)*z2 - 84*Hr2(0,-1)*z2*x + 2196*Hr2(0,-1)*
     &    z3 - 8532*Hr2(0,-1)*z3*x + 1809*Hr2(0,-1)*z4 - 1809*Hr2(0,-1)
     &    *z4*x - 51*Hr2(0,0) - 159*Hr2(0,0)*x - 2184*Hr2(0,0)*z2 - 
     &    1956*Hr2(0,0)*z2*x - 576*Hr2(0,0)*z3 - 720*Hr2(0,0)*z4 - 1080
     &    *Hr2(0,0)*z4*x + 396*Hr2(0,1) - 2700*Hr2(0,1)*x - 1452*Hr2(0,
     &    1)*z2 - 948*Hr2(0,1)*z2*x - 1152*Hr2(0,1)*z3 - 3024*Hr2(0,1)*
     &    z3*x - 1422*Hr2(0,1)*z4 - 1422*Hr2(0,1)*z4*x + 1548*Hr2(1,0)
     &     - 1548*Hr2(1,0)*x + 1080*Hr2(1,0)*z2 - 1080*Hr2(1,0)*z2*x + 
     &    3132*Hr2(1,0)*z3 - 3132*Hr2(1,0)*z3*x + 36*Hr2(1,0)*z4 - 36*
     &    Hr2(1,0)*z4*x + 3096*Hr2(1,1) - 3096*Hr2(1,1)*x - 504*Hr2(1,1
     &    )*z2 + 504*Hr2(1,1)*z2*x + 1872*Hr2(1,1)*z3 - 1872*Hr2(1,1)*
     &    z3*x - 6912*Hr3(-1,-1,-1)*z2 - 6912*Hr3(-1,-1,-1)*z2*x + 3552
     &    *Hr3(-1,-1,0) + 3552*Hr3(-1,-1,0)*x + 5328*Hr3(-1,-1,0)*z2 + 
     &    5328*Hr3(-1,-1,0)*z2*x + 3456*Hr3(-1,0,-1)*z2 + 3456*Hr3(-1,0
     &    ,-1)*z2*x + 216*Hr3(-1,0,0) + 216*Hr3(-1,0,0)*x - 3876*Hr3(-1
     &    ,0,0)*z2 - 3876*Hr3(-1,0,0)*z2*x + 144*Hr3(-1,0,0)*z3 + 144*
     &    Hr3(-1,0,0)*z3*x + 3984*Hr3(-1,0,1) + 3984*Hr3(-1,0,1)*x - 
     &    720*Hr3(-1,0,1)*z2 - 720*Hr3(-1,0,1)*z2*x + 576*Hr3(-1,0,1)*
     &    z3 + 576*Hr3(-1,0,1)*z3*x - 4032*Hr3(0,-1,-1)*z2 + 10944*Hr3(
     &    0,-1,-1)*z2*x - 2160*Hr3(0,-1,-1)*z3 + 2160*Hr3(0,-1,-1)*z3*x
     &     - 486*Hr3(0,-1,0) - 3066*Hr3(0,-1,0)*x + 1404*Hr3(0,-1,0)*z2
     &     - 6732*Hr3(0,-1,0)*z2*x + 1368*Hr3(0,-1,0)*z3 - 1368*Hr3(0,
     &    -1,0)*z3*x + 1956*Hr3(0,0,-1)*z2 - 1692*Hr3(0,0,-1)*z2*x + 36
     &    *Hr3(0,0,-1)*z3 - 2412*Hr3(0,0,-1)*z3*x + 186*Hr3(0,0,0) + 
     &    612*Hr3(0,0,0)*z2 + 1836*Hr3(0,0,0)*z2*x + 60*Hr3(0,0,1) - 
     &    2964*Hr3(0,0,1)*x + 300*Hr3(0,0,1)*z2 + 276*Hr3(0,0,1)*z2*x
     &     - 36*Hr3(0,0,1)*z3 - 2988*Hr3(0,0,1)*z3*x + 540*Hr3(0,1,0)
     &     + 540*Hr3(0,1,0)*x + 396*Hr3(0,1,0)*z2 - 2340*Hr3(0,1,0)*z2*
     &    x - 1368*Hr3(0,1,0)*z3 - 1368*Hr3(0,1,0)*z3*x + 1080*Hr3(0,1,
     &    1) + 1080*Hr3(0,1,1)*x - 144*Hr3(0,1,1)*z2 - 144*Hr3(0,1,1)*
     &    z2*x - 2448*Hr3(0,1,1)*z3 - 2448*Hr3(0,1,1)*z3*x - 3840*Hr3(1
     &    ,0,-1)*z2 + 3840*Hr3(1,0,-1)*z2*x + 288*Hr3(1,0,-1)*z3 - 288*
     &    Hr3(1,0,-1)*z3*x - 36*Hr3(1,0,0) + 36*Hr3(1,0,0)*x + 2700*
     &    Hr3(1,0,0)*z2 - 2700*Hr3(1,0,0)*z2*x - 144*Hr3(1,0,0)*z3 + 
     &    144*Hr3(1,0,0)*z3*x + 2736*Hr3(1,1,0)*z2 - 2736*Hr3(1,1,0)*z2
     &    *x - 1008*Hr4(-1,-1,-1,0) - 1008*Hr4(-1,-1,-1,0)*x + 504*Hr4(
     &    -1,-1,0,0) + 504*Hr4(-1,-1,0,0)*x + 504*Hr4(-1,0,-1,0) + 504*
     &    Hr4(-1,0,-1,0)*x + 612*Hr4(-1,0,0,0) + 612*Hr4(-1,0,0,0)*x - 
     &    72*Hr4(-1,0,0,0)*z2 - 72*Hr4(-1,0,0,0)*z2*x + 864*Hr4(-1,0,0,
     &    1) + 864*Hr4(-1,0,0,1)*x + 144*Hr4(-1,0,0,1)*z2 + 144*Hr4(-1,
     &    0,0,1)*z2*x + 864*Hr4(-1,0,1,0) + 864*Hr4(-1,0,1,0)*x + 288*
     &    Hr4(-1,0,1,0)*z2 + 288*Hr4(-1,0,1,0)*z2*x + 1728*Hr4(-1,0,1,1
     &    ) + 1728*Hr4(-1,0,1,1)*x + 288*Hr4(-1,0,1,1)*z2 + 288*Hr4(-1,
     &    0,1,1)*z2*x + 2880*Hr4(0,-1,-1,-1)*z2 - 2880*Hr4(0,-1,-1,-1)*
     &    z2*x + 2904*Hr4(0,-1,-1,0) - 1896*Hr4(0,-1,-1,0)*x - 2376*
     &    Hr4(0,-1,-1,0)*z2 + 2376*Hr4(0,-1,-1,0)*z2*x - 1440*Hr4(0,-1,
     &    0,-1)*z2 + 1440*Hr4(0,-1,0,-1)*z2*x - 1020*Hr4(0,-1,0,0) + 
     &    516*Hr4(0,-1,0,0)*x + 324*Hr4(0,-1,0,0)*z2 - 324*Hr4(0,-1,0,0
     &    )*z2*x + 864*Hr4(0,-1,0,1) - 864*Hr4(0,-1,0,1)*x - 432*Hr4(0,
     &    -1,0,1)*z2 + 432*Hr4(0,-1,0,1)*z2*x - 576*Hr4(0,0,-1,-1)*z2
     &     + 2592*Hr4(0,0,-1,-1)*z2*x - 1056*Hr4(0,0,-1,0) + 624*Hr4(0,
     &    0,-1,0)*x - 180*Hr4(0,0,-1,0)*z2 - 2556*Hr4(0,0,-1,0)*z2*x + 
     &    324*Hr4(0,0,0,-1)*z2 - 1188*Hr4(0,0,0,-1)*z2*x + 984*Hr4(0,0,
     &    0,0) + 216*Hr4(0,0,0,0)*z2 + 216*Hr4(0,0,0,0)*z2*x + 1128*
     &    Hr4(0,0,0,1) + 1956*Hr4(0,0,0,1)*x + 108*Hr4(0,0,0,1)*z2 - 
     &    324*Hr4(0,0,0,1)*z2*x + 72*Hr4(0,0,1,0) - 936*Hr4(0,0,1,0)*x
     &     - 144*Hr4(0,0,1,0)*z2 - 144*Hr4(0,0,1,0)*z2*x + 144*Hr4(0,0,
     &    1,1) - 1872*Hr4(0,0,1,1)*x - 144*Hr4(0,0,1,1)*z2 - 144*Hr4(0,
     &    0,1,1)*z2*x + 144*Hr4(0,1,0,-1)*z2 + 144*Hr4(0,1,0,-1)*z2*x
     &     - 108*Hr4(0,1,0,0) - 576*Hr4(0,1,0,0)*x - 432*Hr4(0,1,0,0)*
     &    z2 - 432*Hr4(0,1,0,0)*z2*x - 288*Hr4(1,0,-1,-1)*z2 + 288*Hr4(
     &    1,0,-1,-1)*z2*x + 720*Hr4(1,0,-1,0) - 720*Hr4(1,0,-1,0)*x + 
     &    144*Hr4(1,0,0,-1)*z2 - 144*Hr4(1,0,0,-1)*z2*x - 612*Hr4(1,0,0
     &    ,0) + 612*Hr4(1,0,0,0)*x + 72*Hr4(1,0,0,0)*z2 - 72*Hr4(1,0,0,
     &    0)*z2*x - 972*Hr4(1,0,0,1) + 972*Hr4(1,0,0,1)*x + 468*Hr4(1,1
     &    ,0,0) - 468*Hr4(1,1,0,0)*x + 3456*Hr5(-1,-1,-1,0,0) + 3456*
     &    Hr5(-1,-1,-1,0,0)*x + 6912*Hr5(-1,-1,-1,0,1) + 6912*Hr5(-1,-1
     &    ,-1,0,1)*x - 1584*Hr5(-1,-1,0,0,0) - 1584*Hr5(-1,-1,0,0,0)*x
     &     - 4608*Hr5(-1,-1,0,0,1) - 4608*Hr5(-1,-1,0,0,1)*x - 1152*
     &    Hr5(-1,-1,0,1,0) - 1152*Hr5(-1,-1,0,1,0)*x - 2304*Hr5(-1,-1,0
     &    ,1,1) - 2304*Hr5(-1,-1,0,1,1)*x - 1728*Hr5(-1,0,-1,0,0) - 
     &    1728*Hr5(-1,0,-1,0,0)*x - 3456*Hr5(-1,0,-1,0,1) - 3456*Hr5(-1
     &    ,0,-1,0,1)*x - 552*Hr5(-1,0,0,-1,0) - 552*Hr5(-1,0,0,-1,0)*x
     &     + 1140*Hr5(-1,0,0,0,0) + 1140*Hr5(-1,0,0,0,0)*x + 2880*Hr5(
     &    -1,0,0,0,1) + 2880*Hr5(-1,0,0,0,1)*x + 576*Hr5(-1,0,0,1,0) + 
     &    576*Hr5(-1,0,0,1,0)*x + 1152*Hr5(-1,0,0,1,1) + 1152*Hr5(-1,0,
     &    0,1,1)*x - 432*Hr5(-1,0,1,0,0) - 432*Hr5(-1,0,1,0,0)*x - 288*
     &    Hr5(0,-1,-1,-1,0) + 288*Hr5(0,-1,-1,-1,0)*x + 2088*Hr5(0,-1,
     &    -1,0,0) - 5544*Hr5(0,-1,-1,0,0)*x + 3888*Hr5(0,-1,-1,0,1) - 
     &    10800*Hr5(0,-1,-1,0,1)*x + 144*Hr5(0,-1,0,-1,0) - 144*Hr5(0,
     &    -1,0,-1,0)*x - 396*Hr5(0,-1,0,0,0) + 1980*Hr5(0,-1,0,0,0)*x
     &     - 1080*Hr5(0,-1,0,0,1) + 5688*Hr5(0,-1,0,0,1)*x + 864*Hr5(0,
     &    -1,0,1,0) + 288*Hr5(0,-1,0,1,0)*x + 1728*Hr5(0,-1,0,1,1) + 
     &    576*Hr5(0,-1,0,1,1)*x )
      Pns3mX = Pns3mX + d4FAnc * (  - 600*Hr5(0,0,-1,-1,0) + 552*
     &    Hr5(0,0,-1,-1,0)*x - 828*Hr5(0,0,-1,0,0) + 708*Hr5(0,0,-1,0,0
     &    )*x - 2256*Hr5(0,0,-1,0,1) + 1968*Hr5(0,0,-1,0,1)*x + 720*
     &    Hr5(0,0,0,-1,0) - 1368*Hr5(0,0,0,-1,0)*x - 216*Hr5(0,0,0,0,0)
     &     + 108*Hr5(0,0,0,0,1) - 1836*Hr5(0,0,0,0,1)*x - 504*Hr5(0,0,0
     &    ,1,0) - 1080*Hr5(0,0,0,1,0)*x - 1008*Hr5(0,0,0,1,1) - 2160*
     &    Hr5(0,0,0,1,1)*x + 720*Hr5(0,0,1,0,0) + 576*Hr5(0,0,1,0,0)*x
     &     - 504*Hr5(0,1,0,-1,0) - 1944*Hr5(0,1,0,-1,0)*x + 396*Hr5(0,1
     &    ,0,0,0) + 1980*Hr5(0,1,0,0,0)*x - 720*Hr5(0,1,0,0,1) + 1296*
     &    Hr5(0,1,0,0,1)*x + 1008*Hr5(0,1,1,0,0) + 720*Hr5(0,1,1,0,0)*x
     &     - 1440*Hr5(1,0,-1,-1,0) + 1440*Hr5(1,0,-1,-1,0)*x + 2280*
     &    Hr5(1,0,-1,0,0) - 2280*Hr5(1,0,-1,0,0)*x + 3120*Hr5(1,0,-1,0,
     &    1) - 3120*Hr5(1,0,-1,0,1)*x + 1440*Hr5(1,0,0,-1,0) - 1440*
     &    Hr5(1,0,0,-1,0)*x - 1140*Hr5(1,0,0,0,0) + 1140*Hr5(1,0,0,0,0)
     &    *x - 1704*Hr5(1,0,0,0,1) + 1704*Hr5(1,0,0,0,1)*x + 864*Hr5(1,
     &    0,0,1,0) - 864*Hr5(1,0,0,1,0)*x + 1728*Hr5(1,0,0,1,1) - 1728*
     &    Hr5(1,0,0,1,1)*x + 144*Hr5(1,0,1,0,0) - 144*Hr5(1,0,1,0,0)*x
     &     + 1440*Hr5(1,1,0,-1,0) - 1440*Hr5(1,1,0,-1,0)*x - 1584*Hr5(1
     &    ,1,0,0,0) + 1584*Hr5(1,1,0,0,0)*x - 2016*Hr5(1,1,0,0,1) + 
     &    2016*Hr5(1,1,0,0,1)*x + 288*Hr5(1,1,1,0,0) - 288*Hr5(1,1,1,0,
     &    0)*x - 144*Hr6(-1,0,0,0,-1,0) - 144*Hr6(-1,0,0,0,-1,0)*x + 
     &    144*Hr6(-1,0,0,0,1,0) + 144*Hr6(-1,0,0,0,1,0)*x + 288*Hr6(-1,
     &    0,0,0,1,1) + 288*Hr6(-1,0,0,0,1,1)*x - 144*Hr6(-1,0,0,1,0,0)
     &     - 144*Hr6(-1,0,0,1,0,0)*x - 288*Hr6(-1,0,1,0,-1,0) - 288*
     &    Hr6(-1,0,1,0,-1,0)*x - 144*Hr6(-1,0,1,0,0,0) - 144*Hr6(-1,0,1
     &    ,0,0,0)*x - 288*Hr6(-1,0,1,0,0,1) - 288*Hr6(-1,0,1,0,0,1)*x
     &     - 288*Hr6(-1,0,1,1,0,0) - 288*Hr6(-1,0,1,1,0,0)*x - 1440*
     &    Hr6(0,-1,-1,-1,0,0) + 1440*Hr6(0,-1,-1,-1,0,0)*x - 2880*Hr6(0
     &    ,-1,-1,-1,0,1) + 2880*Hr6(0,-1,-1,-1,0,1)*x + 792*Hr6(0,-1,-1
     &    ,0,0,0) - 792*Hr6(0,-1,-1,0,0,0)*x + 1440*Hr6(0,-1,-1,0,0,1)
     &     - 1440*Hr6(0,-1,-1,0,0,1)*x + 720*Hr6(0,-1,0,-1,0,0) - 720*
     &    Hr6(0,-1,0,-1,0,0)*x + 1440*Hr6(0,-1,0,-1,0,1) - 1440*Hr6(0,
     &    -1,0,-1,0,1)*x + 432*Hr6(0,-1,0,0,-1,0) - 432*Hr6(0,-1,0,0,-1
     &    ,0)*x - 396*Hr6(0,-1,0,0,0,0) + 396*Hr6(0,-1,0,0,0,0)*x + 144
     &    *Hr6(0,-1,0,0,0,1) - 144*Hr6(0,-1,0,0,0,1)*x - 432*Hr6(0,-1,0
     &    ,1,0,0) + 432*Hr6(0,-1,0,1,0,0)*x - 288*Hr6(0,0,-1,-1,-1,0)
     &     + 288*Hr6(0,0,-1,-1,-1,0)*x + 360*Hr6(0,0,-1,-1,0,0) - 1368*
     &    Hr6(0,0,-1,-1,0,0)*x + 432*Hr6(0,0,-1,-1,0,1) - 2448*Hr6(0,0,
     &    -1,-1,0,1)*x + 144*Hr6(0,0,-1,0,-1,0) - 144*Hr6(0,0,-1,0,-1,0
     &    )*x - 36*Hr6(0,0,-1,0,0,0) + 900*Hr6(0,0,-1,0,0,0)*x + 216*
     &    Hr6(0,0,-1,0,0,1) + 1656*Hr6(0,0,-1,0,0,1)*x + 432*Hr6(0,0,-1
     &    ,0,1,0) + 432*Hr6(0,0,-1,0,1,0)*x + 864*Hr6(0,0,-1,0,1,1) + 
     &    864*Hr6(0,0,-1,0,1,1)*x - 216*Hr6(0,0,0,-1,-1,0) - 648*Hr6(0,
     &    0,0,-1,-1,0)*x - 108*Hr6(0,0,0,-1,0,0) + 756*Hr6(0,0,0,-1,0,0
     &    )*x - 432*Hr6(0,0,0,-1,0,1) + 864*Hr6(0,0,0,-1,0,1)*x + 216*
     &    Hr6(0,0,0,0,-1,0) - 144*Hr6(0,0,0,0,-1,0)*x - 216*Hr6(0,0,0,0
     &    ,0,1)*x - 216*Hr6(0,0,0,0,1,0) - 216*Hr6(0,0,0,0,1,0)*x - 432
     &    *Hr6(0,0,0,0,1,1) - 432*Hr6(0,0,0,0,1,1)*x + 108*Hr6(0,0,0,1,
     &    0,0) + 108*Hr6(0,0,0,1,0,0)*x + 72*Hr6(0,0,1,0,-1,0) - 1656*
     &    Hr6(0,0,1,0,-1,0)*x + 36*Hr6(0,0,1,0,0,0) + 900*Hr6(0,0,1,0,0
     &    ,0)*x + 108*Hr6(0,0,1,0,0,1) - 756*Hr6(0,0,1,0,0,1)*x + 36*
     &    Hr6(0,0,1,1,0,0) + 900*Hr6(0,0,1,1,0,0)*x - 864*Hr6(0,1,0,-1,
     &    -1,0) - 864*Hr6(0,1,0,-1,-1,0)*x + 144*Hr6(0,1,0,-1,0,0) + 
     &    144*Hr6(0,1,0,-1,0,0)*x - 576*Hr6(0,1,0,-1,0,1) - 576*Hr6(0,1
     &    ,0,-1,0,1)*x - 504*Hr6(0,1,0,0,-1,0) - 504*Hr6(0,1,0,0,-1,0)*
     &    x + 396*Hr6(0,1,0,0,0,0) + 396*Hr6(0,1,0,0,0,0)*x - 36*Hr6(0,
     &    1,0,0,0,1) - 36*Hr6(0,1,0,0,0,1)*x + 144*Hr6(0,1,0,0,1,0) + 
     &    144*Hr6(0,1,0,0,1,0)*x + 288*Hr6(0,1,0,0,1,1) + 288*Hr6(0,1,0
     &    ,0,1,1)*x + 324*Hr6(0,1,0,1,0,0) + 324*Hr6(0,1,0,1,0,0)*x - 
     &    1872*Hr6(0,1,1,0,-1,0) - 1872*Hr6(0,1,1,0,-1,0)*x + 792*Hr6(0
     &    ,1,1,0,0,0) + 792*Hr6(0,1,1,0,0,0)*x - 936*Hr6(0,1,1,0,0,1)
     &     - 936*Hr6(0,1,1,0,0,1)*x + 648*Hr6(0,1,1,1,0,0) + 648*Hr6(0,
     &    1,1,1,0,0)*x - 576*Hr6(1,0,-1,-1,-1,0) + 576*Hr6(1,0,-1,-1,-1
     &    ,0)*x + 288*Hr6(1,0,-1,-1,0,0) - 288*Hr6(1,0,-1,-1,0,0)*x + 
     &    288*Hr6(1,0,-1,0,-1,0) - 288*Hr6(1,0,-1,0,-1,0)*x - 144*Hr6(1
     &    ,0,-1,0,0,0) + 144*Hr6(1,0,-1,0,0,0)*x + 288*Hr6(1,0,0,-1,-1,
     &    0) - 288*Hr6(1,0,0,-1,-1,0)*x - 144*Hr6(1,0,0,-1,0,0) + 144*
     &    Hr6(1,0,0,-1,0,0)*x )
      Pns3mX = Pns3mX + d4FAnc*pqq0m * (  - 36*z2 - 612*z3*z2 - 54*
     &    z3**2 + 3690*z4 + 123*z5 - 4380*z6 + 3312*Hr1(-1)*z3*z2 + 
     &    2961*Hr1(-1)*z4 + 4212*Hr1(-1)*z5 - 177*Hr1(0) + 63*Hr1(0)*z2
     &     + 858*Hr1(0)*z3 - 2160*Hr1(0)*z3*z2 - 1653.D0/2.D0*Hr1(0)*z4
     &     - 11232*Hr2(-1,-1)*z4 - 72*Hr2(-1,0) + 1128*Hr2(-1,0)*z3 + 
     &    4896*Hr2(-1,0)*z4 + 5616*Hr2(0,-1)*z4 + 36*Hr2(0,0) + 168*
     &    Hr2(0,0)*z2 + 288*Hr2(0,0)*z3 - 1620*Hr2(0,0)*z4 - 216*Hr2(0,
     &    1)*z2 + 1260*Hr2(0,1)*z3 - 144*Hr2(0,1)*z4 - 4608*Hr3(-1,-1,
     &    -1)*z3 + 2304*Hr3(-1,-1,0)*z3 + 2304*Hr3(-1,0,-1)*z3 + 564*
     &    Hr3(-1,0,0)*z2 + 864*Hr3(-1,0,0)*z3 + 4752*Hr3(-1,0,1)*z3 + 
     &    2304*Hr3(0,-1,-1)*z3 - 1152*Hr3(0,-1,0)*z3 - 672*Hr3(0,0,-1)*
     &    z2 - 1080*Hr3(0,0,-1)*z3 - 93*Hr3(0,0,0) + 180*Hr3(0,0,0)*z2
     &     + 72*Hr3(0,0,1)*z2 - 2520*Hr3(0,0,1)*z3 + 360*Hr3(0,1,0)*z2
     &     + 1296*Hr3(0,1,0)*z3 + 144*Hr3(0,1,1)*z2 - 288*Hr3(0,1,1)*z3
     &     - 8064*Hr4(-1,-1,-1,0)*z2 + 6336*Hr4(-1,-1,0,0)*z2 + 1152*
     &    Hr4(-1,-1,0,1)*z2 + 4032*Hr4(-1,0,-1,0)*z2 + 864*Hr4(-1,0,0,
     &    -1)*z2 - 1008*Hr4(-1,0,0,0)*z2 + 3168*Hr4(-1,0,1,0)*z2 + 1152
     &    *Hr4(-1,0,1,1)*z2 + 4032*Hr4(0,-1,-1,0)*z2 - 3168*Hr4(0,-1,0,
     &    0)*z2 - 576*Hr4(0,-1,0,1)*z2 - 288*Hr4(0,0,-1,-1)*z2 + 1200*
     &    Hr4(0,0,-1,0) - 1872*Hr4(0,0,-1,0)*z2 - 1440*Hr4(0,0,0,-1)*z2
     &     - 492*Hr4(0,0,0,0) + 432*Hr4(0,0,0,0)*z2 + 324*Hr4(0,0,0,1)
     &     - 288*Hr4(0,0,0,1)*z2 - 1728*Hr4(0,0,1,0)*z2 - 576*Hr4(0,0,1
     &    ,1)*z2 - 2304*Hr4(0,1,0,-1)*z2 - 108*Hr4(0,1,0,0) + 1152*Hr4(
     &    0,1,0,0)*z2 - 288*Hr4(0,1,1,0)*z2 + 1128*Hr5(-1,0,0,-1,0) - 
     &    564*Hr5(-1,0,0,0,0) + 1680*Hr5(0,0,-1,-1,0) - 84*Hr5(0,0,-1,0
     &    ,0) + 1512*Hr5(0,0,-1,0,1) - 828*Hr5(0,0,0,-1,0) + 108*Hr5(0,
     &    0,0,0,0) - 540*Hr5(0,0,0,0,1) + 72*Hr5(0,0,0,1,0) + 144*Hr5(0
     &    ,0,0,1,1) - 288*Hr5(0,0,1,0,0) + 1152*Hr5(0,1,0,-1,0) - 720*
     &    Hr5(0,1,0,0,0) + 288*Hr5(0,1,0,0,1) - 576*Hr5(0,1,1,0,0) + 
     &    3456*Hr6(-1,-1,-1,0,0,0) + 4608*Hr6(-1,-1,-1,0,0,1) + 4608*
     &    Hr6(-1,-1,-1,0,1,0) + 9216*Hr6(-1,-1,-1,0,1,1) + 1152*Hr6(-1,
     &    -1,0,0,-1,0) - 1728*Hr6(-1,-1,0,0,0,0) - 3456*Hr6(-1,-1,0,0,0
     &    ,1) - 2304*Hr6(-1,-1,0,0,1,0) - 4608*Hr6(-1,-1,0,0,1,1) + 
     &    2304*Hr6(-1,-1,0,1,0,0) - 1728*Hr6(-1,0,-1,0,0,0) - 2304*Hr6(
     &    -1,0,-1,0,0,1) - 2304*Hr6(-1,0,-1,0,1,0) - 4608*Hr6(-1,0,-1,0
     &    ,1,1) + 2304*Hr6(-1,0,0,-1,-1,0) - 1008*Hr6(-1,0,0,-1,0,0) + 
     &    288*Hr6(-1,0,0,-1,0,1) + 288*Hr6(-1,0,0,0,-1,0) + 288*Hr6(-1,
     &    0,0,0,0,0) + 720*Hr6(-1,0,0,0,0,1) + 576*Hr6(-1,0,0,0,1,0) + 
     &    1152*Hr6(-1,0,0,0,1,1) - 864*Hr6(-1,0,0,1,0,0) + 4032*Hr6(-1,
     &    0,1,0,-1,0) - 2016*Hr6(-1,0,1,0,0,0) - 576*Hr6(-1,0,1,0,0,1)
     &     + 576*Hr6(-1,0,1,1,0,0) - 1728*Hr6(0,-1,-1,0,0,0) - 2304*
     &    Hr6(0,-1,-1,0,0,1) - 2304*Hr6(0,-1,-1,0,1,0) - 4608*Hr6(0,-1,
     &    -1,0,1,1) - 576*Hr6(0,-1,0,0,-1,0) + 864*Hr6(0,-1,0,0,0,0) + 
     &    1728*Hr6(0,-1,0,0,0,1) + 1152*Hr6(0,-1,0,0,1,0) + 2304*Hr6(0,
     &    -1,0,0,1,1) - 1152*Hr6(0,-1,0,1,0,0) + 1152*Hr6(0,0,-1,-1,-1,
     &    0) - 144*Hr6(0,0,-1,-1,0,0) + 864*Hr6(0,0,-1,-1,0,1) - 576*
     &    Hr6(0,0,-1,0,-1,0) + 864*Hr6(0,0,-1,0,0,0) + 720*Hr6(0,0,-1,0
     &    ,0,1) + 1152*Hr6(0,0,-1,0,1,0) + 2304*Hr6(0,0,-1,0,1,1) - 576
     &    *Hr6(0,0,0,-1,-1,0) + 864*Hr6(0,0,0,-1,0,0) + 1152*Hr6(0,0,0,
     &    -1,0,1) - 288*Hr6(0,0,0,0,-1,0) - 432*Hr6(0,0,0,0,0,1) - 288*
     &    Hr6(0,0,0,0,1,0) - 576*Hr6(0,0,0,0,1,1) + 144*Hr6(0,0,0,1,0,0
     &    ) - 1728*Hr6(0,0,1,0,-1,0) + 864*Hr6(0,0,1,0,0,0) + 576*Hr6(0
     &    ,0,1,0,0,1) - 576*Hr6(0,0,1,1,0,0) + 2304*Hr6(0,1,0,-1,-1,0)
     &     + 576*Hr6(0,1,0,-1,0,0) + 3456*Hr6(0,1,0,-1,0,1) - 864*Hr6(0
     &    ,1,0,0,-1,0) - 1440*Hr6(0,1,0,0,0,1) - 288*Hr6(0,1,0,1,0,0)
     &     + 576*Hr6(0,1,1,0,-1,0) - 288*Hr6(0,1,1,0,0,0) + 576*Hr6(0,1
     &    ,1,0,0,1) - 576*Hr6(0,1,1,1,0,0) )
      Pns3mX = Pns3mX + d4FAnc*pqq0p * (  - 36*z2 + 261*z3 + 648*z3*
     &    z2 + 90*z3**2 + 591*z4 + 1278*z5 + 3822*z6 + 123*Hr1(0)*z2 + 
     &    1962*Hr1(0)*z3 + 3024*Hr1(0)*z3*z2 + 4809.D0/2.D0*Hr1(0)*z4
     &     + 7056*Hr1(1)*z3*z2 - 564*Hr1(1)*z4 - 4572*Hr1(1)*z5 - 2688*
     &    Hr2(0,-1)*z2 - 3492*Hr2(0,-1)*z3 - 5472*Hr2(0,-1)*z4 + 15*
     &    Hr2(0,0) + 1944*Hr2(0,0)*z2 + 288*Hr2(0,0)*z3 + 1620*Hr2(0,0)
     &    *z4 + 3240*Hr2(0,1)*z4 - 1692*Hr2(1,0)*z3 + 1584*Hr2(1,0)*z4
     &     + 6480*Hr2(1,1)*z4 + 5760*Hr3(0,-1,-1)*z2 + 4032*Hr3(0,-1,-1
     &    )*z3 + 126*Hr3(0,-1,0) - 2592*Hr3(0,-1,0)*z2 - 1584*Hr3(0,-1,
     &    0)*z3 - 1752*Hr3(0,0,-1)*z2 + 1080*Hr3(0,0,-1)*z3 - 93*Hr3(0,
     &    0,0) - 792*Hr3(0,0,0)*z2 - 60*Hr3(0,0,1) - 840*Hr3(0,0,1)*z2
     &     + 2520*Hr3(0,0,1)*z3 + 1440*Hr3(0,1,0)*z3 + 5184*Hr3(0,1,1)*
     &    z3 + 2256*Hr3(1,0,-1)*z2 + 6192*Hr3(1,0,-1)*z3 - 1692*Hr3(1,0
     &    ,0)*z2 - 864*Hr3(1,0,0)*z3 + 5184*Hr3(1,0,1)*z3 + 2880*Hr3(1,
     &    1,0)*z3 + 10368*Hr3(1,1,1)*z3 - 6912*Hr4(0,-1,-1,-1)*z2 + 432
     &    *Hr4(0,-1,-1,0) + 2592*Hr4(0,-1,-1,0)*z2 + 3456*Hr4(0,-1,0,-1
     &    )*z2 + 1236*Hr4(0,-1,0,0) + 864*Hr4(0,-1,0,0)*z2 + 2904*Hr4(0
     &    ,-1,0,1) + 1152*Hr4(0,-1,0,1)*z2 + 288*Hr4(0,0,-1,-1)*z2 - 
     &    216*Hr4(0,0,-1,0) + 1872*Hr4(0,0,-1,0)*z2 + 1440*Hr4(0,0,0,-1
     &    )*z2 - 492*Hr4(0,0,0,0) - 432*Hr4(0,0,0,0)*z2 - 1452*Hr4(0,0,
     &    0,1) + 288*Hr4(0,0,0,1)*z2 + 1728*Hr4(0,0,1,0)*z2 + 576*Hr4(0
     &    ,0,1,1)*z2 + 1728*Hr4(0,1,0,-1)*z2 + 288*Hr4(0,1,0,0)*z2 + 
     &    1728*Hr4(0,1,1,0)*z2 - 6336*Hr4(1,0,-1,-1)*z2 + 6336*Hr4(1,0,
     &    -1,0)*z2 + 4896*Hr4(1,0,0,-1)*z2 - 720*Hr4(1,0,0,0)*z2 + 1152
     &    *Hr4(1,0,0,1)*z2 + 1728*Hr4(1,0,1,0)*z2 + 3456*Hr4(1,1,0,-1)*
     &    z2 + 576*Hr4(1,1,0,0)*z2 + 3456*Hr4(1,1,1,0)*z2 + 288*Hr5(0,
     &    -1,-1,-1,0) - 2952*Hr5(0,-1,-1,0,0) - 5616*Hr5(0,-1,-1,0,1)
     &     - 144*Hr5(0,-1,0,-1,0) + 720*Hr5(0,-1,0,0,0) + 1944*Hr5(0,-1
     &    ,0,0,1) - 864*Hr5(0,-1,0,1,0) - 1728*Hr5(0,-1,0,1,1) - 144*
     &    Hr5(0,0,-1,-1,0) + 912*Hr5(0,0,-1,0,0) + 1680*Hr5(0,0,-1,0,1)
     &     + 108*Hr5(0,0,0,-1,0) + 108*Hr5(0,0,0,0,0) + 432*Hr5(0,0,0,0
     &    ,1) + 432*Hr5(0,0,0,1,0) + 864*Hr5(0,0,0,1,1) - 432*Hr5(0,0,1
     &    ,0,0) - 1128*Hr5(1,0,-1,0,0) - 2256*Hr5(1,0,-1,0,1) + 564*
     &    Hr5(1,0,0,0,0) + 1128*Hr5(1,0,0,0,1) + 3456*Hr6(0,-1,-1,-1,0,
     &    0) + 6912*Hr6(0,-1,-1,-1,0,1) - 288*Hr6(0,-1,-1,0,0,0) - 2304
     &    *Hr6(0,-1,-1,0,0,1) + 1152*Hr6(0,-1,-1,0,1,0) + 2304*Hr6(0,-1
     &    ,-1,0,1,1) - 1728*Hr6(0,-1,0,-1,0,0) - 3456*Hr6(0,-1,0,-1,0,1
     &    ) - 288*Hr6(0,-1,0,0,-1,0) - 576*Hr6(0,-1,0,0,0,1) - 576*Hr6(
     &    0,-1,0,0,1,0) - 1152*Hr6(0,-1,0,0,1,1) + 1152*Hr6(0,-1,0,1,0,
     &    0) - 1152*Hr6(0,0,-1,-1,-1,0) + 144*Hr6(0,0,-1,-1,0,0) - 864*
     &    Hr6(0,0,-1,-1,0,1) + 576*Hr6(0,0,-1,0,-1,0) - 864*Hr6(0,0,-1,
     &    0,0,0) - 720*Hr6(0,0,-1,0,0,1) - 1152*Hr6(0,0,-1,0,1,0) - 
     &    2304*Hr6(0,0,-1,0,1,1) + 576*Hr6(0,0,0,-1,-1,0) - 864*Hr6(0,0
     &    ,0,-1,0,0) - 1152*Hr6(0,0,0,-1,0,1) + 288*Hr6(0,0,0,0,-1,0)
     &     + 432*Hr6(0,0,0,0,0,1) + 288*Hr6(0,0,0,0,1,0) + 576*Hr6(0,0,
     &    0,0,1,1) - 144*Hr6(0,0,0,1,0,0) + 1728*Hr6(0,0,1,0,-1,0) - 
     &    864*Hr6(0,0,1,0,0,0) - 576*Hr6(0,0,1,0,0,1) + 576*Hr6(0,0,1,1
     &    ,0,0) - 1152*Hr6(0,1,0,-1,-1,0) - 576*Hr6(0,1,0,-1,0,0) - 
     &    2304*Hr6(0,1,0,-1,0,1) + 2304*Hr6(0,1,0,0,-1,0) - 864*Hr6(0,1
     &    ,0,0,0,0) + 1152*Hr6(0,1,0,0,0,1) + 3456*Hr6(0,1,1,0,-1,0) - 
     &    1728*Hr6(0,1,1,0,0,0) - 2304*Hr6(1,0,-1,-1,-1,0) + 3744*Hr6(1
     &    ,0,-1,-1,0,0) + 5184*Hr6(1,0,-1,-1,0,1) + 1152*Hr6(1,0,-1,0,
     &    -1,0) - 2016*Hr6(1,0,-1,0,0,0) - 3744*Hr6(1,0,-1,0,0,1) - 
     &    1152*Hr6(1,0,-1,0,1,0) - 2304*Hr6(1,0,-1,0,1,1) - 2448*Hr6(1,
     &    0,0,-1,0,0) - 4896*Hr6(1,0,0,-1,0,1) + 864*Hr6(1,0,0,0,-1,0)
     &     - 288*Hr6(1,0,0,0,0,0) + 1008*Hr6(1,0,0,0,0,1) + 576*Hr6(1,0
     &    ,0,0,1,0) + 1152*Hr6(1,0,0,0,1,1) + 288*Hr6(1,0,0,1,0,0) + 
     &    3456*Hr6(1,0,1,0,-1,0) - 1728*Hr6(1,0,1,0,0,0) - 2304*Hr6(1,1
     &    ,0,-1,-1,0) - 1152*Hr6(1,1,0,-1,0,0) - 4608*Hr6(1,1,0,-1,0,1)
     &     + 4608*Hr6(1,1,0,0,-1,0) - 1728*Hr6(1,1,0,0,0,0) + 2304*Hr6(
     &    1,1,0,0,0,1) + 6912*Hr6(1,1,1,0,-1,0) - 3456*Hr6(1,1,1,0,0,0)
     &     )
      Pns3mX = Pns3mX + cf*ca**3 * ( 89965.D0/36.D0 - 89965.D0/36.D0*x
     &     - 6777.D0/4.D0*z2 + 32563.D0/12.D0*z2*x - 702*z3 + 375*z3*x
     &     + 1827.D0/2.D0*z3*z2 + 2343*z3*z2*x - 288*z3**2 + 12*z3**2*x
     &     - 10529.D0/8.D0*z4 + 45971.D0/8.D0*z4*x + 9*z5 - 1585.D0/4.D0
     &    *z5*x + 27505.D0/32.D0*z6 + 15841.D0/32.D0*z6*x + 120*Hr1(-1)
     &    *z2 + 120*Hr1(-1)*z2*x + 2835*Hr1(-1)*z3 + 2835*Hr1(-1)*z3*x
     &     + 195*Hr1(-1)*z3*z2 + 195*Hr1(-1)*z3*z2*x - 5649.D0/2.D0*
     &    Hr1(-1)*z4 - 5649.D0/2.D0*Hr1(-1)*z4*x - 351.D0/2.D0*Hr1(-1)*
     &    z5 - 351.D0/2.D0*Hr1(-1)*z5*x + 4601.D0/6.D0*Hr1(0) + 77215.D0
     &    /36.D0*Hr1(0)*x - 1847.D0/4.D0*Hr1(0)*z2 - 14463.D0/4.D0*Hr1(
     &    0)*z2*x - 2023.D0/4.D0*Hr1(0)*z3 + 1435.D0/4.D0*Hr1(0)*z3*x
     &     - 81*Hr1(0)*z3*z2 + 315*Hr1(0)*z3*z2*x + 2981.D0/4.D0*Hr1(0)
     &    *z4 + 1929*Hr1(0)*z4*x + 6495.D0/4.D0*Hr1(0)*z5 - 27575.D0/12.
     &    D0*Hr1(1) + 27575.D0/12.D0*Hr1(1)*x + 2432*Hr1(1)*z2 - 2432*
     &    Hr1(1)*z2*x - 5829.D0/2.D0*Hr1(1)*z3 + 5829.D0/2.D0*Hr1(1)*z3
     &    *x + 39*Hr1(1)*z3*z2 - 39*Hr1(1)*z3*z2*x - 7717.D0/4.D0*Hr1(1
     &    )*z4 + 7717.D0/4.D0*Hr1(1)*z4*x - 39.D0/2.D0*Hr1(1)*z5 + 39.D0
     &    /2.D0*Hr1(1)*z5*x - 2571*Hr2(-1,-1)*z2 - 2571*Hr2(-1,-1)*z2*x
     &     - 5592*Hr2(-1,-1)*z3 - 5592*Hr2(-1,-1)*z3*x - 8500.D0/3.D0*
     &    Hr2(-1,0) - 8500.D0/3.D0*Hr2(-1,0)*x + 7329.D0/2.D0*Hr2(-1,0)
     &    *z2 + 7329.D0/2.D0*Hr2(-1,0)*z2*x + 1442*Hr2(-1,0)*z3 + 1442*
     &    Hr2(-1,0)*z3*x - 663.D0/4.D0*Hr2(-1,0)*z4 - 663.D0/4.D0*Hr2(
     &    -1,0)*z4*x + 869.D0/2.D0*Hr2(0,-1)*z2 + 3217.D0/2.D0*Hr2(0,-1
     &    )*z2*x + 1461*Hr2(0,-1)*z3 + 4131*Hr2(0,-1)*z3*x - 4383.D0/8.D
     &    0*Hr2(0,-1)*z4 + 4383.D0/8.D0*Hr2(0,-1)*z4*x + 20257.D0/24.D0
     &    *Hr2(0,0) + 2781.D0/8.D0*Hr2(0,0)*x - 743.D0/4.D0*Hr2(0,0)*z2
     &     - 3475.D0/4.D0*Hr2(0,0)*z2*x - 177*Hr2(0,0)*z3 + 633*Hr2(0,0
     &    )*z4 + 1035.D0/2.D0*Hr2(0,0)*z4*x - 13669.D0/12.D0*Hr2(0,1)
     &     - 32563.D0/12.D0*Hr2(0,1)*x + 2713.D0/2.D0*Hr2(0,1)*z2 + 535.
     &    D0/2.D0*Hr2(0,1)*z2*x - 1569*Hr2(0,1)*z3 + 1713*Hr2(0,1)*z3*x
     &     + 219*Hr2(0,1)*z4 + 219*Hr2(0,1)*z4*x + 3149.D0/4.D0*Hr2(1,0
     &    ) - 3149.D0/4.D0*Hr2(1,0)*x + 483.D0/2.D0*Hr2(1,0)*z2 - 483.D0
     &    /2.D0*Hr2(1,0)*z2*x - 1773*Hr2(1,0)*z3 + 1773*Hr2(1,0)*z3*x
     &     - 39.D0/2.D0*Hr2(1,0)*z4 + 39.D0/2.D0*Hr2(1,0)*z4*x + 4777.D0
     &    /2.D0*Hr2(1,1) - 4777.D0/2.D0*Hr2(1,1)*x + 1221*Hr2(1,1)*z2
     &     - 1221*Hr2(1,1)*z2*x - 3282*Hr2(1,1)*z3 + 3282*Hr2(1,1)*z3*x
     &     + 5472*Hr3(-1,-1,-1)*z2 + 5472*Hr3(-1,-1,-1)*z2*x - 4864*
     &    Hr3(-1,-1,0) - 4864*Hr3(-1,-1,0)*x - 5550*Hr3(-1,-1,0)*z2 - 
     &    5550*Hr3(-1,-1,0)*z2*x - 2736*Hr3(-1,0,-1)*z2 - 2736*Hr3(-1,0
     &    ,-1)*z2*x + 1046*Hr3(-1,0,0) + 1046*Hr3(-1,0,0)*x + 2245*Hr3(
     &    -1,0,0)*z2 + 2245*Hr3(-1,0,0)*z2*x - 78*Hr3(-1,0,0)*z3 - 78*
     &    Hr3(-1,0,0)*z3*x - 2552*Hr3(-1,0,1) - 2552*Hr3(-1,0,1)*x - 
     &    222*Hr3(-1,0,1)*z2 - 222*Hr3(-1,0,1)*z2*x - 312*Hr3(-1,0,1)*
     &    z3 - 312*Hr3(-1,0,1)*z3*x - 1440*Hr3(0,-1,-1)*z2 - 4032*Hr3(0
     &    ,-1,-1)*z2*x + 900*Hr3(0,-1,-1)*z3 - 900*Hr3(0,-1,-1)*z3*x - 
     &    1557.D0/2.D0*Hr3(0,-1,0) + 11065.D0/2.D0*Hr3(0,-1,0)*x + 2049
     &    *Hr3(0,-1,0)*z2 + 3501*Hr3(0,-1,0)*z2*x - 507*Hr3(0,-1,0)*z3
     &     + 507*Hr3(0,-1,0)*z3*x - 59*Hr3(0,0,-1)*z2 + 1065*Hr3(0,0,-1
     &    )*z2*x - 831.D0/2.D0*Hr3(0,0,-1)*z3 + 1281.D0/2.D0*Hr3(0,0,-1
     &    )*z3*x + 3.D0/2.D0*Hr3(0,0,0) + 203.D0/2.D0*Hr3(0,0,0)*x - 
     &    714*Hr3(0,0,0)*z2 - 594*Hr3(0,0,0)*z2*x + 252*Hr3(0,0,0)*z3
     &     - 1267.D0/4.D0*Hr3(0,0,1) + 14463.D0/4.D0*Hr3(0,0,1)*x + 373
     &    *Hr3(0,0,1)*z2 + 131*Hr3(0,0,1)*z2*x + 177*Hr3(0,0,1)*z3 + 
     &    462*Hr3(0,0,1)*z3*x + 1055.D0/2.D0*Hr3(0,1,0) + 1055.D0/2.D0*
     &    Hr3(0,1,0)*x + 228*Hr3(0,1,0)*z2 + 450*Hr3(0,1,0)*z2*x + 627.D
     &    0/2.D0*Hr3(0,1,0)*z3 + 627.D0/2.D0*Hr3(0,1,0)*z3*x + 1363*
     &    Hr3(0,1,1) + 1363*Hr3(0,1,1)*x + 348*Hr3(0,1,1)*z2 + 348*Hr3(
     &    0,1,1)*z2*x + 327*Hr3(0,1,1)*z3 + 327*Hr3(0,1,1)*z3*x + 106*
     &    Hr3(1,0,-1)*z2 - 106*Hr3(1,0,-1)*z2*x - 156*Hr3(1,0,-1)*z3 + 
     &    156*Hr3(1,0,-1)*z3*x - 4233.D0/4.D0*Hr3(1,0,0) + 4233.D0/4.D0
     &    *Hr3(1,0,0)*x - 441*Hr3(1,0,0)*z2 + 441*Hr3(1,0,0)*z2*x + 78*
     &    Hr3(1,0,0)*z3 - 78*Hr3(1,0,0)*z3*x - 222*Hr3(1,1,0)*z2 + 222*
     &    Hr3(1,1,0)*z2*x + 2442*Hr4(-1,-1,-1,0) + 2442*Hr4(-1,-1,-1,0)
     &    *x + 939*Hr4(-1,-1,0,0) + 939*Hr4(-1,-1,0,0)*x + 3792*Hr4(-1,
     &    -1,0,1) + 3792*Hr4(-1,-1,0,1)*x - 1089*Hr4(-1,0,-1,0) - 1089*
     &    Hr4(-1,0,-1,0)*x - 1659.D0/2.D0*Hr4(-1,0,0,0) - 1659.D0/2.D0*
     &    Hr4(-1,0,0,0)*x + 39*Hr4(-1,0,0,0)*z2 + 39*Hr4(-1,0,0,0)*z2*x
     &     - 2448*Hr4(-1,0,0,1) - 2448*Hr4(-1,0,0,1)*x - 78*Hr4(-1,0,0,
     &    1)*z2 - 78*Hr4(-1,0,0,1)*z2*x - 882*Hr4(-1,0,1,0) - 882*Hr4(
     &    -1,0,1,0)*x - 156*Hr4(-1,0,1,0)*z2 - 156*Hr4(-1,0,1,0)*z2*x
     &     - 2424*Hr4(-1,0,1,1) - 2424*Hr4(-1,0,1,1)*x - 156*Hr4(-1,0,1
     &    ,1)*z2 - 156*Hr4(-1,0,1,1)*z2*x - 1200*Hr4(0,-1,-1,-1)*z2 + 
     &    1200*Hr4(0,-1,-1,-1)*z2*x - 2713*Hr4(0,-1,-1,0) + 535*Hr4(0,
     &    -1,-1,0)*x + 819*Hr4(0,-1,-1,0)*z2 - 819*Hr4(0,-1,-1,0)*z2*x
     &     + 600*Hr4(0,-1,0,-1)*z2 - 600*Hr4(0,-1,0,-1)*z2*x + 692*Hr4(
     &    0,-1,0,0) - 1433*Hr4(0,-1,0,0)*x - 261.D0/2.D0*Hr4(0,-1,0,0)*
     &    z2 + 261.D0/2.D0*Hr4(0,-1,0,0)*z2*x - 1791*Hr4(0,-1,0,1) - 
     &    1341*Hr4(0,-1,0,1)*x + 108*Hr4(0,-1,0,1)*z2 - 108*Hr4(0,-1,0,
     &    1)*z2*x + 744*Hr4(0,0,-1,-1)*z2 - 612*Hr4(0,0,-1,-1)*z2*x - 
     &    208*Hr4(0,0,-1,0) + 964*Hr4(0,0,-1,0)*x - 561.D0/2.D0*Hr4(0,0
     &    ,-1,0)*z2 + 1077.D0/2.D0*Hr4(0,0,-1,0)*z2*x - 765.D0/2.D0*
     &    Hr4(0,0,0,-1)*z2 + 225.D0/2.D0*Hr4(0,0,0,-1)*z2*x - 613.D0/2.D
     &    0*Hr4(0,0,0,0) + 9*Hr4(0,0,0,0)*z2 - 117*Hr4(0,0,0,0)*z2*x - 
     &    89.D0/4.D0*Hr4(0,0,0,1) + 3475.D0/4.D0*Hr4(0,0,0,1)*x - 243.D0
     &    /2.D0*Hr4(0,0,0,1)*z2 - 27.D0/2.D0*Hr4(0,0,0,1)*z2*x + 348*
     &    Hr4(0,0,1,0) + 534*Hr4(0,0,1,0)*x + 561.D0/2.D0*Hr4(0,0,1,0)*
     &    z2 + 57.D0/2.D0*Hr4(0,0,1,0)*z2*x + 762*Hr4(0,0,1,1) + 1662*
     &    Hr4(0,0,1,1)*x + 78*Hr4(0,0,1,1)*z2 + 78*Hr4(0,0,1,1)*z2*x - 
     &    204*Hr4(0,1,0,-1)*z2 - 204*Hr4(0,1,0,-1)*z2*x - 1425.D0/4.D0*
     &    Hr4(0,1,0,0) - 2061.D0/4.D0*Hr4(0,1,0,0)*x + 495.D0/2.D0*Hr4(
     &    0,1,0,0)*z2 + 495.D0/2.D0*Hr4(0,1,0,0)*z2*x + 153*Hr4(0,1,1,0
     &    )*z2 + 153*Hr4(0,1,1,0)*z2*x + 156*Hr4(1,0,-1,-1)*z2 - 156*
     &    Hr4(1,0,-1,-1)*z2*x - 3522*Hr4(1,0,-1,0) + 3522*Hr4(1,0,-1,0)
     &    *x - 78*Hr4(1,0,0,-1)*z2 + 78*Hr4(1,0,0,-1)*z2*x + 1959.D0/2.D
     &    0*Hr4(1,0,0,0) - 1959.D0/2.D0*Hr4(1,0,0,0)*x - 39*Hr4(1,0,0,0
     &    )*z2 + 39*Hr4(1,0,0,0)*z2*x - 1458*Hr4(1,0,0,1) + 1458*Hr4(1,
     &    0,0,1)*x + 291*Hr4(1,1,0,0) - 291*Hr4(1,1,0,0)*x - 2736*Hr5(
     &    -1,-1,-1,0,0) - 2736*Hr5(-1,-1,-1,0,0)*x - 5472*Hr5(-1,-1,-1,
     &    0,1) - 5472*Hr5(-1,-1,-1,0,1)*x + 1362*Hr5(-1,-1,0,0,0) + 
     &    1362*Hr5(-1,-1,0,0,0)*x + 4224*Hr5(-1,-1,0,0,1) + 4224*Hr5(-1
     &    ,-1,0,0,1)*x )
      Pns3mX = Pns3mX + cf*ca**3 * ( 1488*Hr5(-1,-1,0,1,0) + 1488*Hr5(
     &    -1,-1,0,1,0)*x + 2976*Hr5(-1,-1,0,1,1) + 2976*Hr5(-1,-1,0,1,1
     &    )*x + 1368*Hr5(-1,0,-1,0,0) + 1368*Hr5(-1,0,-1,0,0)*x + 2736*
     &    Hr5(-1,0,-1,0,1) + 2736*Hr5(-1,0,-1,0,1)*x + 338*Hr5(-1,0,0,
     &    -1,0) + 338*Hr5(-1,0,0,-1,0)*x - 367*Hr5(-1,0,0,0,0) - 367*
     &    Hr5(-1,0,0,0,0)*x - 1524*Hr5(-1,0,0,0,1) - 1524*Hr5(-1,0,0,0,
     &    1)*x - 744*Hr5(-1,0,0,1,0) - 744*Hr5(-1,0,0,1,0)*x - 1488*
     &    Hr5(-1,0,0,1,1) - 1488*Hr5(-1,0,0,1,1)*x + 378*Hr5(-1,0,1,0,0
     &    ) + 378*Hr5(-1,0,1,0,0)*x + 696*Hr5(0,-1,-1,-1,0) - 696*Hr5(0
     &    ,-1,-1,-1,0)*x + 612*Hr5(0,-1,-1,0,0) + 2124*Hr5(0,-1,-1,0,0)
     &    *x + 1788*Hr5(0,-1,-1,0,1) + 3684*Hr5(0,-1,-1,0,1)*x - 315*
     &    Hr5(0,-1,0,-1,0) + 315*Hr5(0,-1,0,-1,0)*x - 591*Hr5(0,-1,0,0,
     &    0) - 771*Hr5(0,-1,0,0,0)*x - 1362*Hr5(0,-1,0,0,1) - 2862*Hr5(
     &    0,-1,0,0,1)*x - 468*Hr5(0,-1,0,1,0) - 1020*Hr5(0,-1,0,1,0)*x
     &     - 936*Hr5(0,-1,0,1,1) - 2040*Hr5(0,-1,0,1,1)*x - 746*Hr5(0,0
     &    ,-1,-1,0) + 262*Hr5(0,0,-1,-1,0)*x + 183*Hr5(0,0,-1,0,0) - 
     &    565*Hr5(0,0,-1,0,0)*x - 314*Hr5(0,0,-1,0,1) - 934*Hr5(0,0,-1,
     &    0,1)*x - 594*Hr5(0,0,0,-1,0) + 135*Hr5(0,0,0,-1,0)*x + 264*
     &    Hr5(0,0,0,0,0) + 120*Hr5(0,0,0,0,1) + 594*Hr5(0,0,0,0,1)*x + 
     &    1449.D0/4.D0*Hr5(0,0,0,1,0) + 2121.D0/4.D0*Hr5(0,0,0,1,0)*x
     &     + 675*Hr5(0,0,0,1,1) + 1011*Hr5(0,0,0,1,1)*x - 1311.D0/4.D0*
     &    Hr5(0,0,1,0,0) - 999.D0/4.D0*Hr5(0,0,1,0,0)*x - 1689*Hr5(0,1,
     &    0,-1,0) + 963*Hr5(0,1,0,-1,0)*x + 501*Hr5(0,1,0,0,0) - 717*
     &    Hr5(0,1,0,0,0)*x - 915*Hr5(0,1,0,0,1) + 189*Hr5(0,1,0,0,1)*x
     &     + 555.D0/2.D0*Hr5(0,1,1,0,0) - 1221.D0/2.D0*Hr5(0,1,1,0,0)*x
     &     - 444*Hr5(1,0,-1,-1,0) + 444*Hr5(1,0,-1,-1,0)*x + 58*Hr5(1,0
     &    ,-1,0,0) - 58*Hr5(1,0,-1,0,0)*x - 328*Hr5(1,0,-1,0,1) + 328*
     &    Hr5(1,0,-1,0,1)*x - 1104*Hr5(1,0,0,-1,0) + 1104*Hr5(1,0,0,-1,
     &    0)*x + 367*Hr5(1,0,0,0,0) - 367*Hr5(1,0,0,0,0)*x - 280*Hr5(1,
     &    0,0,0,1) + 280*Hr5(1,0,0,0,1)*x + 108*Hr5(1,0,0,1,0) - 108*
     &    Hr5(1,0,0,1,0)*x + 216*Hr5(1,0,0,1,1) - 216*Hr5(1,0,0,1,1)*x
     &     + 444*Hr5(1,0,1,0,0) - 444*Hr5(1,0,1,0,0)*x - 2652*Hr5(1,1,0
     &    ,-1,0) + 2652*Hr5(1,1,0,-1,0)*x + 1218*Hr5(1,1,0,0,0) - 1218*
     &    Hr5(1,1,0,0,0)*x - 1104*Hr5(1,1,0,0,1) + 1104*Hr5(1,1,0,0,1)*
     &    x + 888*Hr5(1,1,1,0,0) - 888*Hr5(1,1,1,0,0)*x + 78*Hr6(-1,0,0
     &    ,0,-1,0) + 78*Hr6(-1,0,0,0,-1,0)*x - 78*Hr6(-1,0,0,0,1,0) - 
     &    78*Hr6(-1,0,0,0,1,0)*x - 156*Hr6(-1,0,0,0,1,1) - 156*Hr6(-1,0
     &    ,0,0,1,1)*x + 78*Hr6(-1,0,0,1,0,0) + 78*Hr6(-1,0,0,1,0,0)*x
     &     + 156*Hr6(-1,0,1,0,-1,0) + 156*Hr6(-1,0,1,0,-1,0)*x + 78*
     &    Hr6(-1,0,1,0,0,0) + 78*Hr6(-1,0,1,0,0,0)*x + 156*Hr6(-1,0,1,0
     &    ,0,1) + 156*Hr6(-1,0,1,0,0,1)*x + 156*Hr6(-1,0,1,1,0,0) + 156
     &    *Hr6(-1,0,1,1,0,0)*x + 600*Hr6(0,-1,-1,-1,0,0) - 600*Hr6(0,-1
     &    ,-1,-1,0,0)*x + 1200*Hr6(0,-1,-1,-1,0,1) - 1200*Hr6(0,-1,-1,
     &    -1,0,1)*x - 285*Hr6(0,-1,-1,0,0,0) + 285*Hr6(0,-1,-1,0,0,0)*x
     &     - 600*Hr6(0,-1,-1,0,0,1) + 600*Hr6(0,-1,-1,0,0,1)*x - 300*
     &    Hr6(0,-1,0,-1,0,0) + 300*Hr6(0,-1,0,-1,0,0)*x - 600*Hr6(0,-1,
     &    0,-1,0,1) + 600*Hr6(0,-1,0,-1,0,1)*x - 90*Hr6(0,-1,0,0,-1,0)
     &     + 90*Hr6(0,-1,0,0,-1,0)*x + 267.D0/2.D0*Hr6(0,-1,0,0,0,0) - 
     &    267.D0/2.D0*Hr6(0,-1,0,0,0,0)*x + 30*Hr6(0,-1,0,0,0,1) - 30*
     &    Hr6(0,-1,0,0,0,1)*x + 162*Hr6(0,-1,0,1,0,0) - 162*Hr6(0,-1,0,
     &    1,0,0)*x + 156*Hr6(0,0,-1,-1,-1,0) - 156*Hr6(0,0,-1,-1,-1,0)*
     &    x - 411*Hr6(0,0,-1,-1,0,0) + 345*Hr6(0,0,-1,-1,0,0)*x - 666*
     &    Hr6(0,0,-1,-1,0,1) + 534*Hr6(0,0,-1,-1,0,1)*x - 78*Hr6(0,0,-1
     &    ,0,-1,0) + 78*Hr6(0,0,-1,0,-1,0)*x + 291.D0/2.D0*Hr6(0,0,-1,0
     &    ,0,0) - 435.D0/2.D0*Hr6(0,0,-1,0,0,0)*x + 171*Hr6(0,0,-1,0,0,
     &    1) - 429*Hr6(0,0,-1,0,0,1)*x - 162*Hr6(0,0,-1,0,1,0) - 162*
     &    Hr6(0,0,-1,0,1,0)*x - 324*Hr6(0,0,-1,0,1,1) - 324*Hr6(0,0,-1,
     &    0,1,1)*x + 243*Hr6(0,0,0,-1,-1,0) - 27*Hr6(0,0,0,-1,-1,0)*x
     &     + 261.D0/2.D0*Hr6(0,0,0,-1,0,0) - 99.D0/2.D0*Hr6(0,0,0,-1,0,
     &    0)*x + 504*Hr6(0,0,0,-1,0,1) - 126*Hr6(0,0,0,-1,0,1)*x - 45*
     &    Hr6(0,0,0,0,-1,0) + 78*Hr6(0,0,0,0,-1,0)*x - 72*Hr6(0,0,0,0,0
     &    ,0) - 54*Hr6(0,0,0,0,0,1) + 117*Hr6(0,0,0,0,0,1)*x + 108*Hr6(
     &    0,0,0,0,1,0) + 108*Hr6(0,0,0,0,1,0)*x + 216*Hr6(0,0,0,0,1,1)
     &     + 216*Hr6(0,0,0,0,1,1)*x - 153.D0/2.D0*Hr6(0,0,0,1,0,0) - 81.
     &    D0/2.D0*Hr6(0,0,0,1,0,0)*x + 141*Hr6(0,0,1,0,-1,0) + 141*Hr6(
     &    0,0,1,0,-1,0)*x - 273.D0/2.D0*Hr6(0,0,1,0,0,0) - 273.D0/2.D0*
     &    Hr6(0,0,1,0,0,0)*x - 171*Hr6(0,0,1,0,0,1) + 81*Hr6(0,0,1,0,0,
     &    1)*x + 39*Hr6(0,0,1,1,0,0) - 213*Hr6(0,0,1,1,0,0)*x + 216*
     &    Hr6(0,1,0,-1,-1,0) + 216*Hr6(0,1,0,-1,-1,0)*x + 48*Hr6(0,1,0,
     &    -1,0,0) + 48*Hr6(0,1,0,-1,0,0)*x + 312*Hr6(0,1,0,-1,0,1) + 
     &    312*Hr6(0,1,0,-1,0,1)*x + 111*Hr6(0,1,0,0,-1,0) + 111*Hr6(0,1
     &    ,0,0,-1,0)*x - 267.D0/2.D0*Hr6(0,1,0,0,0,0) - 267.D0/2.D0*
     &    Hr6(0,1,0,0,0,0)*x - 147*Hr6(0,1,0,0,0,1) - 147*Hr6(0,1,0,0,0
     &    ,1)*x - 24*Hr6(0,1,0,0,1,0) - 24*Hr6(0,1,0,0,1,0)*x - 48*Hr6(
     &    0,1,0,0,1,1) - 48*Hr6(0,1,0,0,1,1)*x - 9*Hr6(0,1,0,1,0,0) - 9
     &    *Hr6(0,1,0,1,0,0)*x + 438*Hr6(0,1,1,0,-1,0) + 438*Hr6(0,1,1,0
     &    ,-1,0)*x - 195*Hr6(0,1,1,0,0,0) - 195*Hr6(0,1,1,0,0,0)*x + 66
     &    *Hr6(0,1,1,0,0,1) + 66*Hr6(0,1,1,0,0,1)*x - 18*Hr6(0,1,1,1,0,
     &    0) - 18*Hr6(0,1,1,1,0,0)*x + 312*Hr6(1,0,-1,-1,-1,0) - 312*
     &    Hr6(1,0,-1,-1,-1,0)*x - 156*Hr6(1,0,-1,-1,0,0) + 156*Hr6(1,0,
     &    -1,-1,0,0)*x - 156*Hr6(1,0,-1,0,-1,0) + 156*Hr6(1,0,-1,0,-1,0
     &    )*x + 78*Hr6(1,0,-1,0,0,0) - 78*Hr6(1,0,-1,0,0,0)*x - 156*
     &    Hr6(1,0,0,-1,-1,0) + 156*Hr6(1,0,0,-1,-1,0)*x + 78*Hr6(1,0,0,
     &    -1,0,0) - 78*Hr6(1,0,0,-1,0,0)*x )
      Pns3mX = Pns3mX + cf*ca**3*pqq0m * (  - 3289.D0/9.D0*z2 + 607*z3
     &     + 591*z3*z2 + 1773.D0/4.D0*z3**2 - 2933.D0/16.D0*z4 - 6977.D0
     &    /8.D0*z5 + 24047.D0/8.D0*z6 - 2428.D0/3.D0*Hr1(-1)*z2 - 2291*
     &    Hr1(-1)*z3 - 3504*Hr1(-1)*z3*z2 - 6579.D0/8.D0*Hr1(-1)*z4 + 
     &    693.D0/2.D0*Hr1(-1)*z5 + 883.D0/4.D0*Hr1(0) + 1205.D0/6.D0*
     &    Hr1(0)*z2 + 614*Hr1(0)*z3 + 1530*Hr1(0)*z3*z2 - 2719.D0/16.D0
     &    *Hr1(0)*z4 - 2295.D0/2.D0*Hr1(0)*z5 + 3216*Hr2(-1,-1)*z2 - 
     &    1056*Hr2(-1,-1)*z3 + 9846*Hr2(-1,-1)*z4 - 5525.D0/9.D0*Hr2(-1
     &    ,0) - 4543.D0/2.D0*Hr2(-1,0)*z2 + 52*Hr2(-1,0)*z3 - 2598*Hr2(
     &    -1,0)*z4 - 1729*Hr2(0,-1)*z2 + 132*Hr2(0,-1)*z3 - 4923*Hr2(0,
     &    -1)*z4 + 13885.D0/36.D0*Hr2(0,0) + 2149.D0/4.D0*Hr2(0,0)*z2
     &     - 249.D0/2.D0*Hr2(0,0)*z3 + 1575.D0/2.D0*Hr2(0,0)*z4 + 117.D0
     &    /2.D0*Hr2(0,1) - 375*Hr2(0,1)*z2 - 753.D0/2.D0*Hr2(0,1)*z3 - 
     &    1923.D0/2.D0*Hr2(0,1)*z4 + 4512*Hr3(-1,-1,-1)*z3 - 396*Hr3(-1
     &    ,-1,0)*z2 - 1320*Hr3(-1,-1,0)*z3 + 528*Hr3(-1,0,-1)*z2 - 2256
     &    *Hr3(-1,0,-1)*z3 - 566.D0/3.D0*Hr3(-1,0,0) - 1289.D0/2.D0*
     &    Hr3(-1,0,0)*z2 + 90*Hr3(-1,0,0)*z3 + 2428.D0/3.D0*Hr3(-1,0,1)
     &     - 18*Hr3(-1,0,1)*z2 - 1206*Hr3(-1,0,1)*z3 + 528*Hr3(0,-1,-1)
     &    *z2 - 2256*Hr3(0,-1,-1)*z3 - 890.D0/3.D0*Hr3(0,-1,0) - 165*
     &    Hr3(0,-1,0)*z2 + 660*Hr3(0,-1,0)*z3 - 248*Hr3(0,0,-1)*z2 + 
     &    675*Hr3(0,0,-1)*z3 + 2215.D0/6.D0*Hr3(0,0,0) + 270*Hr3(0,0,0)
     &    *z2 - 270*Hr3(0,0,0)*z3 - 1214.D0/3.D0*Hr3(0,0,1) - 30*Hr3(0,
     &    0,1)*z2 - 219*Hr3(0,0,1)*z3 - 69*Hr3(0,1,0)*z2 - 1170*Hr3(0,1
     &    ,0)*z3 + 186*Hr3(0,1,1)*z2 - 1644*Hr3(0,1,1)*z3 + 5664*Hr4(-1
     &    ,-1,-1,0)*z2 - 1608*Hr4(-1,-1,0,0) - 3720*Hr4(-1,-1,0,0)*z2
     &     - 3216*Hr4(-1,-1,0,1) - 1344*Hr4(-1,-1,0,1)*z2 - 2832*Hr4(-1
     &    ,0,-1,0)*z2 - 756*Hr4(-1,0,0,-1)*z2 + 1085.D0/2.D0*Hr4(-1,0,0
     &    ,0) + 1050*Hr4(-1,0,0,0)*z2 + 1729*Hr4(-1,0,0,1) + 144*Hr4(-1
     &    ,0,0,1)*z2 - 1104*Hr4(-1,0,1,0)*z2 - 242*Hr4(-1,0,1,1) - 1056
     &    *Hr4(-1,0,1,1)*z2 - 2832*Hr4(0,-1,-1,0)*z2 + 1487.D0/2.D0*
     &    Hr4(0,-1,0,0) + 1860*Hr4(0,-1,0,0)*z2 + 1729*Hr4(0,-1,0,1) + 
     &    672*Hr4(0,-1,0,1)*z2 + 516*Hr4(0,0,-1,-1)*z2 - 139*Hr4(0,0,-1
     &    ,0) + 1086*Hr4(0,0,-1,0)*z2 + 510*Hr4(0,0,0,-1)*z2 + 361.D0/4.
     &    D0*Hr4(0,0,0,0) - 522*Hr4(0,0,0,0)*z2 - 1145.D0/2.D0*Hr4(0,0,
     &    0,1) + 84*Hr4(0,0,0,1)*z2 + 450*Hr4(0,0,1,0)*z2 + 121*Hr4(0,0
     &    ,1,1) + 528*Hr4(0,0,1,1)*z2 + 780*Hr4(0,1,0,-1)*z2 - 27*Hr4(0
     &    ,1,0,0) - 642*Hr4(0,1,0,0)*z2 - 204*Hr4(0,1,1,0)*z2 - 660*
     &    Hr5(-1,-1,0,0,0) + 528*Hr5(-1,-1,0,1,0) + 2112*Hr5(-1,-1,0,1,
     &    1) - 264*Hr5(-1,0,-1,0,0) - 528*Hr5(-1,0,-1,0,1) - 179*Hr5(-1
     &    ,0,0,-1,0) + 923.D0/2.D0*Hr5(-1,0,0,0,0) + 546*Hr5(-1,0,0,0,1
     &    ) - 264*Hr5(-1,0,0,1,0) - 1056*Hr5(-1,0,0,1,1) - 198*Hr5(-1,0
     &    ,1,0,0) - 264*Hr5(0,-1,-1,0,0) - 528*Hr5(0,-1,-1,0,1) + 429*
     &    Hr5(0,-1,0,0,0) + 264*Hr5(0,-1,0,0,1) - 264*Hr5(0,-1,0,1,0)
     &     - 1056*Hr5(0,-1,0,1,1) - 502*Hr5(0,0,-1,-1,0) + 631.D0/2.D0*
     &    Hr5(0,0,-1,0,0) - 3*Hr5(0,0,-1,0,1) + 327.D0/2.D0*Hr5(0,0,0,
     &    -1,0) - 150*Hr5(0,0,0,0,0) - 273.D0/2.D0*Hr5(0,0,0,0,1) + 27*
     &    Hr5(0,0,0,1,0) + 186*Hr5(0,0,0,1,1) + 135*Hr5(0,0,1,0,0) - 
     &    552*Hr5(0,1,0,-1,0) + 222*Hr5(0,1,0,0,0) - 180*Hr5(0,1,0,0,1)
     &     + 72*Hr5(0,1,1,0,0) - 1296*Hr6(-1,-1,-1,0,0,0) - 4512*Hr6(-1
     &    ,-1,-1,0,0,1) - 4512*Hr6(-1,-1,-1,0,1,0) - 9024*Hr6(-1,-1,-1,
     &    0,1,1) - 336*Hr6(-1,-1,0,0,-1,0) + 360*Hr6(-1,-1,0,0,0,0) + 
     &    2304*Hr6(-1,-1,0,0,0,1) + 2256*Hr6(-1,-1,0,0,1,0) + 4512*Hr6(
     &    -1,-1,0,0,1,1) - 960*Hr6(-1,-1,0,1,0,0) + 648*Hr6(-1,0,-1,0,0
     &    ,0) + 2256*Hr6(-1,0,-1,0,0,1) + 2256*Hr6(-1,0,-1,0,1,0) + 
     &    4512*Hr6(-1,0,-1,0,1,1) - 528*Hr6(-1,0,0,-1,-1,0) + 510*Hr6(
     &    -1,0,0,-1,0,0) + 492*Hr6(-1,0,0,-1,0,1) + 24*Hr6(-1,0,0,0,-1,
     &    0) - 156*Hr6(-1,0,0,0,0,0) - 714*Hr6(-1,0,0,0,0,1) - 528*Hr6(
     &    -1,0,0,0,1,0) - 1056*Hr6(-1,0,0,0,1,1) + 324*Hr6(-1,0,0,1,0,0
     &    ) - 816*Hr6(-1,0,1,0,-1,0) + 336*Hr6(-1,0,1,0,0,0) + 168*Hr6(
     &    -1,0,1,0,0,1) - 312*Hr6(-1,0,1,1,0,0) + 648*Hr6(0,-1,-1,0,0,0
     &    ) + 2256*Hr6(0,-1,-1,0,0,1) + 2256*Hr6(0,-1,-1,0,1,0) + 4512*
     &    Hr6(0,-1,-1,0,1,1) + 168*Hr6(0,-1,0,0,-1,0) - 180*Hr6(0,-1,0,
     &    0,0,0) - 1152*Hr6(0,-1,0,0,0,1) - 1128*Hr6(0,-1,0,0,1,0) - 
     &    2256*Hr6(0,-1,0,0,1,1) + 480*Hr6(0,-1,0,1,0,0) - 624*Hr6(0,0,
     &    -1,-1,-1,0) - 102*Hr6(0,0,-1,-1,0,0) - 828*Hr6(0,0,-1,-1,0,1)
     &     + 312*Hr6(0,0,-1,0,-1,0) - 324*Hr6(0,0,-1,0,0,0) - 570*Hr6(0
     &    ,0,-1,0,0,1) - 984*Hr6(0,0,-1,0,1,0) - 1968*Hr6(0,0,-1,0,1,1)
     &     - 372*Hr6(0,0,0,-1,-1,0) - 162*Hr6(0,0,0,-1,0,0) - 696*Hr6(0
     &    ,0,0,-1,0,1) + 30*Hr6(0,0,0,0,-1,0) + 90*Hr6(0,0,0,0,0,0) + 
     &    342*Hr6(0,0,0,0,0,1) + 192*Hr6(0,0,0,0,1,0) + 384*Hr6(0,0,0,0
     &    ,1,1) - 78*Hr6(0,0,0,1,0,0) - 396*Hr6(0,0,1,0,-1,0) + 234*
     &    Hr6(0,0,1,0,0,0) - 384*Hr6(0,0,1,0,0,1) + 456*Hr6(0,0,1,1,0,0
     &    ) - 1896*Hr6(0,1,0,-1,-1,0) + 84*Hr6(0,1,0,-1,0,0) - 1728*
     &    Hr6(0,1,0,-1,0,1) + 144*Hr6(0,1,0,0,-1,0) + 234*Hr6(0,1,0,0,0
     &    ,0) + 564*Hr6(0,1,0,0,0,1) + 300*Hr6(0,1,0,1,0,0) - 1608*Hr6(
     &    0,1,1,0,-1,0) + 804*Hr6(0,1,1,0,0,0) - 600*Hr6(0,1,1,0,0,1)
     &     + 600*Hr6(0,1,1,1,0,0) )
      Pns3mX = Pns3mX + cf*ca**3*pqq0p * ( 42139.D0/144.D0 - 5525.D0/18.
     &    D0*z2 + 943.D0/3.D0*z3 + 525.D0/2.D0*z3*z2 + 1749.D0/4.D0*
     &    z3**2 + 8203.D0/8.D0*z4 - 2205.D0/2.D0*z5 - 21671.D0/8.D0*z6
     &     + 2583.D0/8.D0*Hr1(0) - 2641.D0/6.D0*Hr1(0)*z2 + 1867.D0/4.D0
     &    *Hr1(0)*z3 - 630*Hr1(0)*z3*z2 - 9379.D0/16.D0*Hr1(0)*z4 - 
     &    2295.D0/2.D0*Hr1(0)*z5 + 1688*Hr1(1)*z3 - 1680*Hr1(1)*z3*z2
     &     - 1577.D0/4.D0*Hr1(1)*z4 - 213.D0/2.D0*Hr1(1)*z5 + 400*Hr2(0
     &    ,-1)*z2 + 1455.D0/2.D0*Hr2(0,-1)*z3 + 3153*Hr2(0,-1)*z4 + 
     &    1565.D0/3.D0*Hr2(0,0) - 2041.D0/4.D0*Hr2(0,0)*z2 - 249.D0/2.D0
     &    *Hr2(0,0)*z3 - 900*Hr2(0,0)*z4 - 165*Hr2(0,1)*z3 - 684*Hr2(0,
     &    1)*z4 - 201*Hr2(1,0)*z2 + 45.D0/2.D0*Hr2(1,0)*z3 - 624*Hr2(1,
     &    0)*z4 - 924*Hr2(1,1)*z3 - 1368*Hr2(1,1)*z4 - 1368*Hr3(0,-1,-1
     &    )*z2 - 3336*Hr3(0,-1,-1)*z3 - 111*Hr3(0,-1,0) + 642*Hr3(0,-1,
     &    0)*z2 + 1200*Hr3(0,-1,0)*z3 + 562*Hr3(0,0,-1)*z2 + 837*Hr3(0,
     &    0,-1)*z3 + 3397.D0/8.D0*Hr3(0,0,0) + 72*Hr3(0,0,0)*z2 - 270*
     &    Hr3(0,0,0)*z3 + 709.D0/3.D0*Hr3(0,0,1) + 251*Hr3(0,0,1)*z2 - 
     &    951*Hr3(0,0,1)*z3 - 99*Hr3(0,1,0)*z2 - 600*Hr3(0,1,0)*z3 - 
     &    1440*Hr3(0,1,1)*z3 - 244*Hr3(1,0,-1)*z2 - 1662*Hr3(1,0,-1)*z3
     &     - 499*Hr3(1,0,0) - 105.D0/2.D0*Hr3(1,0,0)*z2 - 90*Hr3(1,0,0)
     &    *z3 - 1440*Hr3(1,0,1)*z3 - 132*Hr3(1,1,0)*z2 - 1200*Hr3(1,1,0
     &    )*z3 - 2880*Hr3(1,1,1)*z3 + 5472*Hr4(0,-1,-1,-1)*z2 + 750*
     &    Hr4(0,-1,-1,0) - 2772*Hr4(0,-1,-1,0)*z2 - 2736*Hr4(0,-1,0,-1)
     &    *z2 - 973.D0/2.D0*Hr4(0,-1,0,0) + 54*Hr4(0,-1,0,0)*z2 - 25*
     &    Hr4(0,-1,0,1) - 948*Hr4(0,-1,0,1)*z2 - 2028*Hr4(0,0,-1,-1)*z2
     &     + 137.D0/2.D0*Hr4(0,0,-1,0) + 660*Hr4(0,0,-1,0)*z2 - 132*
     &    Hr4(0,0,0,-1)*z2 + 361.D0/4.D0*Hr4(0,0,0,0) + 108*Hr4(0,0,0,0
     &    )*z2 + 475*Hr4(0,0,0,1) + 186*Hr4(0,0,0,1)*z2 + 121.D0/4.D0*
     &    Hr4(0,0,1,0) - 576*Hr4(0,0,1,0)*z2 - 312*Hr4(0,0,1,1)*z2 - 
     &    576*Hr4(0,1,0,-1)*z2 - 1971.D0/4.D0*Hr4(0,1,0,0) - 84*Hr4(0,1
     &    ,0,0)*z2 - 288*Hr4(0,1,1,0)*z2 + 1416*Hr4(1,0,-1,-1)*z2 + 
     &    1085*Hr4(1,0,-1,0) - 1452*Hr4(1,0,-1,0)*z2 - 1284*Hr4(1,0,0,
     &    -1)*z2 - 845*Hr4(1,0,0,0) + 102*Hr4(1,0,0,0)*z2 + 1487.D0/2.D0
     &    *Hr4(1,0,0,1) - 264*Hr4(1,0,0,1)*z2 - 288*Hr4(1,0,1,0)*z2 - 
     &    1152*Hr4(1,1,0,-1)*z2 - 804*Hr4(1,1,0,0) - 168*Hr4(1,1,0,0)*
     &    z2 - 576*Hr4(1,1,1,0)*z2 + 372*Hr5(0,-1,-1,-1,0) + 855*Hr5(0,
     &    -1,-1,0,0) + 1554*Hr5(0,-1,-1,0,1) - 54*Hr5(0,-1,0,-1,0) - 
     &    354*Hr5(0,-1,0,0,0) - 393*Hr5(0,-1,0,0,1) + 318*Hr5(0,-1,0,1,
     &    0) + 504*Hr5(0,-1,0,1,1) + 60*Hr5(0,0,-1,-1,0) - 230*Hr5(0,0,
     &    -1,0,0) - 532*Hr5(0,0,-1,0,1) + 207.D0/2.D0*Hr5(0,0,0,-1,0)
     &     - 150*Hr5(0,0,0,0,0) + 123.D0/2.D0*Hr5(0,0,0,0,1) - 93*Hr5(0
     &    ,0,0,1,0) - 252*Hr5(0,0,0,1,1) + 39.D0/2.D0*Hr5(0,0,1,0,0) - 
     &    198*Hr5(0,1,0,-1,0) - 165*Hr5(0,1,0,0,0) - 132*Hr5(0,1,1,0,0)
     &     - 36*Hr5(1,0,-1,-1,0) + 527*Hr5(1,0,-1,0,0) + 226*Hr5(1,0,-1
     &    ,0,1) + 18*Hr5(1,0,0,-1,0) - 923.D0/2.D0*Hr5(1,0,0,0,0) + 151
     &    *Hr5(1,0,0,0,1) + 132*Hr5(1,0,0,1,0) - 132*Hr5(1,0,1,0,0) - 
     &    792*Hr5(1,1,0,-1,0) - 132*Hr5(1,1,0,0,0) - 264*Hr5(1,1,0,0,1)
     &     - 2736*Hr6(0,-1,-1,-1,0,0) - 5472*Hr6(0,-1,-1,-1,0,1) + 732*
     &    Hr6(0,-1,-1,0,0,0) + 1968*Hr6(0,-1,-1,0,0,1) - 768*Hr6(0,-1,
     &    -1,0,1,0) - 1536*Hr6(0,-1,-1,0,1,1) + 1368*Hr6(0,-1,0,-1,0,0)
     &     + 2736*Hr6(0,-1,0,-1,0,1) + 300*Hr6(0,-1,0,0,-1,0) - 234*
     &    Hr6(0,-1,0,0,0,0) + 24*Hr6(0,-1,0,0,0,1) + 384*Hr6(0,-1,0,0,1
     &    ,0) + 768*Hr6(0,-1,0,0,1,1) - 444*Hr6(0,-1,0,1,0,0) + 1056*
     &    Hr6(0,0,-1,-1,-1,0) + 750*Hr6(0,0,-1,-1,0,0) + 2556*Hr6(0,0,
     &    -1,-1,0,1) - 528*Hr6(0,0,-1,0,-1,0) - 162*Hr6(0,0,-1,0,0,0)
     &     - 726*Hr6(0,0,-1,0,0,1) + 552*Hr6(0,0,-1,0,1,0) + 1104*Hr6(0
     &    ,0,-1,0,1,1) - 168*Hr6(0,0,0,-1,-1,0) + 108*Hr6(0,0,0,-1,0,0)
     &     + 48*Hr6(0,0,0,-1,0,1) - 390*Hr6(0,0,0,0,-1,0) + 90*Hr6(0,0,
     &    0,0,0,0) - 288*Hr6(0,0,0,0,0,1) - 12*Hr6(0,0,0,0,1,0) - 24*
     &    Hr6(0,0,0,0,1,1) + 78*Hr6(0,0,0,1,0,0) - 720*Hr6(0,0,1,0,-1,0
     &    ) + 252*Hr6(0,0,1,0,0,0) + 60*Hr6(0,0,1,0,0,1) - 276*Hr6(0,0,
     &    1,1,0,0) + 1344*Hr6(0,1,0,-1,-1,0) - 48*Hr6(0,1,0,-1,0,0) + 
     &    1248*Hr6(0,1,0,-1,0,1) - 1248*Hr6(0,1,0,0,-1,0) + 180*Hr6(0,1
     &    ,0,0,0,0) - 624*Hr6(0,1,0,0,0,1) + 144*Hr6(0,1,0,0,1,0) + 288
     &    *Hr6(0,1,0,0,1,1) - 1152*Hr6(0,1,1,0,-1,0) + 432*Hr6(0,1,1,0,
     &    0,0) - 288*Hr6(0,1,1,0,0,1) + 2112*Hr6(1,0,-1,-1,-1,0) - 1236
     &    *Hr6(1,0,-1,-1,0,0) - 360*Hr6(1,0,-1,-1,0,1) - 1056*Hr6(1,0,
     &    -1,0,-1,0) + 408*Hr6(1,0,-1,0,0,0) + 516*Hr6(1,0,-1,0,0,1) + 
     &    336*Hr6(1,0,-1,0,1,0) + 672*Hr6(1,0,-1,0,1,1) + 288*Hr6(1,0,0
     &    ,-1,-1,0) + 570*Hr6(1,0,0,-1,0,0) + 1428*Hr6(1,0,0,-1,0,1) - 
     &    648*Hr6(1,0,0,0,-1,0) + 156*Hr6(1,0,0,0,0,0) - 438*Hr6(1,0,0,
     &    0,0,1) - 24*Hr6(1,0,0,0,1,0) - 48*Hr6(1,0,0,0,1,1) - 12*Hr6(1
     &    ,0,0,1,0,0) - 1152*Hr6(1,0,1,0,-1,0) + 432*Hr6(1,0,1,0,0,0)
     &     - 288*Hr6(1,0,1,0,0,1) + 2688*Hr6(1,1,0,-1,-1,0) - 96*Hr6(1,
     &    1,0,-1,0,0) + 2496*Hr6(1,1,0,-1,0,1) - 2496*Hr6(1,1,0,0,-1,0)
     &     + 360*Hr6(1,1,0,0,0,0) - 1248*Hr6(1,1,0,0,0,1) + 288*Hr6(1,1
     &    ,0,0,1,0) + 576*Hr6(1,1,0,0,1,1) - 2304*Hr6(1,1,1,0,-1,0) + 
     &    864*Hr6(1,1,1,0,0,0) - 576*Hr6(1,1,1,0,0,1) )
      Pns3mX = Pns3mX + cf**2*ca**2 * ( 36931.D0/24.D0 - 36931.D0/24.D0
     &    *x + 11365.D0/2.D0*z2 - 15207*z2*x + 39883.D0/8.D0*z3 - 24963.
     &    D0/8.D0*z3*x - 3627*z3*z2 - 8499*z3*z2*x + 4851.D0/4.D0*z3**2
     &     + 153.D0/4.D0*z3**2*x + 23841.D0/16.D0*z4 - 476985.D0/16.D0*
     &    z4*x - 7455.D0/4.D0*z5 + 5595.D0/4.D0*z5*x - 30945.D0/16.D0*
     &    z6 - 13827.D0/16.D0*z6*x + 377.D0/2.D0*Hr1(-1)*z2 + 377.D0/2.D
     &    0*Hr1(-1)*z2*x - 11148*Hr1(-1)*z3 - 11148*Hr1(-1)*z3*x - 720*
     &    Hr1(-1)*z3*z2 - 720*Hr1(-1)*z3*z2*x + 14778*Hr1(-1)*z4 + 
     &    14778*Hr1(-1)*z4*x + 648*Hr1(-1)*z5 + 648*Hr1(-1)*z5*x + 
     &    1333337.D0/288.D0*Hr1(0) - 3580727.D0/288.D0*Hr1(0)*x + 9265.D
     &    0/4.D0*Hr1(0)*z2 + 15983*Hr1(0)*z2*x + 4881.D0/2.D0*Hr1(0)*z3
     &     + 321*Hr1(0)*z3*x + 891*Hr1(0)*z3*z2 - 594*Hr1(0)*z3*z2*x - 
     &    32361.D0/8.D0*Hr1(0)*z4 - 68481.D0/8.D0*Hr1(0)*z4*x - 6048*
     &    Hr1(0)*z5 + 225*Hr1(0)*z5*x + 59287.D0/6.D0*Hr1(1) - 59287.D0/
     &    6.D0*Hr1(1)*x - 18477.D0/2.D0*Hr1(1)*z2 + 18477.D0/2.D0*Hr1(1
     &    )*z2*x + 9552*Hr1(1)*z3 - 9552*Hr1(1)*z3*x - 144*Hr1(1)*z3*z2
     &     + 144*Hr1(1)*z3*z2*x + 5373*Hr1(1)*z4 - 5373*Hr1(1)*z4*x + 
     &    72*Hr1(1)*z5 - 72*Hr1(1)*z5*x + 7560*Hr2(-1,-1)*z2 + 7560*
     &    Hr2(-1,-1)*z2*x + 22104*Hr2(-1,-1)*z3 + 22104*Hr2(-1,-1)*z3*x
     &     + 68185.D0/6.D0*Hr2(-1,0) + 68185.D0/6.D0*Hr2(-1,0)*x - 
     &    16215*Hr2(-1,0)*z2 - 16215*Hr2(-1,0)*z2*x - 6120*Hr2(-1,0)*z3
     &     - 6120*Hr2(-1,0)*z3*x + 612*Hr2(-1,0)*z4 + 612*Hr2(-1,0)*z4*
     &    x - 1923.D0/2.D0*Hr2(0,-1)*z2 - 10809.D0/2.D0*Hr2(0,-1)*z2*x
     &     - 13833.D0/2.D0*Hr2(0,-1)*z3 - 33615.D0/2.D0*Hr2(0,-1)*z3*x
     &     + 1944*Hr2(0,-1)*z4 - 1944*Hr2(0,-1)*z4*x + 123271.D0/72.D0*
     &    Hr2(0,0) + 53563.D0/72.D0*Hr2(0,0)*x + 4095.D0/4.D0*Hr2(0,0)*
     &    z2 + 26589.D0/4.D0*Hr2(0,0)*z2*x + 897*Hr2(0,0)*z3 + 558*Hr2(
     &    0,0)*z3*x - 2268*Hr2(0,0)*z4 - 1386*Hr2(0,0)*z4*x + 17045.D0/
     &    3.D0*Hr2(0,1) + 15207*Hr2(0,1)*x - 11091.D0/2.D0*Hr2(0,1)*z2
     &     + 1017.D0/2.D0*Hr2(0,1)*z2*x + 5322*Hr2(0,1)*z3 - 3498*Hr2(0
     &    ,1)*z3*x - 459.D0/2.D0*Hr2(0,1)*z4 - 459.D0/2.D0*Hr2(0,1)*z4*
     &    x - 14288.D0/3.D0*Hr2(1,0) + 14288.D0/3.D0*Hr2(1,0)*x - 1734*
     &    Hr2(1,0)*z2 + 1734*Hr2(1,0)*z2*x + 5292*Hr2(1,0)*z3 - 5292*
     &    Hr2(1,0)*z3*x + 72*Hr2(1,0)*z4 - 72*Hr2(1,0)*z4*x - 13255*
     &    Hr2(1,1) + 13255*Hr2(1,1)*x - 5928*Hr2(1,1)*z2 + 5928*Hr2(1,1
     &    )*z2*x + 8208*Hr2(1,1)*z3 - 8208*Hr2(1,1)*z3*x - 19872*Hr3(-1
     &    ,-1,-1)*z2 - 19872*Hr3(-1,-1,-1)*z2*x + 20253*Hr3(-1,-1,0) + 
     &    20253*Hr3(-1,-1,0)*x + 22536*Hr3(-1,-1,0)*z2 + 22536*Hr3(-1,
     &    -1,0)*z2*x + 10584*Hr3(-1,0,-1)*z2 + 10584*Hr3(-1,0,-1)*z2*x
     &     - 12467.D0/2.D0*Hr3(-1,0,0) - 12467.D0/2.D0*Hr3(-1,0,0)*x - 
     &    10152*Hr3(-1,0,0)*z2 - 10152*Hr3(-1,0,0)*z2*x + 288*Hr3(-1,0,
     &    0)*z3 + 288*Hr3(-1,0,0)*z3*x + 9938*Hr3(-1,0,1) + 9938*Hr3(-1
     &    ,0,1)*x + 144*Hr3(-1,0,1)*z2 + 144*Hr3(-1,0,1)*z2*x + 1152*
     &    Hr3(-1,0,1)*z3 + 1152*Hr3(-1,0,1)*z3*x + 5898*Hr3(0,-1,-1)*z2
     &     + 15270*Hr3(0,-1,-1)*z2*x - 2700*Hr3(0,-1,-1)*z3 + 2700*Hr3(
     &    0,-1,-1)*z3*x + 16209.D0/4.D0*Hr3(0,-1,0) - 101525.D0/4.D0*
     &    Hr3(0,-1,0)*x - 19959.D0/2.D0*Hr3(0,-1,0)*z2 - 28137.D0/2.D0*
     &    Hr3(0,-1,0)*z2*x + 1827*Hr3(0,-1,0)*z3 - 1827*Hr3(0,-1,0)*z3*
     &    x - 477*Hr3(0,0,-1)*z2 - 3729*Hr3(0,0,-1)*z2*x + 2214*Hr3(0,0
     &    ,-1)*z3 - 2178*Hr3(0,0,-1)*z3*x + 7233.D0/8.D0*Hr3(0,0,0) + 
     &    1867.D0/8.D0*Hr3(0,0,0)*x + 6231.D0/2.D0*Hr3(0,0,0)*z2 + 6147.
     &    D0/2.D0*Hr3(0,0,0)*z2*x - 1332*Hr3(0,0,0)*z3 + 1736*Hr3(0,0,1
     &    ) - 15983*Hr3(0,0,1)*x - 1710*Hr3(0,0,1)*z2 - 156*Hr3(0,0,1)*
     &    z2*x - 756*Hr3(0,0,1)*z3 - 972*Hr3(0,0,1)*z3*x - 3196*Hr3(0,1
     &    ,0) - 2564*Hr3(0,1,0)*x - 1827.D0/2.D0*Hr3(0,1,0)*z2 - 3411.D0
     &    /2.D0*Hr3(0,1,0)*z2*x - 738*Hr3(0,1,0)*z3 - 738*Hr3(0,1,0)*z3
     &    *x - 8099*Hr3(0,1,1) - 6323*Hr3(0,1,1)*x - 2124*Hr3(0,1,1)*z2
     &     - 1836*Hr3(0,1,1)*z2*x - 216*Hr3(0,1,1)*z3 - 216*Hr3(0,1,1)*
     &    z3*x - 1080*Hr3(1,0,-1)*z2 + 1080*Hr3(1,0,-1)*z2*x + 576*Hr3(
     &    1,0,-1)*z3 - 576*Hr3(1,0,-1)*z3*x + 4033*Hr3(1,0,0) - 4033*
     &    Hr3(1,0,0)*x + 1728*Hr3(1,0,0)*z2 - 1728*Hr3(1,0,0)*z2*x - 
     &    288*Hr3(1,0,0)*z3 + 288*Hr3(1,0,0)*z3*x - 888*Hr3(1,0,1) + 
     &    888*Hr3(1,0,1)*x - 144*Hr3(1,0,1)*z2 + 144*Hr3(1,0,1)*z2*x - 
     &    888*Hr3(1,1,0) + 888*Hr3(1,1,0)*x + 936*Hr3(1,1,0)*z2 - 936*
     &    Hr3(1,1,0)*z2*x - 11856*Hr4(-1,-1,-1,0) - 11856*Hr4(-1,-1,-1,
     &    0)*x - 564*Hr4(-1,-1,0,0) - 564*Hr4(-1,-1,0,0)*x - 13488*Hr4(
     &    -1,-1,0,1) - 13488*Hr4(-1,-1,0,1)*x + 6054*Hr4(-1,0,-1,0) + 
     &    6054*Hr4(-1,0,-1,0)*x + 3027*Hr4(-1,0,0,0) + 3027*Hr4(-1,0,0,
     &    0)*x - 144*Hr4(-1,0,0,0)*z2 - 144*Hr4(-1,0,0,0)*z2*x + 12636*
     &    Hr4(-1,0,0,1) + 12636*Hr4(-1,0,0,1)*x + 288*Hr4(-1,0,0,1)*z2
     &     + 288*Hr4(-1,0,0,1)*z2*x + 6426*Hr4(-1,0,1,0) + 6426*Hr4(-1,
     &    0,1,0)*x + 576*Hr4(-1,0,1,0)*z2 + 576*Hr4(-1,0,1,0)*z2*x + 
     &    13920*Hr4(-1,0,1,1) + 13920*Hr4(-1,0,1,1)*x + 576*Hr4(-1,0,1,
     &    1)*z2 + 576*Hr4(-1,0,1,1)*z2*x + 3600*Hr4(0,-1,-1,-1)*z2 - 
     &    3600*Hr4(0,-1,-1,-1)*z2*x + 11763*Hr4(0,-1,-1,0) + 345*Hr4(0,
     &    -1,-1,0)*x - 2772*Hr4(0,-1,-1,0)*z2 + 2772*Hr4(0,-1,-1,0)*z2*
     &    x - 2160*Hr4(0,-1,0,-1)*z2 + 2160*Hr4(0,-1,0,-1)*z2*x - 3264*
     &    Hr4(0,-1,0,0) + 2640*Hr4(0,-1,0,0)*x + 630*Hr4(0,-1,0,0)*z2
     &     - 630*Hr4(0,-1,0,0)*z2*x + 6843*Hr4(0,-1,0,1) + 5577*Hr4(0,
     &    -1,0,1)*x - 396*Hr4(0,-1,0,1)*z2 + 396*Hr4(0,-1,0,1)*z2*x - 
     &    3456*Hr4(0,0,-1,-1)*z2 + 2160*Hr4(0,0,-1,-1)*z2*x + 2241.D0/2.
     &    D0*Hr4(0,0,-1,0) - 11109.D0/2.D0*Hr4(0,0,-1,0)*x + 1890*Hr4(0
     &    ,0,-1,0)*z2 - 1746*Hr4(0,0,-1,0)*z2*x + 1980*Hr4(0,0,0,-1)*z2
     &     - 504*Hr4(0,0,0,-1)*z2*x + 2013.D0/2.D0*Hr4(0,0,0,0) + 693.D0
     &    /2.D0*Hr4(0,0,0,0)*x - 252*Hr4(0,0,0,0)*z2 + 540*Hr4(0,0,0,0)
     &    *z2*x + 387.D0/4.D0*Hr4(0,0,0,1) - 26589.D0/4.D0*Hr4(0,0,0,1)
     &    *x + 576*Hr4(0,0,0,1)*z2 - 36*Hr4(0,0,0,1)*z2*x - 2169*Hr4(0,
     &    0,1,0) - 4737*Hr4(0,0,1,0)*x - 810*Hr4(0,0,1,0)*z2 + 234*Hr4(
     &    0,0,1,0)*z2*x - 4812*Hr4(0,0,1,1) - 10452*Hr4(0,0,1,1)*x - 
     &    360*Hr4(0,0,1,1)*z2 - 360*Hr4(0,0,1,1)*z2*x + 828*Hr4(0,1,0,
     &    -1)*z2 + 828*Hr4(0,1,0,-1)*z2*x + 7551.D0/4.D0*Hr4(0,1,0,0)
     &     + 10899.D0/4.D0*Hr4(0,1,0,0)*x - 477*Hr4(0,1,0,0)*z2 - 477*
     &    Hr4(0,1,0,0)*z2*x - 336*Hr4(0,1,0,1) - 336*Hr4(0,1,0,1)*x - 
     &    36*Hr4(0,1,0,1)*z2 - 36*Hr4(0,1,0,1)*z2*x - 336*Hr4(0,1,1,0)
     &     - 336*Hr4(0,1,1,0)*x - 108*Hr4(0,1,1,0)*z2 - 108*Hr4(0,1,1,0
     &    )*z2*x - 576*Hr4(1,0,-1,-1)*z2 + 576*Hr4(1,0,-1,-1)*z2*x + 
     &    13212*Hr4(1,0,-1,0) - 13212*Hr4(1,0,-1,0)*x + 288*Hr4(1,0,0,
     &    -1)*z2 - 288*Hr4(1,0,0,-1)*z2*x - 4188*Hr4(1,0,0,0) + 4188*
     &    Hr4(1,0,0,0)*x + 144*Hr4(1,0,0,0)*z2 - 144*Hr4(1,0,0,0)*z2*x
     &     + 5313*Hr4(1,0,0,1) - 5313*Hr4(1,0,0,1)*x - 1017*Hr4(1,1,0,0
     &    ) )
      Pns3mX = Pns3mX + cf**2*ca**2 * ( 1017*Hr4(1,1,0,0)*x + 9360*Hr5(
     &    -1,-1,-1,0,0) + 9360*Hr5(-1,-1,-1,0,0)*x + 19872*Hr5(-1,-1,-1
     &    ,0,1) + 19872*Hr5(-1,-1,-1,0,1)*x - 288*Hr5(-1,-1,0,-1,0) - 
     &    288*Hr5(-1,-1,0,-1,0)*x - 6228*Hr5(-1,-1,0,0,0) - 6228*Hr5(-1
     &    ,-1,0,0,0)*x - 18720*Hr5(-1,-1,0,0,1) - 18720*Hr5(-1,-1,0,0,1
     &    )*x - 7992*Hr5(-1,-1,0,1,0) - 7992*Hr5(-1,-1,0,1,0)*x - 14400
     &    *Hr5(-1,-1,0,1,1) - 14400*Hr5(-1,-1,0,1,1)*x - 288*Hr5(-1,0,
     &    -1,-1,0) - 288*Hr5(-1,0,-1,-1,0)*x - 4932*Hr5(-1,0,-1,0,0) - 
     &    4932*Hr5(-1,0,-1,0,0)*x - 10728*Hr5(-1,0,-1,0,1) - 10728*Hr5(
     &    -1,0,-1,0,1)*x - 864*Hr5(-1,0,0,-1,0) - 864*Hr5(-1,0,0,-1,0)*
     &    x + 1944*Hr5(-1,0,0,0,0) + 1944*Hr5(-1,0,0,0,0)*x + 8028*Hr5(
     &    -1,0,0,0,1) + 8028*Hr5(-1,0,0,0,1)*x + 5076*Hr5(-1,0,0,1,0)
     &     + 5076*Hr5(-1,0,0,1,0)*x + 8640*Hr5(-1,0,0,1,1) + 8640*Hr5(
     &    -1,0,0,1,1)*x - 936*Hr5(-1,0,1,0,0) - 936*Hr5(-1,0,1,0,0)*x
     &     + 720*Hr5(-1,0,1,0,1) + 720*Hr5(-1,0,1,0,1)*x + 720*Hr5(-1,0
     &    ,1,1,0) + 720*Hr5(-1,0,1,1,0)*x - 4248*Hr5(0,-1,-1,-1,0) + 
     &    3672*Hr5(0,-1,-1,-1,0)*x - 1857*Hr5(0,-1,-1,0,0) - 8007*Hr5(0
     &    ,-1,-1,0,0)*x - 8022*Hr5(0,-1,-1,0,1) - 13434*Hr5(0,-1,-1,0,1
     &    )*x + 2139*Hr5(0,-1,0,-1,0) - 1563*Hr5(0,-1,0,-1,0)*x + 6195.D
     &    0/2.D0*Hr5(0,-1,0,0,0) + 7125.D0/2.D0*Hr5(0,-1,0,0,0)*x + 
     &    7875*Hr5(0,-1,0,0,1) + 12357*Hr5(0,-1,0,0,1)*x + 3444*Hr5(0,
     &    -1,0,1,0) + 5268*Hr5(0,-1,0,1,0)*x + 6048*Hr5(0,-1,0,1,1) + 
     &    9792*Hr5(0,-1,0,1,1)*x + 3564*Hr5(0,0,-1,-1,0) - 1608*Hr5(0,0
     &    ,-1,-1,0)*x - 543.D0/2.D0*Hr5(0,0,-1,0,0) + 3147.D0/2.D0*Hr5(
     &    0,0,-1,0,0)*x + 2259*Hr5(0,0,-1,0,1) + 2925*Hr5(0,0,-1,0,1)*x
     &     + 2106*Hr5(0,0,0,-1,0) + 132*Hr5(0,0,0,-1,0)*x - 1365*Hr5(0,
     &    0,0,0,0) - 2019.D0/2.D0*Hr5(0,0,0,0,1) - 6147.D0/2.D0*Hr5(0,0
     &    ,0,0,1)*x - 6627.D0/4.D0*Hr5(0,0,0,1,0) - 14019.D0/4.D0*Hr5(0
     &    ,0,0,1,0)*x - 2811*Hr5(0,0,0,1,1) - 5835*Hr5(0,0,0,1,1)*x + 
     &    2505.D0/2.D0*Hr5(0,0,1,0,0) + 1647.D0/2.D0*Hr5(0,0,1,0,0)*x
     &     - 72*Hr5(0,0,1,0,1) - 648*Hr5(0,0,1,0,1)*x - 72*Hr5(0,0,1,1,
     &    0) - 648*Hr5(0,0,1,1,0)*x + 6348*Hr5(0,1,0,-1,0) - 1860*Hr5(0
     &    ,1,0,-1,0)*x - 7653.D0/4.D0*Hr5(0,1,0,0,0) + 10779.D0/4.D0*
     &    Hr5(0,1,0,0,0)*x + 3018*Hr5(0,1,0,0,1) - 6*Hr5(0,1,0,0,1)*x
     &     - 987*Hr5(0,1,1,0,0) + 1749*Hr5(0,1,1,0,0)*x + 1728*Hr5(1,0,
     &    -1,-1,0) - 1728*Hr5(1,0,-1,-1,0)*x + 396*Hr5(1,0,-1,0,0) - 
     &    396*Hr5(1,0,-1,0,0)*x + 1944*Hr5(1,0,-1,0,1) - 1944*Hr5(1,0,
     &    -1,0,1)*x + 3384*Hr5(1,0,0,-1,0) - 3384*Hr5(1,0,0,-1,0)*x - 
     &    1656*Hr5(1,0,0,0,0) + 1656*Hr5(1,0,0,0,0)*x + 396*Hr5(1,0,0,0
     &    ,1) - 396*Hr5(1,0,0,0,1)*x - 216*Hr5(1,0,0,1,0) + 216*Hr5(1,0
     &    ,0,1,0)*x - 576*Hr5(1,0,0,1,1) + 576*Hr5(1,0,0,1,1)*x - 1368*
     &    Hr5(1,0,1,0,0) + 1368*Hr5(1,0,1,0,0)*x + 7920*Hr5(1,1,0,-1,0)
     &     - 7920*Hr5(1,1,0,-1,0)*x - 4320*Hr5(1,1,0,0,0) + 4320*Hr5(1,
     &    1,0,0,0)*x + 2880*Hr5(1,1,0,0,1) - 2880*Hr5(1,1,0,0,1)*x - 
     &    2304*Hr5(1,1,1,0,0) + 2304*Hr5(1,1,1,0,0)*x - 288*Hr6(-1,0,0,
     &    0,-1,0) - 288*Hr6(-1,0,0,0,-1,0)*x + 288*Hr6(-1,0,0,0,1,0) + 
     &    288*Hr6(-1,0,0,0,1,0)*x + 576*Hr6(-1,0,0,0,1,1) + 576*Hr6(-1,
     &    0,0,0,1,1)*x - 288*Hr6(-1,0,0,1,0,0) - 288*Hr6(-1,0,0,1,0,0)*
     &    x - 576*Hr6(-1,0,1,0,-1,0) - 576*Hr6(-1,0,1,0,-1,0)*x - 288*
     &    Hr6(-1,0,1,0,0,0) - 288*Hr6(-1,0,1,0,0,0)*x - 576*Hr6(-1,0,1,
     &    0,0,1) - 576*Hr6(-1,0,1,0,0,1)*x - 576*Hr6(-1,0,1,1,0,0) - 
     &    576*Hr6(-1,0,1,1,0,0)*x - 1944*Hr6(0,-1,-1,-1,0,0) + 1944*
     &    Hr6(0,-1,-1,-1,0,0)*x - 3600*Hr6(0,-1,-1,-1,0,1) + 3600*Hr6(0
     &    ,-1,-1,-1,0,1)*x - 72*Hr6(0,-1,-1,0,-1,0) + 72*Hr6(0,-1,-1,0,
     &    -1,0)*x + 1386*Hr6(0,-1,-1,0,0,0) - 1386*Hr6(0,-1,-1,0,0,0)*x
     &     + 2448*Hr6(0,-1,-1,0,0,1) - 2448*Hr6(0,-1,-1,0,0,1)*x + 324*
     &    Hr6(0,-1,-1,0,1,0) - 324*Hr6(0,-1,-1,0,1,0)*x - 72*Hr6(0,-1,0
     &    ,-1,-1,0) + 72*Hr6(0,-1,0,-1,-1,0)*x + 1170*Hr6(0,-1,0,-1,0,0
     &    ) - 1170*Hr6(0,-1,0,-1,0,0)*x + 2124*Hr6(0,-1,0,-1,0,1) - 
     &    2124*Hr6(0,-1,0,-1,0,1)*x + 360*Hr6(0,-1,0,0,-1,0) - 360*Hr6(
     &    0,-1,0,0,-1,0)*x - 630*Hr6(0,-1,0,0,0,0) + 630*Hr6(0,-1,0,0,0
     &    ,0)*x - 432*Hr6(0,-1,0,0,0,1) + 432*Hr6(0,-1,0,0,0,1)*x - 162
     &    *Hr6(0,-1,0,0,1,0) + 162*Hr6(0,-1,0,0,1,0)*x - 558*Hr6(0,-1,0
     &    ,1,0,0) + 558*Hr6(0,-1,0,1,0,0)*x - 720*Hr6(0,0,-1,-1,-1,0)
     &     + 720*Hr6(0,0,-1,-1,-1,0)*x + 1836*Hr6(0,0,-1,-1,0,0) - 1476
     &    *Hr6(0,0,-1,-1,0,0)*x + 3096*Hr6(0,0,-1,-1,0,1) - 1800*Hr6(0,
     &    0,-1,-1,0,1)*x + 324*Hr6(0,0,-1,0,-1,0) - 468*Hr6(0,0,-1,0,-1
     &    ,0)*x - 909*Hr6(0,0,-1,0,0,0) + 1053*Hr6(0,0,-1,0,0,0)*x - 
     &    1476*Hr6(0,0,-1,0,0,1) + 1620*Hr6(0,0,-1,0,0,1)*x + 270*Hr6(0
     &    ,0,-1,0,1,0) + 594*Hr6(0,0,-1,0,1,0)*x + 936*Hr6(0,0,-1,0,1,1
     &    ) + 936*Hr6(0,0,-1,0,1,1)*x - 1260*Hr6(0,0,0,-1,-1,0) + 36*
     &    Hr6(0,0,0,-1,-1,0)*x - 693*Hr6(0,0,0,-1,0,0) + 261*Hr6(0,0,0,
     &    -1,0,0)*x - 2610*Hr6(0,0,0,-1,0,1) + 522*Hr6(0,0,0,-1,0,1)*x
     &     + 162*Hr6(0,0,0,0,-1,0) - 162*Hr6(0,0,0,0,-1,0)*x + 396*Hr6(
     &    0,0,0,0,0,0) + 414*Hr6(0,0,0,0,0,1) - 540*Hr6(0,0,0,0,0,1)*x
     &     - 423.D0/2.D0*Hr6(0,0,0,0,1,0) - 603.D0/2.D0*Hr6(0,0,0,0,1,0
     &    )*x - 522*Hr6(0,0,0,0,1,1) - 522*Hr6(0,0,0,0,1,1)*x + 414*
     &    Hr6(0,0,0,1,0,0) + 234*Hr6(0,0,0,1,0,0)*x + 54*Hr6(0,0,0,1,0,
     &    1) + 54*Hr6(0,0,0,1,0,1)*x + 54*Hr6(0,0,0,1,1,0) + 54*Hr6(0,0
     &    ,0,1,1,0)*x - 504*Hr6(0,0,1,0,-1,0) + 216*Hr6(0,0,1,0,-1,0)*x
     &     + 1215.D0/2.D0*Hr6(0,0,1,0,0,0) + 495.D0/2.D0*Hr6(0,0,1,0,0,
     &    0)*x + 396*Hr6(0,0,1,0,0,1) - 360*Hr6(0,0,1,0,0,1)*x + 126*
     &    Hr6(0,0,1,1,0,0) + 882*Hr6(0,0,1,1,0,0)*x - 792*Hr6(0,1,0,-1,
     &    -1,0) - 792*Hr6(0,1,0,-1,-1,0)*x - 360*Hr6(0,1,0,-1,0,0) - 
     &    360*Hr6(0,1,0,-1,0,0)*x - 1224*Hr6(0,1,0,-1,0,1) - 1224*Hr6(0
     &    ,1,0,-1,0,1)*x - 36*Hr6(0,1,0,0,-1,0) - 36*Hr6(0,1,0,0,-1,0)*
     &    x + 450*Hr6(0,1,0,0,0,0) + 450*Hr6(0,1,0,0,0,0)*x + 279*Hr6(0
     &    ,1,0,0,0,1) + 279*Hr6(0,1,0,0,0,1)*x - 63*Hr6(0,1,0,0,1,0) - 
     &    63*Hr6(0,1,0,0,1,0)*x + 36*Hr6(0,1,0,0,1,1) + 36*Hr6(0,1,0,0,
     &    1,1)*x + 153*Hr6(0,1,0,1,0,0) + 153*Hr6(0,1,0,1,0,0)*x - 576*
     &    Hr6(0,1,1,0,-1,0) - 576*Hr6(0,1,1,0,-1,0)*x + 459*Hr6(0,1,1,0
     &    ,0,0) + 459*Hr6(0,1,1,0,0,0)*x - 216*Hr6(0,1,1,0,0,1) - 216*
     &    Hr6(0,1,1,0,0,1)*x + 180*Hr6(0,1,1,1,0,0) + 180*Hr6(0,1,1,1,0
     &    ,0)*x - 1152*Hr6(1,0,-1,-1,-1,0) + 1152*Hr6(1,0,-1,-1,-1,0)*x
     &     + 576*Hr6(1,0,-1,-1,0,0) - 576*Hr6(1,0,-1,-1,0,0)*x + 576*
     &    Hr6(1,0,-1,0,-1,0) - 576*Hr6(1,0,-1,0,-1,0)*x - 288*Hr6(1,0,
     &    -1,0,0,0) + 288*Hr6(1,0,-1,0,0,0)*x + 576*Hr6(1,0,0,-1,-1,0)
     &     - 576*Hr6(1,0,0,-1,-1,0)*x - 288*Hr6(1,0,0,-1,0,0) + 288*
     &    Hr6(1,0,0,-1,0,0)*x )
      Pns3mX = Pns3mX + cf**2*ca**2*pqq0m * ( 8387.D0/9.D0*z2 - 15841.D0
     &    /8.D0*z3 - 4881.D0/2.D0*z3*z2 - 1944*z3**2 + 27121.D0/16.D0*
     &    z4 + 10461.D0/4.D0*z5 - 12210*z6 + 15841.D0/6.D0*Hr1(-1)*z2
     &     + 8002*Hr1(-1)*z3 + 13536*Hr1(-1)*z3*z2 + 7821.D0/2.D0*Hr1(
     &    -1)*z4 - 288*Hr1(-1)*z5 - 6039.D0/8.D0*Hr1(0) - 24697.D0/24.D0
     &    *Hr1(0)*z2 - 8939.D0/4.D0*Hr1(0)*z3 - 6021*Hr1(0)*z3*z2 + 
     &    6711.D0/8.D0*Hr1(0)*z4 + 4356*Hr1(0)*z5 - 11256*Hr2(-1,-1)*z2
     &     + 4560*Hr2(-1,-1)*z3 - 42192*Hr2(-1,-1)*z4 + 11104.D0/9.D0*
     &    Hr2(-1,0) + 8698*Hr2(-1,0)*z2 - 669*Hr2(-1,0)*z3 + 12015*Hr2(
     &    -1,0)*z4 + 6872*Hr2(0,-1)*z2 - 900*Hr2(0,-1)*z3 + 21951*Hr2(0
     &    ,-1)*z4 - 17341.D0/18.D0*Hr2(0,0) - 9667.D0/4.D0*Hr2(0,0)*z2
     &     + 729.D0/2.D0*Hr2(0,0)*z3 - 6975.D0/2.D0*Hr2(0,0)*z4 - 315*
     &    Hr2(0,1) + 1407*Hr2(0,1)*z2 + 1080*Hr2(0,1)*z3 + 4698*Hr2(0,1
     &    )*z4 - 19008*Hr3(-1,-1,-1)*z3 + 2016*Hr3(-1,-1,0)*z2 + 6696*
     &    Hr3(-1,-1,0)*z3 - 2016*Hr3(-1,0,-1)*z2 + 11376*Hr3(-1,0,-1)*
     &    z3 + 2881.D0/12.D0*Hr3(-1,0,0) + 2535*Hr3(-1,0,0)*z2 - 1566*
     &    Hr3(-1,0,0)*z3 - 15841.D0/6.D0*Hr3(-1,0,1) - 78*Hr3(-1,0,1)*
     &    z2 + 2772*Hr3(-1,0,1)*z3 - 2016*Hr3(0,-1,-1)*z2 + 11376*Hr3(0
     &    ,-1,-1)*z3 + 9361.D0/12.D0*Hr3(0,-1,0) + 636*Hr3(0,-1,0)*z2
     &     - 3996*Hr3(0,-1,0)*z3 + 1455*Hr3(0,0,-1)*z2 - 4140*Hr3(0,0,
     &    -1)*z3 - 20315.D0/24.D0*Hr3(0,0,0) - 1539*Hr3(0,0,0)*z2 + 
     &    1386*Hr3(0,0,0)*z3 + 16489.D0/12.D0*Hr3(0,0,1) + 129*Hr3(0,0,
     &    1)*z2 + 1818*Hr3(0,0,1)*z3 + 27*Hr3(0,1,0) + 189*Hr3(0,1,0)*
     &    z2 + 4770*Hr3(0,1,0)*z3 - 852*Hr3(0,1,1)*z2 + 6624*Hr3(0,1,1)
     &    *z3 - 23904*Hr4(-1,-1,-1,0)*z2 - 1728*Hr4(-1,-1,0,-1)*z2 + 
     &    7236*Hr4(-1,-1,0,0) + 16488*Hr4(-1,-1,0,0)*z2 + 11256*Hr4(-1,
     &    -1,0,1) + 5904*Hr4(-1,-1,0,1)*z2 - 1728*Hr4(-1,0,-1,-1)*z2 + 
     &    804*Hr4(-1,0,-1,0) + 13536*Hr4(-1,0,-1,0)*z2 + 3888*Hr4(-1,0,
     &    0,-1)*z2 - 3161*Hr4(-1,0,0,0) - 5076*Hr4(-1,0,0,0)*z2 - 6872*
     &    Hr4(-1,0,0,1) - 720*Hr4(-1,0,0,1)*z2 - 402*Hr4(-1,0,1,0) + 
     &    3528*Hr4(-1,0,1,0)*z2 + 880*Hr4(-1,0,1,1) + 4464*Hr4(-1,0,1,1
     &    )*z2 - 1728*Hr4(0,-1,-1,-1)*z2 + 804*Hr4(0,-1,-1,0) + 13536*
     &    Hr4(0,-1,-1,0)*z2 + 1728*Hr4(0,-1,0,-1)*z2 - 4001*Hr4(0,-1,0,
     &    0) - 8784*Hr4(0,-1,0,0)*z2 - 6470*Hr4(0,-1,0,1) - 2952*Hr4(0,
     &    -1,0,1)*z2 - 1008*Hr4(0,0,-1,-1)*z2 - 67.D0/2.D0*Hr4(0,0,-1,0
     &    ) - 5778*Hr4(0,0,-1,0)*z2 - 2232*Hr4(0,0,0,-1)*z2 - 45.D0/2.D0
     &    *Hr4(0,0,0,0) + 2232*Hr4(0,0,0,0)*z2 + 2531*Hr4(0,0,0,1) - 
     &    450*Hr4(0,0,0,1)*z2 + 201*Hr4(0,0,1,0) - 1512*Hr4(0,0,1,0)*z2
     &     - 440*Hr4(0,0,1,1) - 2520*Hr4(0,0,1,1)*z2 - 3096*Hr4(0,1,0,
     &    -1)*z2 + 135.D0/2.D0*Hr4(0,1,0,0) + 2466*Hr4(0,1,0,0)*z2 - 
     &    144*Hr4(0,1,0,1)*z2 + 792*Hr4(0,1,1,0)*z2 + 3288*Hr5(-1,-1,0,
     &    0,0) - 528*Hr5(-1,-1,0,0,1) - 2544*Hr5(-1,-1,0,1,0) - 9120*
     &    Hr5(-1,-1,0,1,1) + 1536*Hr5(-1,0,-1,0,0) + 2016*Hr5(-1,0,-1,0
     &    ,1) + 444*Hr5(-1,0,0,-1,0) - 2613*Hr5(-1,0,0,0,0) - 2220*Hr5(
     &    -1,0,0,0,1) + 1404*Hr5(-1,0,0,1,0) + 5088*Hr5(-1,0,0,1,1) + 
     &    594*Hr5(-1,0,1,0,0) + 264*Hr5(-1,0,1,0,1) + 264*Hr5(-1,0,1,1,
     &    0) + 1536*Hr5(0,-1,-1,0,0) + 2016*Hr5(0,-1,-1,0,1) + 264*Hr5(
     &    0,-1,0,-1,0) - 2511*Hr5(0,-1,0,0,0) - 876*Hr5(0,-1,0,0,1) + 
     &    1272*Hr5(0,-1,0,1,0) + 4824*Hr5(0,-1,0,1,1) + 1398*Hr5(0,0,-1
     &    ,-1,0) - 1725*Hr5(0,0,-1,0,0) - 756*Hr5(0,0,-1,0,1) - 405*
     &    Hr5(0,0,0,-1,0) + 1833.D0/2.D0*Hr5(0,0,0,0,0) + 2199.D0/2.D0*
     &    Hr5(0,0,0,0,1) - 213*Hr5(0,0,0,1,0) - 1248*Hr5(0,0,0,1,1) - 
     &    717.D0/2.D0*Hr5(0,0,1,0,0) - 132*Hr5(0,0,1,0,1) - 132*Hr5(0,0
     &    ,1,1,0) + 1656*Hr5(0,1,0,-1,0) - 654*Hr5(0,1,0,0,0) + 471*
     &    Hr5(0,1,0,0,1) - 123*Hr5(0,1,1,0,0) + 7200*Hr6(-1,-1,-1,0,0,0
     &    ) + 22464*Hr6(-1,-1,-1,0,0,1) + 20736*Hr6(-1,-1,-1,0,1,0) + 
     &    38016*Hr6(-1,-1,-1,0,1,1) + 864*Hr6(-1,-1,0,-1,0,0) + 1728*
     &    Hr6(-1,-1,0,-1,0,1) + 864*Hr6(-1,-1,0,0,-1,0) - 2376*Hr6(-1,
     &    -1,0,0,0,0) - 12672*Hr6(-1,-1,0,0,0,1) - 12096*Hr6(-1,-1,0,0,
     &    1,0) - 21312*Hr6(-1,-1,0,0,1,1) + 2448*Hr6(-1,-1,0,1,0,0) - 
     &    1152*Hr6(-1,-1,0,1,0,1) - 1152*Hr6(-1,-1,0,1,1,0) + 864*Hr6(
     &    -1,0,-1,-1,0,0) + 1728*Hr6(-1,0,-1,-1,0,1) - 4104*Hr6(-1,0,-1
     &    ,0,0,0) - 12672*Hr6(-1,0,-1,0,0,1) - 10944*Hr6(-1,0,-1,0,1,0)
     &     - 20160*Hr6(-1,0,-1,0,1,1) + 1152*Hr6(-1,0,0,-1,-1,0) - 2232
     &    *Hr6(-1,0,0,-1,0,0) - 3312*Hr6(-1,0,0,-1,0,1) - 288*Hr6(-1,0,
     &    0,0,-1,0) + 792*Hr6(-1,0,0,0,0,0) + 4032*Hr6(-1,0,0,0,0,1) + 
     &    3564*Hr6(-1,0,0,0,1,0) + 6192*Hr6(-1,0,0,0,1,1) - 720*Hr6(-1,
     &    0,0,1,0,0) + 576*Hr6(-1,0,0,1,0,1) + 576*Hr6(-1,0,0,1,1,0) + 
     &    1440*Hr6(-1,0,1,0,-1,0) - 540*Hr6(-1,0,1,0,0,0) - 576*Hr6(-1,
     &    0,1,0,0,1) + 1152*Hr6(-1,0,1,1,0,0) + 864*Hr6(0,-1,-1,-1,0,0)
     &     + 1728*Hr6(0,-1,-1,-1,0,1) - 4104*Hr6(0,-1,-1,0,0,0) - 12672
     &    *Hr6(0,-1,-1,0,0,1) - 10944*Hr6(0,-1,-1,0,1,0) - 20160*Hr6(0,
     &    -1,-1,0,1,1) - 864*Hr6(0,-1,0,-1,0,0) - 1728*Hr6(0,-1,0,-1,0,
     &    1) - 432*Hr6(0,-1,0,0,-1,0) + 1296*Hr6(0,-1,0,0,0,0) + 6804*
     &    Hr6(0,-1,0,0,0,1) + 6336*Hr6(0,-1,0,0,1,0) + 11232*Hr6(0,-1,0
     &    ,0,1,1) - 1260*Hr6(0,-1,0,1,0,0) + 576*Hr6(0,-1,0,1,0,1) + 
     &    576*Hr6(0,-1,0,1,1,0) + 1728*Hr6(0,0,-1,-1,-1,0) + 72*Hr6(0,0
     &    ,-1,-1,0,0) + 1872*Hr6(0,0,-1,-1,0,1) - 864*Hr6(0,0,-1,0,-1,0
     &    ) + 1908*Hr6(0,0,-1,0,0,0) + 4392*Hr6(0,0,-1,0,0,1) + 5004*
     &    Hr6(0,0,-1,0,1,0) + 9360*Hr6(0,0,-1,0,1,1) + 1800*Hr6(0,0,0,
     &    -1,-1,0) + 666*Hr6(0,0,0,-1,0,0) + 3132*Hr6(0,0,0,-1,0,1) + 
     &    90*Hr6(0,0,0,0,-1,0) - 378*Hr6(0,0,0,0,0,0) - 1548*Hr6(0,0,0,
     &    0,0,1) - 1188*Hr6(0,0,0,0,1,0) - 2160*Hr6(0,0,0,0,1,1) + 216*
     &    Hr6(0,0,0,1,0,0) - 144*Hr6(0,0,0,1,0,1) - 144*Hr6(0,0,0,1,1,0
     &    ) + 2520*Hr6(0,0,1,0,-1,0) - 1350*Hr6(0,0,1,0,0,0) + 1440*
     &    Hr6(0,0,1,0,0,1) - 1728*Hr6(0,0,1,1,0,0) + 6480*Hr6(0,1,0,-1,
     &    -1,0) - 72*Hr6(0,1,0,-1,0,0) + 6336*Hr6(0,1,0,-1,0,1) - 1134*
     &    Hr6(0,1,0,0,0,0) - 2016*Hr6(0,1,0,0,0,1) - 1152*Hr6(0,1,0,1,0
     &    ,0) + 6480*Hr6(0,1,1,0,-1,0) - 3240*Hr6(0,1,1,0,0,0) + 2304*
     &    Hr6(0,1,1,0,0,1) - 2304*Hr6(0,1,1,1,0,0) )
      Pns3mX = Pns3mX + cf**2*ca**2*pqq0p * (  - 1834.D0/3.D0*z3 - 2295.
     &    D0/2.D0*z3*z2 - 3357.D0/2.D0*z3**2 - 8315.D0/8.D0*z4 + 10263.D
     &    0/4.D0*z5 + 61737.D0/8.D0*z6 - 10537.D0/96.D0*Hr1(0) + 12293.D
     &    0/24.D0*Hr1(0)*z2 - 3317.D0/4.D0*Hr1(0)*z3 + 891*Hr1(0)*z3*z2
     &     + 6723.D0/4.D0*Hr1(0)*z4 + 3996*Hr1(0)*z5 - 4299*Hr1(1)*z3
     &     + 3852*Hr1(1)*z3*z2 + 6759.D0/4.D0*Hr1(1)*z4 - 297*Hr1(1)*z5
     &     - 1530*Hr2(0,-1)*z2 - 1695*Hr2(0,-1)*z3 - 20277.D0/2.D0*Hr2(
     &    0,-1)*z4 - 3515.D0/8.D0*Hr2(0,0) + 935.D0/2.D0*Hr2(0,0)*z2 + 
     &    1197.D0/2.D0*Hr2(0,0)*z3 + 3312*Hr2(0,0)*z4 + 5552.D0/9.D0*
     &    Hr2(0,1) - 402*Hr2(0,1)*z2 + 1098*Hr2(0,1)*z3 + 1872*Hr2(0,1)
     &    *z4 + 5552.D0/9.D0*Hr2(1,0) - 245*Hr2(1,0)*z2 + 474*Hr2(1,0)*
     &    z3 + 2592*Hr2(1,0)*z4 + 3768*Hr2(1,1)*z3 + 1818*Hr2(1,1)*z4
     &     + 3408*Hr3(0,-1,-1)*z2 + 12600*Hr3(0,-1,-1)*z3 - 90*Hr3(0,-1
     &    ,0) - 1662*Hr3(0,-1,0)*z2 - 4536*Hr3(0,-1,0)*z3 - 1299*Hr3(0,
     &    0,-1)*z2 - 3690*Hr3(0,0,-1)*z3 - 2677.D0/12.D0*Hr3(0,0,0) - 
     &    1071.D0/2.D0*Hr3(0,0,0)*z2 + 1386*Hr3(0,0,0)*z3 - 1003.D0/6.D0
     &    *Hr3(0,0,1) - 765*Hr3(0,0,1)*z2 + 2790*Hr3(0,0,1)*z3 + 1780.D0
     &    /3.D0*Hr3(0,1,0) + 330*Hr3(0,1,0)*z2 + 1656*Hr3(0,1,0)*z3 + 
     &    2304*Hr3(0,1,1)*z3 + 882*Hr3(1,0,-1)*z2 + 4716*Hr3(1,0,-1)*z3
     &     + 10981.D0/6.D0*Hr3(1,0,0) + 387*Hr3(1,0,0)*z2 + 810*Hr3(1,0
     &    ,0)*z3 + 2304*Hr3(1,0,1)*z3 + 792*Hr3(1,1,0)*z2 + 2448*Hr3(1,
     &    1,0)*z3 + 3168*Hr3(1,1,1)*z3 - 19872*Hr4(0,-1,-1,-1)*z2 - 
     &    2814*Hr4(0,-1,-1,0) + 10584*Hr4(0,-1,-1,0)*z2 + 9720*Hr4(0,-1
     &    ,0,-1)*z2 + 3495.D0/2.D0*Hr4(0,-1,0,0) - 846*Hr4(0,-1,0,0)*z2
     &     + 123*Hr4(0,-1,0,1) + 3096*Hr4(0,-1,0,1)*z2 + 7488*Hr4(0,0,
     &    -1,-1)*z2 + 262*Hr4(0,0,-1,0) - 3852*Hr4(0,0,-1,0)*z2 - 162*
     &    Hr4(0,0,0,-1)*z2 + 681.D0/2.D0*Hr4(0,0,0,0) - 198*Hr4(0,0,0,0
     &    )*z2 - 1413.D0/4.D0*Hr4(0,0,0,1) - 972*Hr4(0,0,0,1)*z2 + 1377.
     &    D0/4.D0*Hr4(0,0,1,0) + 1494*Hr4(0,0,1,0)*z2 + 171*Hr4(0,0,1,1
     &    ) + 864*Hr4(0,0,1,1)*z2 + 792*Hr4(0,1,0,-1)*z2 + 5923.D0/4.D0
     &    *Hr4(0,1,0,0) - 36*Hr4(0,1,0,0)*z2 + 144*Hr4(0,1,1,0)*z2 - 
     &    4032*Hr4(1,0,-1,-1)*z2 - 2848*Hr4(1,0,-1,0) + 2736*Hr4(1,0,-1
     &    ,0)*z2 + 2520*Hr4(1,0,0,-1)*z2 + 12419.D0/4.D0*Hr4(1,0,0,0)
     &     - 216*Hr4(1,0,0,0)*z2 - 1581*Hr4(1,0,0,1) + 288*Hr4(1,0,0,1)
     &    *z2 + 144*Hr4(1,0,1,0)*z2 + 2160*Hr4(1,1,0,-1)*z2 + 1608*Hr4(
     &    1,1,0,0) - 72*Hr4(1,1,0,0)*z2 + 288*Hr4(1,1,1,0)*z2 - 1704*
     &    Hr5(0,-1,-1,-1,0) - 2310*Hr5(0,-1,-1,0,0) - 4260*Hr5(0,-1,-1,
     &    0,1) + 336*Hr5(0,-1,0,-1,0) + 1275*Hr5(0,-1,0,0,0) + 1002*
     &    Hr5(0,-1,0,0,1) - 888*Hr5(0,-1,0,1,0) - 1296*Hr5(0,-1,0,1,1)
     &     + 6*Hr5(0,0,-1,-1,0) + 420*Hr5(0,0,-1,0,0) + 1302*Hr5(0,0,-1
     &    ,0,1) - 474*Hr5(0,0,0,-1,0) + 1833.D0/2.D0*Hr5(0,0,0,0,0) + 
     &    96*Hr5(0,0,0,0,1) + 513*Hr5(0,0,0,1,0) + 762*Hr5(0,0,0,1,1)
     &     + 117*Hr5(0,0,1,0,0) + 66*Hr5(0,0,1,0,1) + 66*Hr5(0,0,1,1,0)
     &     + 744*Hr5(0,1,0,-1,0) + 129*Hr5(0,1,0,0,0) - 90*Hr5(0,1,0,0,
     &    1) + 174*Hr5(0,1,1,0,0) + 372*Hr5(1,0,-1,-1,0) - 2022*Hr5(1,0
     &    ,-1,0,0) - 696*Hr5(1,0,-1,0,1) - 186*Hr5(1,0,0,-1,0) + 1689*
     &    Hr5(1,0,0,0,0) - 702*Hr5(1,0,0,0,1) - 522*Hr5(1,0,0,1,0) - 
     &    168*Hr5(1,0,0,1,1) + 174*Hr5(1,0,1,0,0) + 2976*Hr5(1,1,0,-1,0
     &    ) - 618*Hr5(1,1,0,0,0) + 696*Hr5(1,1,0,0,1) + 9360*Hr6(0,-1,
     &    -1,-1,0,0) + 19872*Hr6(0,-1,-1,-1,0,1) - 288*Hr6(0,-1,-1,0,-1
     &    ,0) - 2628*Hr6(0,-1,-1,0,0,0) - 7488*Hr6(0,-1,-1,0,0,1) + 
     &    2376*Hr6(0,-1,-1,0,1,0) + 4608*Hr6(0,-1,-1,0,1,1) - 288*Hr6(0
     &    ,-1,0,-1,-1,0) - 4500*Hr6(0,-1,0,-1,0,0) - 9864*Hr6(0,-1,0,-1
     &    ,0,1) - 900*Hr6(0,-1,0,0,-1,0) + 990*Hr6(0,-1,0,0,0,0) + 396*
     &    Hr6(0,-1,0,0,0,1) - 972*Hr6(0,-1,0,0,1,0) - 2016*Hr6(0,-1,0,0
     &    ,1,1) + 1584*Hr6(0,-1,0,1,0,0) + 144*Hr6(0,-1,0,1,0,1) + 144*
     &    Hr6(0,-1,0,1,1,0) - 5040*Hr6(0,0,-1,-1,-1,0) - 2196*Hr6(0,0,
     &    -1,-1,0,0) - 10008*Hr6(0,0,-1,-1,0,1) + 2664*Hr6(0,0,-1,0,-1,
     &    0) + 846*Hr6(0,0,-1,0,0,0) + 3924*Hr6(0,0,-1,0,0,1) - 1188*
     &    Hr6(0,0,-1,0,1,0) - 2592*Hr6(0,0,-1,0,1,1) + 1188*Hr6(0,0,0,
     &    -1,-1,0) - 216*Hr6(0,0,0,-1,0,0) + 756*Hr6(0,0,0,-1,0,1) + 
     &    1278*Hr6(0,0,0,0,-1,0) - 378*Hr6(0,0,0,0,0,0) + 882*Hr6(0,0,0
     &    ,0,0,1) + 72*Hr6(0,0,0,0,1,0) + 144*Hr6(0,0,0,0,1,1) - 288*
     &    Hr6(0,0,0,1,0,0) + 72*Hr6(0,0,0,1,0,1) + 72*Hr6(0,0,0,1,1,0)
     &     + 1908*Hr6(0,0,1,0,-1,0) - 900*Hr6(0,0,1,0,0,0) - 108*Hr6(0,
     &    0,1,0,0,1) + 540*Hr6(0,0,1,1,0,0) - 4752*Hr6(0,1,0,-1,-1,0)
     &     + 1080*Hr6(0,1,0,-1,0,0) - 3168*Hr6(0,1,0,-1,0,1) + 3528*
     &    Hr6(0,1,0,0,-1,0) - 864*Hr6(0,1,0,0,0,0) + 2016*Hr6(0,1,0,0,0
     &    ,1) - 72*Hr6(0,1,0,0,1,0) - 288*Hr6(0,1,0,0,1,1) - 432*Hr6(0,
     &    1,0,1,0,0) + 1728*Hr6(0,1,1,0,-1,0) - 1368*Hr6(0,1,1,0,0,0)
     &     + 720*Hr6(0,1,1,0,0,1) - 432*Hr6(0,1,1,1,0,0) - 8928*Hr6(1,0
     &    ,-1,-1,-1,0) + 4248*Hr6(1,0,-1,-1,0,0) - 432*Hr6(1,0,-1,-1,0,
     &    1) + 4464*Hr6(1,0,-1,0,-1,0) - 792*Hr6(1,0,-1,0,0,0) + 216*
     &    Hr6(1,0,-1,0,0,1) - 288*Hr6(1,0,-1,0,1,0) - 1152*Hr6(1,0,-1,0
     &    ,1,1) - 288*Hr6(1,0,0,-1,-1,0) - 900*Hr6(1,0,0,-1,0,0) - 2664
     &    *Hr6(1,0,0,-1,0,1) + 1800*Hr6(1,0,0,0,-1,0) - 792*Hr6(1,0,0,0
     &    ,0,0) + 1260*Hr6(1,0,0,0,0,1) + 504*Hr6(1,0,0,0,1,0) + 864*
     &    Hr6(1,0,0,0,1,1) - 72*Hr6(1,0,0,1,0,0) + 288*Hr6(1,0,0,1,0,1)
     &     + 288*Hr6(1,0,0,1,1,0) + 1728*Hr6(1,0,1,0,-1,0) - 1368*Hr6(1
     &    ,0,1,0,0,0) + 720*Hr6(1,0,1,0,0,1) - 432*Hr6(1,0,1,1,0,0) - 
     &    9504*Hr6(1,1,0,-1,-1,0) + 1872*Hr6(1,1,0,-1,0,0) - 6912*Hr6(1
     &    ,1,0,-1,0,1) + 6768*Hr6(1,1,0,0,-1,0) - 1512*Hr6(1,1,0,0,0,0)
     &     + 3888*Hr6(1,1,0,0,0,1) - 432*Hr6(1,1,0,0,1,0) - 1152*Hr6(1,
     &    1,0,0,1,1) - 432*Hr6(1,1,0,1,0,0) + 2880*Hr6(1,1,1,0,-1,0) - 
     &    2160*Hr6(1,1,1,0,0,0) + 1152*Hr6(1,1,1,0,0,1) )
      Pns3mX = Pns3mX + cf**3*ca * (  - 2679.D0/8.D0 + 2679.D0/8.D0*x
     &     - 27603.D0/2.D0*z2 + 120381.D0/4.D0*z2*x - 46965.D0/4.D0*z3
     &     + 21447.D0/4.D0*z3*x + 5328*z3*z2 + 11541*z3*z2*x - 1395*
     &    z3**2 + 261*z3**2*x + 63879.D0/16.D0*z4 + 795003.D0/16.D0*z4*
     &    x + 16359.D0/4.D0*z5 - 6057.D0/4.D0*z5*x + 5409.D0/2.D0*z6 + 
     &    7677.D0/4.D0*z6*x - 78*Hr1(-1)*z2 - 78*Hr1(-1)*z2*x + 13626*
     &    Hr1(-1)*z3 + 13626*Hr1(-1)*z3*x + 900*Hr1(-1)*z3*z2 + 900*
     &    Hr1(-1)*z3*z2*x - 26154*Hr1(-1)*z4 - 26154*Hr1(-1)*z4*x - 810
     &    *Hr1(-1)*z5 - 810*Hr1(-1)*z5*x - 211557.D0/32.D0*Hr1(0) + 
     &    449811.D0/32.D0*Hr1(0)*x - 31263.D0/4.D0*Hr1(0)*z2 - 90675.D0/
     &    4.D0*Hr1(0)*z2*x - 15039.D0/4.D0*Hr1(0)*z3 - 13737.D0/4.D0*
     &    Hr1(0)*z3*x - 1728*Hr1(0)*z3*z2 + 540*Hr1(0)*z3*z2*x + 7872*
     &    Hr1(0)*z4 + 54723.D0/4.D0*Hr1(0)*z4*x + 8091*Hr1(0)*z5 - 450*
     &    Hr1(0)*z5*x - 30381.D0/4.D0*Hr1(1) + 30381.D0/4.D0*Hr1(1)*x
     &     + 10662*Hr1(1)*z2 - 10662*Hr1(1)*z2*x - 9783*Hr1(1)*z3 + 
     &    9783*Hr1(1)*z3*x + 180*Hr1(1)*z3*z2 - 180*Hr1(1)*z3*z2*x - 
     &    4728*Hr1(1)*z4 + 4728*Hr1(1)*z4*x - 90*Hr1(1)*z5 + 90*Hr1(1)*
     &    z5*x - 4500*Hr2(-1,-1)*z2 - 4500*Hr2(-1,-1)*z2*x - 28944*Hr2(
     &    -1,-1)*z3 - 28944*Hr2(-1,-1)*z3*x - 62799.D0/4.D0*Hr2(-1,0)
     &     - 62799.D0/4.D0*Hr2(-1,0)*x + 23325*Hr2(-1,0)*z2 + 23325*
     &    Hr2(-1,0)*z2*x + 9330*Hr2(-1,0)*z3 + 9330*Hr2(-1,0)*z3*x - 
     &    765*Hr2(-1,0)*z4 - 765*Hr2(-1,0)*z4*x + 102*Hr2(0,-1)*z2 + 
     &    4500*Hr2(0,-1)*z2*x + 9495*Hr2(0,-1)*z3 + 24741*Hr2(0,-1)*z3*
     &    x - 5355.D0/2.D0*Hr2(0,-1)*z4 + 5355.D0/2.D0*Hr2(0,-1)*z4*x
     &     - 4386*Hr2(0,0) - 43899.D0/4.D0*Hr2(0,0)*x - 4161.D0/2.D0*
     &    Hr2(0,0)*z2 - 13683*Hr2(0,0)*z2*x - 1263*Hr2(0,0)*z3 - 3585*
     &    Hr2(0,0)*z3*x + 3879.D0/2.D0*Hr2(0,0)*z4 + 369.D0/2.D0*Hr2(0,
     &    0)*z4*x - 7593.D0/4.D0*Hr2(0,1) - 120381.D0/4.D0*Hr2(0,1)*x
     &     + 6492*Hr2(0,1)*z2 - 3138*Hr2(0,1)*z2*x - 5274*Hr2(0,1)*z3
     &     - 630*Hr2(0,1)*z3*x - 1188*Hr2(0,1)*z4 - 1188*Hr2(0,1)*z4*x
     &     + 28197.D0/2.D0*Hr2(1,0) - 28197.D0/2.D0*Hr2(1,0)*x + 4029*
     &    Hr2(1,0)*z2 - 4029*Hr2(1,0)*z2*x - 4770*Hr2(1,0)*z3 + 4770*
     &    Hr2(1,0)*z3*x - 90*Hr2(1,0)*z4 + 90*Hr2(1,0)*z4*x + 26130*
     &    Hr2(1,1) - 26130*Hr2(1,1)*x + 9396*Hr2(1,1)*z2 - 9396*Hr2(1,1
     &    )*z2*x - 3528*Hr2(1,1)*z3 + 3528*Hr2(1,1)*z3*x + 23040*Hr3(-1
     &    ,-1,-1)*z2 + 23040*Hr3(-1,-1,-1)*z2*x - 27348*Hr3(-1,-1,0) - 
     &    27348*Hr3(-1,-1,0)*x - 30744*Hr3(-1,-1,0)*z2 - 30744*Hr3(-1,
     &    -1,0)*z2*x - 13680*Hr3(-1,0,-1)*z2 - 13680*Hr3(-1,0,-1)*z2*x
     &     + 10962*Hr3(-1,0,0) + 10962*Hr3(-1,0,0)*x + 16860*Hr3(-1,0,0
     &    )*z2 + 16860*Hr3(-1,0,0)*z2*x - 360*Hr3(-1,0,0)*z3 - 360*Hr3(
     &    -1,0,0)*z3*x - 13596*Hr3(-1,0,1) - 13596*Hr3(-1,0,1)*x + 1440
     &    *Hr3(-1,0,1)*z2 + 1440*Hr3(-1,0,1)*z2*x - 1440*Hr3(-1,0,1)*z3
     &     - 1440*Hr3(-1,0,1)*z3*x - 5850*Hr3(0,-1,-1)*z2 - 21510*Hr3(0
     &    ,-1,-1)*z2*x + 2376*Hr3(0,-1,-1)*z3 - 2376*Hr3(0,-1,-1)*z3*x
     &     - 6627*Hr3(0,-1,0) + 38061*Hr3(0,-1,0)*x + 15039*Hr3(0,-1,0)
     &    *z2 + 21249*Hr3(0,-1,0)*z2*x - 2466*Hr3(0,-1,0)*z3 + 2466*
     &    Hr3(0,-1,0)*z3*x + 867*Hr3(0,0,-1)*z2 + 6189*Hr3(0,0,-1)*z2*x
     &     - 3636*Hr3(0,0,-1)*z3 + 2988*Hr3(0,0,-1)*z3*x - 10299.D0/8.D0
     &    *Hr3(0,0,0) - 36411.D0/8.D0*Hr3(0,0,0)*x - 4404*Hr3(0,0,0)*z2
     &     - 6174*Hr3(0,0,0)*z2*x + 2178*Hr3(0,0,0)*z3 - 486*Hr3(0,0,0)
     &    *z3*x + 4755.D0/4.D0*Hr3(0,0,1) + 90675.D0/4.D0*Hr3(0,0,1)*x
     &     + 2079*Hr3(0,0,1)*z2 - 369*Hr3(0,0,1)*z2*x + 396*Hr3(0,0,1)*
     &    z3 - 180*Hr3(0,0,1)*z3*x + 36651.D0/4.D0*Hr3(0,1,0) + 10539.D0
     &    /4.D0*Hr3(0,1,0)*x + 2283*Hr3(0,1,0)*z2 + 1059*Hr3(0,1,0)*z2*
     &    x - 72*Hr3(0,1,0)*z3 - 72*Hr3(0,1,0)*z3*x + 32691.D0/2.D0*
     &    Hr3(0,1,1) + 20643.D0/2.D0*Hr3(0,1,1)*x + 4050*Hr3(0,1,1)*z2
     &     + 3042*Hr3(0,1,1)*z2*x - 1512*Hr3(0,1,1)*z3 - 1512*Hr3(0,1,1
     &    )*z3*x + 3360*Hr3(1,0,-1)*z2 - 3360*Hr3(1,0,-1)*z2*x - 720*
     &    Hr3(1,0,-1)*z3 + 720*Hr3(1,0,-1)*z3*x - 5811.D0/2.D0*Hr3(1,0,
     &    0) + 5811.D0/2.D0*Hr3(1,0,0)*x - 1728*Hr3(1,0,0)*z2 + 1728*
     &    Hr3(1,0,0)*z2*x + 360*Hr3(1,0,0)*z3 - 360*Hr3(1,0,0)*z3*x + 
     &    3012*Hr3(1,0,1) - 3012*Hr3(1,0,1)*x + 504*Hr3(1,0,1)*z2 - 504
     &    *Hr3(1,0,1)*z2*x + 3012*Hr3(1,1,0) - 3012*Hr3(1,1,0)*x + 936*
     &    Hr3(1,1,0)*z2 - 936*Hr3(1,1,0)*z2*x + 18792*Hr4(-1,-1,-1,0)
     &     + 18792*Hr4(-1,-1,-1,0)*x - 5412*Hr4(-1,-1,0,0) - 5412*Hr4(
     &    -1,-1,0,0)*x + 13896*Hr4(-1,-1,0,1) + 13896*Hr4(-1,-1,0,1)*x
     &     - 10878*Hr4(-1,0,-1,0) - 10878*Hr4(-1,0,-1,0)*x - 3765*Hr4(
     &    -1,0,0,0) - 3765*Hr4(-1,0,0,0)*x + 180*Hr4(-1,0,0,0)*z2 + 180
     &    *Hr4(-1,0,0,0)*z2*x - 21132*Hr4(-1,0,0,1) - 21132*Hr4(-1,0,0,
     &    1)*x - 360*Hr4(-1,0,0,1)*z2 - 360*Hr4(-1,0,0,1)*z2*x - 13392*
     &    Hr4(-1,0,1,0) - 13392*Hr4(-1,0,1,0)*x - 720*Hr4(-1,0,1,0)*z2
     &     - 720*Hr4(-1,0,1,0)*z2*x - 25200*Hr4(-1,0,1,1) - 25200*Hr4(
     &    -1,0,1,1)*x - 720*Hr4(-1,0,1,1)*z2 - 720*Hr4(-1,0,1,1)*z2*x
     &     - 3168*Hr4(0,-1,-1,-1)*z2 + 3168*Hr4(0,-1,-1,-1)*z2*x - 
     &    16704*Hr4(0,-1,-1,0) - 5052*Hr4(0,-1,-1,0)*x + 3456*Hr4(0,-1,
     &    -1,0)*z2 - 3456*Hr4(0,-1,-1,0)*z2*x + 2736*Hr4(0,-1,0,-1)*z2
     &     - 2736*Hr4(0,-1,0,-1)*z2*x + 5556*Hr4(0,-1,0,0) + 1602*Hr4(0
     &    ,-1,0,0)*x - 1350*Hr4(0,-1,0,0)*z2 + 1350*Hr4(0,-1,0,0)*z2*x
     &     - 8454*Hr4(0,-1,0,1) - 7026*Hr4(0,-1,0,1)*x + 576*Hr4(0,-1,0
     &    ,1)*z2 - 576*Hr4(0,-1,0,1)*z2*x + 5256*Hr4(0,0,-1,-1)*z2 - 
     &    3240*Hr4(0,0,-1,-1)*z2*x - 2967.D0/2.D0*Hr4(0,0,-1,0) + 18225.
     &    D0/2.D0*Hr4(0,0,-1,0)*x - 3888*Hr4(0,0,-1,0)*z2 + 2952*Hr4(0,
     &    0,-1,0)*z2*x - 3438*Hr4(0,0,0,-1)*z2 + 2070*Hr4(0,0,0,-1)*z2*
     &    x - 3531.D0/2.D0*Hr4(0,0,0,0) - 999*Hr4(0,0,0,0)*x + 1260*
     &    Hr4(0,0,0,0)*z2 - 864*Hr4(0,0,0,0)*z2*x + 597*Hr4(0,0,0,1) + 
     &    13683*Hr4(0,0,0,1)*x - 810*Hr4(0,0,0,1)*z2 + 630*Hr4(0,0,0,1)
     &    *z2*x + 5415*Hr4(0,0,1,0) + 9837*Hr4(0,0,1,0)*x + 792*Hr4(0,0
     &    ,1,0)*z2 - 720*Hr4(0,0,1,0)*z2*x + 10272*Hr4(0,0,1,1) + 19872
     &    *Hr4(0,0,1,1)*x + 504*Hr4(0,0,1,1)*z2 + 504*Hr4(0,0,1,1)*z2*x
     &     - 1008*Hr4(0,1,0,-1)*z2 - 1008*Hr4(0,1,0,-1)*z2*x - 1593*
     &    Hr4(0,1,0,0) - 5715*Hr4(0,1,0,0)*x + 90*Hr4(0,1,0,0)*z2 + 90*
     &    Hr4(0,1,0,0)*z2*x + 1860*Hr4(0,1,0,1) + 612*Hr4(0,1,0,1)*x + 
     &    72*Hr4(0,1,0,1)*z2 + 72*Hr4(0,1,0,1)*z2*x + 1860*Hr4(0,1,1,0)
     &     + 612*Hr4(0,1,1,0)*x - 432*Hr4(0,1,1,0)*z2 - 432*Hr4(0,1,1,0
     &    )*z2*x + 720*Hr4(1,0,-1,-1)*z2 - 720*Hr4(1,0,-1,-1)*z2*x - 
     &    15264*Hr4(1,0,-1,0) + 15264*Hr4(1,0,-1,0)*x - 360*Hr4(1,0,0,
     &    -1)*z2 + 360*Hr4(1,0,0,-1)*z2*x + 6174*Hr4(1,0,0,0) - 6174*
     &    Hr4(1,0,0,0)*x - 180*Hr4(1,0,0,0)*z2 + 180*Hr4(1,0,0,0)*z2*x
     &     - 6222*Hr4(1,0,0,1) + 6222*Hr4(1,0,0,1)*x + 624*Hr4(1,0,1,0)
     &     - 624*Hr4(1,0,1,0)*x + 2574*Hr4(1,1,0,0) - 2574*Hr4(1,1,0,0)
     &    *x )
      Pns3mX = Pns3mX + cf**3*ca * (  - 9504*Hr5(-1,-1,-1,0,0) - 9504*
     &    Hr5(-1,-1,-1,0,0)*x - 23040*Hr5(-1,-1,-1,0,1) - 23040*Hr5(-1,
     &    -1,-1,0,1)*x + 1008*Hr5(-1,-1,0,-1,0) + 1008*Hr5(-1,-1,0,-1,0
     &    )*x + 10476*Hr5(-1,-1,0,0,0) + 10476*Hr5(-1,-1,0,0,0)*x + 
     &    28512*Hr5(-1,-1,0,0,1) + 28512*Hr5(-1,-1,0,0,1)*x + 14328*
     &    Hr5(-1,-1,0,1,0) + 14328*Hr5(-1,-1,0,1,0)*x + 23328*Hr5(-1,-1
     &    ,0,1,1) + 23328*Hr5(-1,-1,0,1,1)*x + 1008*Hr5(-1,0,-1,-1,0)
     &     + 1008*Hr5(-1,0,-1,-1,0)*x + 6012*Hr5(-1,0,-1,0,0) + 6012*
     &    Hr5(-1,0,-1,0,0)*x + 14184*Hr5(-1,0,-1,0,1) + 14184*Hr5(-1,0,
     &    -1,0,1)*x + 528*Hr5(-1,0,0,-1,0) + 528*Hr5(-1,0,0,-1,0)*x - 
     &    4512*Hr5(-1,0,0,0,0) - 4512*Hr5(-1,0,0,0,0)*x - 15372*Hr5(-1,
     &    0,0,0,1) - 15372*Hr5(-1,0,0,0,1)*x - 10908*Hr5(-1,0,0,1,0) - 
     &    10908*Hr5(-1,0,0,1,0)*x - 16272*Hr5(-1,0,0,1,1) - 16272*Hr5(
     &    -1,0,0,1,1)*x + 144*Hr5(-1,0,1,0,0) + 144*Hr5(-1,0,1,0,0)*x
     &     - 2304*Hr5(-1,0,1,0,1) - 2304*Hr5(-1,0,1,0,1)*x - 2304*Hr5(
     &    -1,0,1,1,0) - 2304*Hr5(-1,0,1,1,0)*x + 8100*Hr5(0,-1,-1,-1,0)
     &     - 6084*Hr5(0,-1,-1,-1,0)*x + 144*Hr5(0,-1,-1,0,0) + 11880*
     &    Hr5(0,-1,-1,0,0)*x + 9900*Hr5(0,-1,-1,0,1) + 18468*Hr5(0,-1,
     &    -1,0,1)*x - 4428*Hr5(0,-1,0,-1,0) + 2844*Hr5(0,-1,0,-1,0)*x
     &     - 5061*Hr5(0,-1,0,0,0) - 7719*Hr5(0,-1,0,0,0)*x - 13686*Hr5(
     &    0,-1,0,0,1) - 20370*Hr5(0,-1,0,0,1)*x - 7428*Hr5(0,-1,0,1,0)
     &     - 9492*Hr5(0,-1,0,1,0)*x - 12240*Hr5(0,-1,0,1,1) - 15696*
     &    Hr5(0,-1,0,1,1)*x - 5454*Hr5(0,0,-1,-1,0) + 3726*Hr5(0,0,-1,
     &    -1,0)*x + 318*Hr5(0,0,-1,0,0) - 3186*Hr5(0,0,-1,0,0)*x - 3594
     &    *Hr5(0,0,-1,0,1) - 4326*Hr5(0,0,-1,0,1)*x - 2334*Hr5(0,0,0,-1
     &    ,0) - 2034*Hr5(0,0,0,-1,0)*x + 1827*Hr5(0,0,0,0,0) + 225*Hr5(
     &    0,0,0,0,0)*x + 2070*Hr5(0,0,0,0,1) + 6174*Hr5(0,0,0,0,1)*x + 
     &    3183*Hr5(0,0,0,1,0) + 7383*Hr5(0,0,0,1,0)*x + 5232*Hr5(0,0,0,
     &    1,1) + 11424*Hr5(0,0,0,1,1)*x - 1350*Hr5(0,0,1,0,0) - 420*
     &    Hr5(0,0,1,0,0)*x + 648*Hr5(0,0,1,0,1) + 2232*Hr5(0,0,1,0,1)*x
     &     + 648*Hr5(0,0,1,1,0) + 2232*Hr5(0,0,1,1,0)*x - 7134*Hr5(0,1,
     &    0,-1,0) - 1086*Hr5(0,1,0,-1,0)*x + 2082*Hr5(0,1,0,0,0) - 2598
     &    *Hr5(0,1,0,0,0)*x - 3636*Hr5(0,1,0,0,1) - 180*Hr5(0,1,0,0,1)*
     &    x + 144*Hr5(0,1,0,1,0) + 144*Hr5(0,1,0,1,0)*x + 1782*Hr5(0,1,
     &    1,0,0) - 1962*Hr5(0,1,1,0,0)*x - 1728*Hr5(1,0,-1,-1,0) + 1728
     &    *Hr5(1,0,-1,-1,0)*x - 1824*Hr5(1,0,-1,0,0) + 1824*Hr5(1,0,-1,
     &    0,0)*x - 4224*Hr5(1,0,-1,0,1) + 4224*Hr5(1,0,-1,0,1)*x - 2448
     &    *Hr5(1,0,0,-1,0) + 2448*Hr5(1,0,0,-1,0)*x + 2352*Hr5(1,0,0,0,
     &    0) - 2352*Hr5(1,0,0,0,0)*x + 240*Hr5(1,0,0,0,1) - 240*Hr5(1,0
     &    ,0,0,1)*x + 288*Hr5(1,0,0,1,1) - 288*Hr5(1,0,0,1,1)*x + 1872*
     &    Hr5(1,0,1,0,0) - 1872*Hr5(1,0,1,0,0)*x - 5472*Hr5(1,1,0,-1,0)
     &     + 5472*Hr5(1,1,0,-1,0)*x + 3888*Hr5(1,1,0,0,0) - 3888*Hr5(1,
     &    1,0,0,0)*x - 3168*Hr5(1,1,0,0,1) + 3168*Hr5(1,1,0,0,1)*x + 
     &    2880*Hr5(1,1,1,0,0) - 2880*Hr5(1,1,1,0,0)*x + 360*Hr6(-1,0,0,
     &    0,-1,0) + 360*Hr6(-1,0,0,0,-1,0)*x - 360*Hr6(-1,0,0,0,1,0) - 
     &    360*Hr6(-1,0,0,0,1,0)*x - 720*Hr6(-1,0,0,0,1,1) - 720*Hr6(-1,
     &    0,0,0,1,1)*x + 360*Hr6(-1,0,0,1,0,0) + 360*Hr6(-1,0,0,1,0,0)*
     &    x + 720*Hr6(-1,0,1,0,-1,0) + 720*Hr6(-1,0,1,0,-1,0)*x + 360*
     &    Hr6(-1,0,1,0,0,0) + 360*Hr6(-1,0,1,0,0,0)*x + 720*Hr6(-1,0,1,
     &    0,0,1) + 720*Hr6(-1,0,1,0,0,1)*x + 720*Hr6(-1,0,1,1,0,0) + 
     &    720*Hr6(-1,0,1,1,0,0)*x + 1872*Hr6(0,-1,-1,-1,0,0) - 1872*
     &    Hr6(0,-1,-1,-1,0,0)*x + 3168*Hr6(0,-1,-1,-1,0,1) - 3168*Hr6(0
     &    ,-1,-1,-1,0,1)*x + 144*Hr6(0,-1,-1,0,-1,0) - 144*Hr6(0,-1,-1,
     &    0,-1,0)*x - 2772*Hr6(0,-1,-1,0,0,0) + 2772*Hr6(0,-1,-1,0,0,0)
     &    *x - 3744*Hr6(0,-1,-1,0,0,1) + 3744*Hr6(0,-1,-1,0,0,1)*x - 
     &    1080*Hr6(0,-1,-1,0,1,0) + 1080*Hr6(0,-1,-1,0,1,0)*x + 144*
     &    Hr6(0,-1,0,-1,-1,0) - 144*Hr6(0,-1,0,-1,-1,0)*x - 1764*Hr6(0,
     &    -1,0,-1,0,0) + 1764*Hr6(0,-1,0,-1,0,0)*x - 2664*Hr6(0,-1,0,-1
     &    ,0,1) + 2664*Hr6(0,-1,0,-1,0,1)*x - 684*Hr6(0,-1,0,0,-1,0) + 
     &    684*Hr6(0,-1,0,0,-1,0)*x + 1494*Hr6(0,-1,0,0,0,0) - 1494*Hr6(
     &    0,-1,0,0,0,0)*x + 1332*Hr6(0,-1,0,0,0,1) - 1332*Hr6(0,-1,0,0,
     &    0,1)*x + 684*Hr6(0,-1,0,0,1,0) - 684*Hr6(0,-1,0,0,1,0)*x + 
     &    792*Hr6(0,-1,0,1,0,0) - 792*Hr6(0,-1,0,1,0,0)*x + 1008*Hr6(0,
     &    0,-1,-1,-1,0) - 1008*Hr6(0,0,-1,-1,-1,0)*x - 2880*Hr6(0,0,-1,
     &    -1,0,0) + 3024*Hr6(0,0,-1,-1,0,0)*x - 4752*Hr6(0,0,-1,-1,0,1)
     &     + 2736*Hr6(0,0,-1,-1,0,1)*x - 504*Hr6(0,0,-1,0,-1,0) + 1080*
     &    Hr6(0,0,-1,0,-1,0)*x + 2160*Hr6(0,0,-1,0,0,0) - 2772*Hr6(0,0,
     &    -1,0,0,0)*x + 3384*Hr6(0,0,-1,0,0,1) - 3096*Hr6(0,0,-1,0,0,1)
     &    *x + 288*Hr6(0,0,-1,0,1,0) - 1080*Hr6(0,0,-1,0,1,0)*x - 864*
     &    Hr6(0,0,-1,0,1,1) - 864*Hr6(0,0,-1,0,1,1)*x + 2052*Hr6(0,0,0,
     &    -1,-1,0) + 828*Hr6(0,0,0,-1,-1,0)*x + 1314*Hr6(0,0,0,-1,0,0)
     &     - 1638*Hr6(0,0,0,-1,0,0)*x + 4464*Hr6(0,0,0,-1,0,1) - 1656*
     &    Hr6(0,0,0,-1,0,1)*x - 216*Hr6(0,0,0,0,-1,0) - 432*Hr6(0,0,0,0
     &    ,-1,0)*x - 972*Hr6(0,0,0,0,0,0) - 1476*Hr6(0,0,0,0,0,1) + 864
     &    *Hr6(0,0,0,0,0,1)*x - 468*Hr6(0,0,0,0,1,0) + 72*Hr6(0,0,0,0,1
     &    ,0)*x - 72*Hr6(0,0,0,0,1,1) - 72*Hr6(0,0,0,0,1,1)*x - 810*
     &    Hr6(0,0,0,1,0,0) - 450*Hr6(0,0,0,1,0,0)*x - 216*Hr6(0,0,0,1,0
     &    ,1) - 216*Hr6(0,0,0,1,0,1)*x - 216*Hr6(0,0,0,1,1,0) - 216*
     &    Hr6(0,0,0,1,1,0)*x + 504*Hr6(0,0,1,0,-1,0) - 1368*Hr6(0,0,1,0
     &    ,-1,0)*x - 684*Hr6(0,0,1,0,0,0) + 252*Hr6(0,0,1,0,0,0)*x - 
     &    288*Hr6(0,0,1,0,0,1) + 576*Hr6(0,0,1,0,0,1)*x - 144*Hr6(0,0,1
     &    ,1,0,0) - 1008*Hr6(0,0,1,1,0,0)*x + 1152*Hr6(0,1,0,-1,-1,0)
     &     + 1152*Hr6(0,1,0,-1,-1,0)*x + 504*Hr6(0,1,0,-1,0,0) + 504*
     &    Hr6(0,1,0,-1,0,0)*x + 1584*Hr6(0,1,0,-1,0,1) + 1584*Hr6(0,1,0
     &    ,-1,0,1)*x - 648*Hr6(0,1,0,0,-1,0) - 648*Hr6(0,1,0,0,-1,0)*x
     &     - 342*Hr6(0,1,0,0,0,0) - 342*Hr6(0,1,0,0,0,0)*x - 72*Hr6(0,1
     &    ,0,0,0,1) - 72*Hr6(0,1,0,0,0,1)*x + 216*Hr6(0,1,0,0,1,0) + 
     &    216*Hr6(0,1,0,0,1,0)*x - 144*Hr6(0,1,0,1,0,0) - 144*Hr6(0,1,0
     &    ,1,0,0)*x - 720*Hr6(0,1,1,0,-1,0) - 720*Hr6(0,1,1,0,-1,0)*x
     &     + 144*Hr6(0,1,1,0,0,0) + 144*Hr6(0,1,1,0,0,0)*x + 144*Hr6(0,
     &    1,1,0,0,1) + 144*Hr6(0,1,1,0,0,1)*x - 144*Hr6(0,1,1,1,0,0) - 
     &    144*Hr6(0,1,1,1,0,0)*x + 1440*Hr6(1,0,-1,-1,-1,0) - 1440*Hr6(
     &    1,0,-1,-1,-1,0)*x - 720*Hr6(1,0,-1,-1,0,0) + 720*Hr6(1,0,-1,
     &    -1,0,0)*x - 720*Hr6(1,0,-1,0,-1,0) + 720*Hr6(1,0,-1,0,-1,0)*x
     &     + 360*Hr6(1,0,-1,0,0,0) - 360*Hr6(1,0,-1,0,0,0)*x - 720*Hr6(
     &    1,0,0,-1,-1,0) + 720*Hr6(1,0,0,-1,-1,0)*x + 360*Hr6(1,0,0,-1,
     &    0,0) - 360*Hr6(1,0,0,-1,0,0)*x )
      Pns3mX = Pns3mX + cf**3*ca*pqq0m * (  - 522*z2 + 14445.D0/8.D0*z3
     &     + 3330*z3*z2 + 6201.D0/2.D0*z3**2 - 58641.D0/16.D0*z4 - 6861.
     &    D0/4.D0*z5 + 16347*z6 - 4815.D0/2.D0*Hr1(-1)*z2 - 6759*Hr1(-1
     &    )*z3 - 17676*Hr1(-1)*z3*z2 - 13803.D0/2.D0*Hr1(-1)*z4 - 3087*
     &    Hr1(-1)*z5 + 1533.D0/2.D0*Hr1(0) + 6363.D0/4.D0*Hr1(0)*z2 + 
     &    3261.D0/2.D0*Hr1(0)*z3 + 8541*Hr1(0)*z3*z2 - 849*Hr1(0)*z4 - 
     &    5157*Hr1(0)*z5 + 9648*Hr2(-1,-1)*z2 - 6192*Hr2(-1,-1)*z3 + 
     &    63216*Hr2(-1,-1)*z4 - 16773.D0/2.D0*Hr2(-1,0)*z2 + 1212*Hr2(
     &    -1,0)*z3 - 42327.D0/2.D0*Hr2(-1,0)*z4 - 6909*Hr2(0,-1)*z2 + 
     &    1704*Hr2(0,-1)*z3 - 70731.D0/2.D0*Hr2(0,-1)*z4 + 963.D0/2.D0*
     &    Hr2(0,0) + 10461.D0/4.D0*Hr2(0,0)*z2 - 315*Hr2(0,0)*z3 + 6345
     &    *Hr2(0,0)*z4 + 522*Hr2(0,1) - 1323*Hr2(0,1)*z2 - 1251*Hr2(0,1
     &    )*z3 - 7902*Hr2(0,1)*z4 + 27360*Hr3(-1,-1,-1)*z3 - 3096*Hr3(
     &    -1,-1,0)*z2 - 12528*Hr3(-1,-1,0)*z3 + 2352*Hr3(-1,0,-1)*z2 - 
     &    20232*Hr3(-1,0,-1)*z3 + 2097.D0/4.D0*Hr3(-1,0,0) - 3180*Hr3(
     &    -1,0,0)*z2 + 4572*Hr3(-1,0,0)*z3 + 4815.D0/2.D0*Hr3(-1,0,1)
     &     + 444*Hr3(-1,0,1)*z2 - 1044*Hr3(-1,0,1)*z3 + 2352*Hr3(0,-1,
     &    -1)*z2 - 20232*Hr3(0,-1,-1)*z3 - 1359.D0/4.D0*Hr3(0,-1,0) - 
     &    774*Hr3(0,-1,0)*z2 + 8820*Hr3(0,-1,0)*z3 - 2481*Hr3(0,0,-1)*
     &    z2 + 9558*Hr3(0,0,-1)*z3 + 261.D0/4.D0*Hr3(0,0,0) + 2607*Hr3(
     &    0,0,0)*z2 - 2592*Hr3(0,0,0)*z3 - 5463.D0/4.D0*Hr3(0,0,1) - 
     &    294*Hr3(0,0,1)*z2 - 3438*Hr3(0,0,1)*z3 - 81*Hr3(0,1,0) - 261*
     &    Hr3(0,1,0)*z2 - 6858*Hr3(0,1,0)*z3 + 1188*Hr3(0,1,1)*z2 - 
     &    8568*Hr3(0,1,1)*z3 + 36288*Hr4(-1,-1,-1,0)*z2 + 6048*Hr4(-1,
     &    -1,0,-1)*z2 - 8040*Hr4(-1,-1,0,0) - 27792*Hr4(-1,-1,0,0)*z2
     &     - 9648*Hr4(-1,-1,0,1) - 8928*Hr4(-1,-1,0,1)*z2 + 6048*Hr4(-1
     &    ,0,-1,-1)*z2 - 1608*Hr4(-1,0,-1,0) - 24264*Hr4(-1,0,-1,0)*z2
     &     - 7920*Hr4(-1,0,0,-1)*z2 + 8151.D0/2.D0*Hr4(-1,0,0,0) + 9684
     &    *Hr4(-1,0,0,0)*z2 + 6909*Hr4(-1,0,0,1) + 1296*Hr4(-1,0,0,1)*
     &    z2 + 804*Hr4(-1,0,1,0) - 3708*Hr4(-1,0,1,0)*z2 - 954*Hr4(-1,0
     &    ,1,1) - 6480*Hr4(-1,0,1,1)*z2 + 6048*Hr4(0,-1,-1,-1)*z2 - 
     &    1608*Hr4(0,-1,-1,0) - 24264*Hr4(0,-1,-1,0)*z2 - 6552*Hr4(0,-1
     &    ,0,-1)*z2 + 9975.D0/2.D0*Hr4(0,-1,0,0) + 16344*Hr4(0,-1,0,0)*
     &    z2 + 6105*Hr4(0,-1,0,1) + 4500*Hr4(0,-1,0,1)*z2 - 1800*Hr4(0,
     &    0,-1,-1)*z2 + 228*Hr4(0,0,-1,0) + 12150*Hr4(0,0,-1,0)*z2 + 
     &    4410*Hr4(0,0,0,-1)*z2 + 21.D0/4.D0*Hr4(0,0,0,0) - 3672*Hr4(0,
     &    0,0,0)*z2 - 2907*Hr4(0,0,0,1) + 846*Hr4(0,0,0,1)*z2 - 402*
     &    Hr4(0,0,1,0) + 1890*Hr4(0,0,1,0)*z2 + 477*Hr4(0,0,1,1) + 4248
     &    *Hr4(0,0,1,1)*z2 + 4752*Hr4(0,1,0,-1)*z2 - 9.D0/2.D0*Hr4(0,1,
     &    0,0) - 3384*Hr4(0,1,0,0)*z2 + 504*Hr4(0,1,0,1)*z2 - 936*Hr4(0
     &    ,1,1,0)*z2 - 5016*Hr5(-1,-1,0,0,0) + 1488*Hr5(-1,-1,0,0,1) + 
     &    3840*Hr5(-1,-1,0,1,0) + 12384*Hr5(-1,-1,0,1,1) - 2664*Hr5(-1,
     &    0,-1,0,0) - 2352*Hr5(-1,0,-1,0,1) - 468*Hr5(-1,0,0,-1,0) + 
     &    4608*Hr5(-1,0,0,0,0) + 2796*Hr5(-1,0,0,0,1) - 2292*Hr5(-1,0,0
     &    ,1,0) - 7680*Hr5(-1,0,0,1,1) - 396*Hr5(-1,0,1,0,0) - 744*Hr5(
     &    -1,0,1,0,1) - 744*Hr5(-1,0,1,1,0) - 2664*Hr5(0,-1,-1,0,0) - 
     &    2352*Hr5(0,-1,-1,0,1) - 744*Hr5(0,-1,0,-1,0) + 4332*Hr5(0,-1,
     &    0,0,0) + 804*Hr5(0,-1,0,0,1) - 1920*Hr5(0,-1,0,1,0) - 6936*
     &    Hr5(0,-1,0,1,1) - 1230*Hr5(0,0,-1,-1,0) + 2958*Hr5(0,0,-1,0,0
     &    ) + 1866*Hr5(0,0,-1,0,1) + 384*Hr5(0,0,0,-1,0) - 1683*Hr5(0,0
     &    ,0,0,0) - 2130*Hr5(0,0,0,0,1) + 405*Hr5(0,0,0,1,0) + 2304*
     &    Hr5(0,0,0,1,1) + 261*Hr5(0,0,1,0,0) + 372*Hr5(0,0,1,0,1) + 
     &    372*Hr5(0,0,1,1,0) - 1440*Hr5(0,1,0,-1,0) + 684*Hr5(0,1,0,0,0
     &    ) - 198*Hr5(0,1,0,0,1) + 126*Hr5(0,1,1,0,0) - 16128*Hr6(-1,-1
     &    ,-1,0,0,0) - 39456*Hr6(-1,-1,-1,0,0,1) - 33408*Hr6(-1,-1,-1,0
     &    ,1,0) - 54720*Hr6(-1,-1,-1,0,1,1) - 3888*Hr6(-1,-1,0,-1,0,0)
     &     - 6048*Hr6(-1,-1,0,-1,0,1) - 1152*Hr6(-1,-1,0,0,-1,0) + 7344
     &    *Hr6(-1,-1,0,0,0,0) + 25776*Hr6(-1,-1,0,0,0,1) + 23328*Hr6(-1
     &    ,-1,0,0,1,0) + 35424*Hr6(-1,-1,0,0,1,1) - 576*Hr6(-1,-1,0,1,0
     &    ,0) + 4032*Hr6(-1,-1,0,1,0,1) + 4032*Hr6(-1,-1,0,1,1,0) - 
     &    3888*Hr6(-1,0,-1,-1,0,0) - 6048*Hr6(-1,0,-1,-1,0,1) - 432*
     &    Hr6(-1,0,-1,0,-1,0) + 10728*Hr6(-1,0,-1,0,0,0) + 25344*Hr6(-1
     &    ,0,-1,0,0,1) + 19008*Hr6(-1,0,-1,0,1,0) + 31392*Hr6(-1,0,-1,0
     &    ,1,1) - 1008*Hr6(-1,0,0,-1,-1,0) + 4860*Hr6(-1,0,0,-1,0,0) + 
     &    7416*Hr6(-1,0,0,-1,0,1) + 1188*Hr6(-1,0,0,0,-1,0) - 2160*Hr6(
     &    -1,0,0,0,0,0) - 8964*Hr6(-1,0,0,0,0,1) - 8676*Hr6(-1,0,0,0,1,
     &    0) - 12960*Hr6(-1,0,0,0,1,1) - 504*Hr6(-1,0,0,1,0,0) - 2304*
     &    Hr6(-1,0,0,1,0,1) - 2304*Hr6(-1,0,0,1,1,0) + 432*Hr6(-1,0,1,0
     &    ,-1,0) - 360*Hr6(-1,0,1,0,0,0) + 576*Hr6(-1,0,1,0,0,1) - 144*
     &    Hr6(-1,0,1,0,1,0) - 1584*Hr6(-1,0,1,1,0,0) - 3888*Hr6(0,-1,-1
     &    ,-1,0,0) - 6048*Hr6(0,-1,-1,-1,0,1) - 432*Hr6(0,-1,-1,0,-1,0)
     &     + 10728*Hr6(0,-1,-1,0,0,0) + 25344*Hr6(0,-1,-1,0,0,1) + 
     &    19008*Hr6(0,-1,-1,0,1,0) + 31392*Hr6(0,-1,-1,0,1,1) - 432*
     &    Hr6(0,-1,0,-1,-1,0) + 4248*Hr6(0,-1,0,-1,0,0) + 6336*Hr6(0,-1
     &    ,0,-1,0,1) + 900*Hr6(0,-1,0,0,-1,0) - 4428*Hr6(0,-1,0,0,0,0)
     &     - 15084*Hr6(0,-1,0,0,0,1) - 13032*Hr6(0,-1,0,0,1,0) - 20016*
     &    Hr6(0,-1,0,0,1,1) + 288*Hr6(0,-1,0,1,0,0) - 2160*Hr6(0,-1,0,1
     &    ,0,1) - 2160*Hr6(0,-1,0,1,1,0) - 1728*Hr6(0,0,-1,-1,-1,0) + 
     &    1980*Hr6(0,0,-1,-1,0,0) + 936*Hr6(0,0,-1,-1,0,1) + 1188*Hr6(0
     &    ,0,-1,0,-1,0) - 5256*Hr6(0,0,-1,0,0,0) - 11124*Hr6(0,0,-1,0,0
     &    ,1) - 9324*Hr6(0,0,-1,0,1,0) - 15984*Hr6(0,0,-1,0,1,1) - 2052
     &    *Hr6(0,0,0,-1,-1,0) - 1908*Hr6(0,0,0,-1,0,0) - 5436*Hr6(0,0,0
     &    ,-1,0,1) - 684*Hr6(0,0,0,0,-1,0) + 684*Hr6(0,0,0,0,0,0) + 
     &    2880*Hr6(0,0,0,0,0,1) + 2952*Hr6(0,0,0,0,1,0) + 4752*Hr6(0,0,
     &    0,0,1,1) + 144*Hr6(0,0,0,1,0,0) + 720*Hr6(0,0,0,1,0,1) + 720*
     &    Hr6(0,0,0,1,1,0) - 4536*Hr6(0,0,1,0,-1,0) + 2340*Hr6(0,0,1,0,
     &    0,0) - 1728*Hr6(0,0,1,0,0,1) + 72*Hr6(0,0,1,0,1,0) + 2232*
     &    Hr6(0,0,1,1,0,0) - 6624*Hr6(0,1,0,-1,-1,0) - 720*Hr6(0,1,0,-1
     &    ,0,0) - 8064*Hr6(0,1,0,-1,0,1) - 1008*Hr6(0,1,0,0,-1,0) + 
     &    1872*Hr6(0,1,0,0,0,0) + 2592*Hr6(0,1,0,0,0,1) + 1440*Hr6(0,1,
     &    0,1,0,0) - 8640*Hr6(0,1,1,0,-1,0) + 4320*Hr6(0,1,1,0,0,0) - 
     &    2880*Hr6(0,1,1,0,0,1) + 2880*Hr6(0,1,1,1,0,0) )
      Pns3mX = Pns3mX + cf**3*ca*pqq0p * ( 8325.D0/8.D0*z3 + 1254*z3*z2
     &     + 1755*z3**2 - 2535.D0/8.D0*z4 - 5025.D0/4.D0*z5 - 60789.D0/
     &    8.D0*z6 - 1761.D0/32.D0*Hr1(0) - 351.D0/2.D0*Hr1(0)*z2 - 1581.
     &    D0/4.D0*Hr1(0)*z3 + 549*Hr1(0)*z3*z2 - 4155.D0/4.D0*Hr1(0)*z4
     &     - 5247*Hr1(0)*z5 + 3915.D0/2.D0*Hr1(1)*z3 - 2772*Hr1(1)*z3*
     &    z2 - 4185.D0/2.D0*Hr1(1)*z4 + 2772*Hr1(1)*z5 + 1965*Hr2(0,-1)
     &    *z2 + 1296*Hr2(0,-1)*z3 + 10548*Hr2(0,-1)*z4 + 1311.D0/4.D0*
     &    Hr2(0,0) - 4419.D0/4.D0*Hr2(0,0)*z2 - 786*Hr2(0,0)*z3 - 2808*
     &    Hr2(0,0)*z4 - 1602*Hr2(0,1)*z3 + 2907.D0/2.D0*Hr2(0,1)*z4 - 
     &    387.D0/2.D0*Hr2(1,0)*z2 - 576*Hr2(1,0)*z3 - 2043.D0/2.D0*Hr2(
     &    1,0)*z4 - 4392*Hr2(1,1)*z3 + 5724*Hr2(1,1)*z4 - 2700*Hr3(0,-1
     &    ,-1)*z2 - 15264*Hr3(0,-1,-1)*z3 + 3159.D0/4.D0*Hr3(0,-1,0) + 
     &    1539*Hr3(0,-1,0)*z2 + 5418*Hr3(0,-1,0)*z3 + 894*Hr3(0,0,-1)*
     &    z2 + 3852*Hr3(0,0,-1)*z3 - 1053.D0/8.D0*Hr3(0,0,0) + 339*Hr3(
     &    0,0,0)*z2 - 1944*Hr3(0,0,0)*z3 + 801.D0/2.D0*Hr3(0,0,1) + 435
     &    *Hr3(0,0,1)*z2 - 1620*Hr3(0,0,1)*z3 - 855.D0/2.D0*Hr3(0,1,0)
     &     - 690*Hr3(0,1,0)*z2 + 252*Hr3(0,1,0)*z3 + 3600*Hr3(0,1,1)*z3
     &     - 1380*Hr3(1,0,-1)*z2 - 5040*Hr3(1,0,-1)*z3 - 2223.D0/2.D0*
     &    Hr3(1,0,0) - 780*Hr3(1,0,0)*z2 - 360*Hr3(1,0,0)*z3 + 3600*
     &    Hr3(1,0,1)*z3 - 1176*Hr3(1,1,0)*z2 + 2304*Hr3(1,1,0)*z3 + 
     &    10080*Hr3(1,1,1)*z3 + 23040*Hr4(0,-1,-1,-1)*z2 + 2646*Hr4(0,
     &    -1,-1,0) - 12600*Hr4(0,-1,-1,0)*z2 - 10656*Hr4(0,-1,0,-1)*z2
     &     - 1806*Hr4(0,-1,0,0) + 1548*Hr4(0,-1,0,0)*z2 - 642*Hr4(0,-1,
     &    0,1) - 3024*Hr4(0,-1,0,1)*z2 - 7416*Hr4(0,0,-1,-1)*z2 - 1623.D
     &    0/2.D0*Hr4(0,0,-1,0) + 5382*Hr4(0,0,-1,0)*z2 + 126*Hr4(0,0,0,
     &    -1)*z2 + 573.D0/4.D0*Hr4(0,0,0,0) - 540*Hr4(0,0,0,0)*z2 + 813
     &    *Hr4(0,0,0,1) + 954*Hr4(0,0,0,1)*z2 + 1077.D0/2.D0*Hr4(0,0,1,
     &    0) - 1170*Hr4(0,0,1,0)*z2 + 543*Hr4(0,0,1,1) - 864*Hr4(0,0,1,
     &    1)*z2 + 468*Hr4(0,1,0,-1)*z2 - 192*Hr4(0,1,0,0) + 324*Hr4(0,1
     &    ,0,0)*z2 + 804*Hr4(0,1,0,1) - 216*Hr4(0,1,0,1)*z2 + 804*Hr4(0
     &    ,1,1,0) + 1656*Hr4(0,1,1,0)*z2 + 4752*Hr4(1,0,-1,-1)*z2 + 
     &    1347*Hr4(1,0,-1,0) - 684*Hr4(1,0,-1,0)*z2 - 1296*Hr4(1,0,0,-1
     &    )*z2 - 1830*Hr4(1,0,0,0) - 432*Hr4(1,0,0,0)*z2 + 1671*Hr4(1,0
     &    ,0,1) + 72*Hr4(1,0,0,1)*z2 + 804*Hr4(1,0,1,0) + 1656*Hr4(1,0,
     &    1,0)*z2 - 288*Hr4(1,1,0,-1)*z2 + 1440*Hr4(1,1,0,0)*z2 + 3744*
     &    Hr4(1,1,1,0)*z2 + 2376*Hr5(0,-1,-1,-1,0) + 2088*Hr5(0,-1,-1,0
     &    ,0) + 3888*Hr5(0,-1,-1,0,1) - 522*Hr5(0,-1,0,-1,0) - 1695*
     &    Hr5(0,-1,0,0,0) - 1080*Hr5(0,-1,0,0,1) + 648*Hr5(0,-1,0,1,0)
     &     + 864*Hr5(0,-1,0,1,1) - 156*Hr5(0,0,-1,-1,0) - 270*Hr5(0,0,
     &    -1,0,0) - 972*Hr5(0,0,-1,0,1) + 570*Hr5(0,0,0,-1,0) - 1023*
     &    Hr5(0,0,0,0,0) + 138*Hr5(0,0,0,0,1) - 240*Hr5(0,0,0,1,0) - 
     &    600*Hr5(0,0,0,1,1) + 297*Hr5(0,0,1,0,0) + 180*Hr5(0,0,1,0,1)
     &     + 180*Hr5(0,0,1,1,0) - 804*Hr5(0,1,0,-1,0) + 1032*Hr5(0,1,0,
     &    0,0) + 660*Hr5(0,1,0,0,1) + 396*Hr5(0,1,0,1,0) + 528*Hr5(0,1,
     &    1,0,0) - 600*Hr5(1,0,-1,-1,0) + 2448*Hr5(1,0,-1,0,0) + 1080*
     &    Hr5(1,0,-1,0,1) + 300*Hr5(1,0,0,-1,0) - 1368*Hr5(1,0,0,0,0)
     &     + 1164*Hr5(1,0,0,0,1) + 960*Hr5(1,0,0,1,0) + 168*Hr5(1,0,0,1
     &    ,1) + 528*Hr5(1,0,1,0,0) - 3216*Hr5(1,1,0,-1,0) + 2184*Hr5(1,
     &    1,0,0,0) - 432*Hr5(1,1,0,0,1) - 9504*Hr6(0,-1,-1,-1,0,0) - 
     &    23040*Hr6(0,-1,-1,-1,0,1) + 1008*Hr6(0,-1,-1,0,-1,0) + 2412*
     &    Hr6(0,-1,-1,0,0,0) + 8784*Hr6(0,-1,-1,0,0,1) - 2376*Hr6(0,-1,
     &    -1,0,1,0) - 4032*Hr6(0,-1,-1,0,1,1) + 1008*Hr6(0,-1,0,-1,-1,0
     &    ) + 4068*Hr6(0,-1,0,-1,0,0) + 11160*Hr6(0,-1,0,-1,0,1) + 576*
     &    Hr6(0,-1,0,0,-1,0) - 1152*Hr6(0,-1,0,0,0,0) - 756*Hr6(0,-1,0,
     &    0,0,1) + 756*Hr6(0,-1,0,0,1,0) + 1440*Hr6(0,-1,0,0,1,1) - 
     &    1872*Hr6(0,-1,0,1,0,0) - 288*Hr6(0,-1,0,1,0,1) - 288*Hr6(0,-1
     &    ,0,1,1,0) + 8496*Hr6(0,0,-1,-1,-1,0) + 360*Hr6(0,0,-1,-1,0,0)
     &     + 11664*Hr6(0,0,-1,-1,0,1) - 4860*Hr6(0,0,-1,0,-1,0) - 468*
     &    Hr6(0,0,-1,0,0,0) - 5544*Hr6(0,0,-1,0,0,1) + 468*Hr6(0,0,-1,0
     &    ,1,0) + 1296*Hr6(0,0,-1,0,1,1) - 3132*Hr6(0,0,0,-1,-1,0) + 
     &    936*Hr6(0,0,0,-1,0,0) - 1692*Hr6(0,0,0,-1,0,1) - 900*Hr6(0,0,
     &    0,0,-1,0) + 684*Hr6(0,0,0,0,0,0) - 252*Hr6(0,0,0,0,0,1) + 432
     &    *Hr6(0,0,0,0,1,0) + 360*Hr6(0,0,0,0,1,1) + 648*Hr6(0,0,0,1,0,
     &    0) + 72*Hr6(0,0,0,1,0,1) + 72*Hr6(0,0,0,1,1,0) - 864*Hr6(0,0,
     &    1,0,-1,0) + 936*Hr6(0,0,1,0,0,0) + 144*Hr6(0,0,1,0,0,1) + 72*
     &    Hr6(0,0,1,0,1,0) - 72*Hr6(0,0,1,1,0,0) + 4680*Hr6(0,1,0,-1,-1
     &    ,0) - 1980*Hr6(0,1,0,-1,0,0) + 1872*Hr6(0,1,0,-1,0,1) - 1620*
     &    Hr6(0,1,0,0,-1,0) + 1260*Hr6(0,1,0,0,0,0) - 1584*Hr6(0,1,0,0,
     &    0,1) - 216*Hr6(0,1,0,0,1,0) - 288*Hr6(0,1,0,0,1,1) + 936*Hr6(
     &    0,1,0,1,0,0) + 2592*Hr6(0,1,1,0,-1,0) + 360*Hr6(0,1,1,0,0,0)
     &     - 576*Hr6(0,1,1,0,0,1) + 864*Hr6(0,1,1,1,0,0) + 12960*Hr6(1,
     &    0,-1,-1,-1,0) - 6048*Hr6(1,0,-1,-1,0,0) + 1728*Hr6(1,0,-1,-1,
     &    0,1) - 6696*Hr6(1,0,-1,0,-1,0) + 756*Hr6(1,0,-1,0,0,0) - 2448
     &    *Hr6(1,0,-1,0,0,1) - 864*Hr6(1,0,-1,0,1,0) - 288*Hr6(1,0,-1,0
     &    ,1,1) - 2016*Hr6(1,0,0,-1,-1,0) + 792*Hr6(1,0,0,-1,0,0) + 288
     &    *Hr6(1,0,0,-1,0,1) - 252*Hr6(1,0,0,0,-1,0) + 1440*Hr6(1,0,0,0
     &    ,0,0) - 288*Hr6(1,0,0,0,0,1) - 504*Hr6(1,0,0,0,1,0) - 1296*
     &    Hr6(1,0,0,0,1,1) + 288*Hr6(1,0,0,1,0,0) - 576*Hr6(1,0,0,1,0,1
     &    ) - 576*Hr6(1,0,0,1,1,0) + 2592*Hr6(1,0,1,0,-1,0) + 360*Hr6(1
     &    ,0,1,0,0,0) - 576*Hr6(1,0,1,0,0,1) + 864*Hr6(1,0,1,1,0,0) + 
     &    9792*Hr6(1,1,0,-1,-1,0) - 3456*Hr6(1,1,0,-1,0,0) + 5184*Hr6(1
     &    ,1,0,-1,0,1) - 2880*Hr6(1,1,0,0,-1,0) + 1584*Hr6(1,1,0,0,0,0)
     &     - 3456*Hr6(1,1,0,0,0,1) + 576*Hr6(1,1,0,0,1,1) + 864*Hr6(1,1
     &    ,0,1,0,0) + 6336*Hr6(1,1,1,0,-1,0) - 864*Hr6(1,1,1,0,0,0) - 
     &    576*Hr6(1,1,1,0,0,1) )
      Pns3mX = Pns3mX + cf**4 * (  - 57933.D0/8.D0 + 57933.D0/8.D0*x + 
     &    40569.D0/4.D0*z2 - 65073.D0/4.D0*z2*x + 15759.D0/2.D0*z3 - 
     &    4455.D0/2.D0*z3*x - 2628*z3*z2 - 6894*z3*z2*x + 513*z3**2 - 
     &    585*z3**2*x - 18849.D0/8.D0*z4 - 198609.D0/8.D0*z4*x - 1125.D0
     &    /2.D0*z5 + 615.D0/2.D0*z5*x - 10257.D0/4.D0*z6 - 10005.D0/4.D0
     &    *z6*x - 822*Hr1(-1)*z2 - 822*Hr1(-1)*z2*x - 5220*Hr1(-1)*z3
     &     - 5220*Hr1(-1)*z3*x - 360*Hr1(-1)*z3*z2 - 360*Hr1(-1)*z3*z2*
     &    x + 14949*Hr1(-1)*z4 + 14949*Hr1(-1)*z4*x + 324*Hr1(-1)*z5 + 
     &    324*Hr1(-1)*z5*x + 8763.D0/16.D0*Hr1(0) - 135621.D0/16.D0*
     &    Hr1(0)*x + 5982*Hr1(0)*z2 + 10749*Hr1(0)*z2*x + 2409*Hr1(0)*
     &    z3 + 3696*Hr1(0)*z3*x + 684*Hr1(0)*z3*z2 - 864*Hr1(0)*z3*z2*x
     &     - 8187.D0/2.D0*Hr1(0)*z4 - 8181*Hr1(0)*z4*x - 4050*Hr1(0)*z5
     &     + 180*Hr1(0)*z5*x + 1281.D0/2.D0*Hr1(1) - 1281.D0/2.D0*Hr1(1
     &    )*x - 3906*Hr1(1)*z2 + 3906*Hr1(1)*z2*x + 3258*Hr1(1)*z3 - 
     &    3258*Hr1(1)*z3*x - 72*Hr1(1)*z3*z2 + 72*Hr1(1)*z3*z2*x + 780*
     &    Hr1(1)*z4 - 780*Hr1(1)*z4*x + 36*Hr1(1)*z5 - 36*Hr1(1)*z5*x
     &     - 504*Hr2(-1,-1)*z2 - 504*Hr2(-1,-1)*z2*x + 12096*Hr2(-1,-1)
     &    *z3 + 12096*Hr2(-1,-1)*z3*x + 17847.D0/2.D0*Hr2(-1,0) + 17847.
     &    D0/2.D0*Hr2(-1,0)*x - 10782*Hr2(-1,0)*z2 - 10782*Hr2(-1,0)*z2
     &    *x - 4620*Hr2(-1,0)*z3 - 4620*Hr2(-1,0)*z3*x + 306*Hr2(-1,0)*
     &    z4 + 306*Hr2(-1,0)*z4*x - 30*Hr2(0,-1)*z2 - 222*Hr2(0,-1)*z2*
     &    x - 3744*Hr2(0,-1)*z3 - 12456*Hr2(0,-1)*z3*x + 1359*Hr2(0,-1)
     &    *z4 - 1359*Hr2(0,-1)*z4*x + 11619.D0/8.D0*Hr2(0,0) + 66939.D0/
     &    8.D0*Hr2(0,0)*x + 3777.D0/2.D0*Hr2(0,0)*z2 + 19383.D0/2.D0*
     &    Hr2(0,0)*z2*x + 396*Hr2(0,0)*z3 + 4860*Hr2(0,0)*z3*x - 837*
     &    Hr2(0,0)*z4 + 189*Hr2(0,0)*z4*x - 4875.D0/4.D0*Hr2(0,1) + 
     &    65073.D0/4.D0*Hr2(0,1)*x - 2196*Hr2(0,1)*z2 + 2592*Hr2(0,1)*
     &    z2*x + 1404*Hr2(0,1)*z3 + 3492*Hr2(0,1)*z3*x + 1044*Hr2(0,1)*
     &    z4 + 1044*Hr2(0,1)*z4*x - 17487.D0/2.D0*Hr2(1,0) + 17487.D0/2.
     &    D0*Hr2(1,0)*x - 2574*Hr2(1,0)*z2 + 2574*Hr2(1,0)*z2*x + 360*
     &    Hr2(1,0)*z3 - 360*Hr2(1,0)*z3*x + 36*Hr2(1,0)*z4 - 36*Hr2(1,0
     &    )*z4*x - 14544*Hr2(1,1) + 14544*Hr2(1,1)*x - 4680*Hr2(1,1)*z2
     &     + 4680*Hr2(1,1)*z2*x - 2160*Hr2(1,1)*z3 + 2160*Hr2(1,1)*z3*x
     &     - 8064*Hr3(-1,-1,-1)*z2 - 8064*Hr3(-1,-1,-1)*z2*x + 11412*
     &    Hr3(-1,-1,0) + 11412*Hr3(-1,-1,0)*x + 13968*Hr3(-1,-1,0)*z2
     &     + 13968*Hr3(-1,-1,0)*z2*x + 5760*Hr3(-1,0,-1)*z2 + 5760*Hr3(
     &    -1,0,-1)*z2*x - 5430*Hr3(-1,0,0) - 5430*Hr3(-1,0,0)*x - 9780*
     &    Hr3(-1,0,0)*z2 - 9780*Hr3(-1,0,0)*z2*x + 144*Hr3(-1,0,0)*z3
     &     + 144*Hr3(-1,0,0)*z3*x + 6528*Hr3(-1,0,1) + 6528*Hr3(-1,0,1)
     &    *x - 1440*Hr3(-1,0,1)*z2 - 1440*Hr3(-1,0,1)*z2*x + 576*Hr3(-1
     &    ,0,1)*z3 + 576*Hr3(-1,0,1)*z3*x + 972*Hr3(0,-1,-1)*z2 + 10548
     &    *Hr3(0,-1,-1)*z2*x - 432*Hr3(0,-1,-1)*z3 + 432*Hr3(0,-1,-1)*
     &    z3*x + 3435*Hr3(0,-1,0) - 17835*Hr3(0,-1,0)*x - 7020*Hr3(0,-1
     &    ,0)*z2 - 11988*Hr3(0,-1,0)*z2*x + 1224*Hr3(0,-1,0)*z3 - 1224*
     &    Hr3(0,-1,0)*z3*x - 6*Hr3(0,0,-1)*z2 - 5418*Hr3(0,0,-1)*z2*x
     &     + 1728*Hr3(0,0,-1)*z3 - 1584*Hr3(0,0,-1)*z3*x + 1539.D0/8.D0
     &    *Hr3(0,0,0) + 25767.D0/8.D0*Hr3(0,0,0)*x + 2124*Hr3(0,0,0)*z2
     &     + 6120*Hr3(0,0,0)*z2*x - 936*Hr3(0,0,0)*z3 + 1080*Hr3(0,0,0)
     &    *z3*x - 2547*Hr3(0,0,1) - 10749*Hr3(0,0,1)*x - 690*Hr3(0,0,1)
     &    *z2 + 654*Hr3(0,0,1)*z2*x + 324*Hr3(0,0,1)*z3 + 1044*Hr3(0,0,
     &    1)*z3*x - 6084*Hr3(0,1,0) - 936*Hr3(0,1,0)*x - 1692*Hr3(0,1,0
     &    )*z2 + 468*Hr3(0,1,0)*z2*x + 684*Hr3(0,1,0)*z3 + 684*Hr3(0,1,
     &    0)*z3*x - 9072*Hr3(0,1,1) - 5472*Hr3(0,1,1)*x - 2340*Hr3(0,1,
     &    1)*z2 - 1476*Hr3(0,1,1)*z2*x + 1368*Hr3(0,1,1)*z3 + 1368*Hr3(
     &    0,1,1)*z3*x - 1968*Hr3(1,0,-1)*z2 + 1968*Hr3(1,0,-1)*z2*x + 
     &    288*Hr3(1,0,-1)*z3 - 288*Hr3(1,0,-1)*z3*x + 117*Hr3(1,0,0) - 
     &    117*Hr3(1,0,0)*x + 36*Hr3(1,0,0)*z2 - 36*Hr3(1,0,0)*z2*x - 
     &    144*Hr3(1,0,0)*z3 + 144*Hr3(1,0,0)*z3*x - 1800*Hr3(1,0,1) + 
     &    1800*Hr3(1,0,1)*x - 432*Hr3(1,0,1)*z2 + 432*Hr3(1,0,1)*z2*x
     &     - 1800*Hr3(1,1,0) + 1800*Hr3(1,1,0)*x - 1584*Hr3(1,1,0)*z2
     &     + 1584*Hr3(1,1,0)*z2*x - 9360*Hr4(-1,-1,-1,0) - 9360*Hr4(-1,
     &    -1,-1,0)*x + 5400*Hr4(-1,-1,0,0) + 5400*Hr4(-1,-1,0,0)*x - 
     &    4176*Hr4(-1,-1,0,1) - 4176*Hr4(-1,-1,0,1)*x + 6084*Hr4(-1,0,
     &    -1,0) + 6084*Hr4(-1,0,-1,0)*x + 1854*Hr4(-1,0,0,0) + 1854*
     &    Hr4(-1,0,0,0)*x - 72*Hr4(-1,0,0,0)*z2 - 72*Hr4(-1,0,0,0)*z2*x
     &     + 11016*Hr4(-1,0,0,1) + 11016*Hr4(-1,0,0,1)*x + 144*Hr4(-1,0
     &    ,0,1)*z2 + 144*Hr4(-1,0,0,1)*z2*x + 7848*Hr4(-1,0,1,0) + 7848
     &    *Hr4(-1,0,1,0)*x + 288*Hr4(-1,0,1,0)*z2 + 288*Hr4(-1,0,1,0)*
     &    z2*x + 13536*Hr4(-1,0,1,1) + 13536*Hr4(-1,0,1,1)*x + 288*Hr4(
     &    -1,0,1,1)*z2 + 288*Hr4(-1,0,1,1)*z2*x + 576*Hr4(0,-1,-1,-1)*
     &    z2 - 576*Hr4(0,-1,-1,-1)*z2*x + 7092*Hr4(0,-1,-1,0) + 5076*
     &    Hr4(0,-1,-1,0)*x - 1584*Hr4(0,-1,-1,0)*z2 + 1584*Hr4(0,-1,-1,
     &    0)*z2*x - 1152*Hr4(0,-1,0,-1)*z2 + 1152*Hr4(0,-1,0,-1)*z2*x
     &     - 3252*Hr4(0,-1,0,0) - 2472*Hr4(0,-1,0,0)*x + 1116*Hr4(0,-1,
     &    0,0)*z2 - 1116*Hr4(0,-1,0,0)*z2*x + 3576*Hr4(0,-1,0,1) + 2760
     &    *Hr4(0,-1,0,1)*x - 288*Hr4(0,-1,0,1)*z2 + 288*Hr4(0,-1,0,1)*
     &    z2*x - 2448*Hr4(0,0,-1,-1)*z2 + 1872*Hr4(0,0,-1,-1)*z2*x + 
     &    501*Hr4(0,0,-1,0) - 3927*Hr4(0,0,-1,0)*x + 2520*Hr4(0,0,-1,0)
     &    *z2 - 2376*Hr4(0,0,-1,0)*z2*x + 1908*Hr4(0,0,0,-1)*z2 - 2628*
     &    Hr4(0,0,0,-1)*z2*x + 894*Hr4(0,0,0,0) - 1863*Hr4(0,0,0,0)*x
     &     - 900*Hr4(0,0,0,0)*z2 + 1188*Hr4(0,0,0,0)*z2*x - 2775.D0/2.D0
     &    *Hr4(0,0,0,1) - 19383.D0/2.D0*Hr4(0,0,0,1)*x + 648*Hr4(0,0,0,
     &    1)*z2 - 504*Hr4(0,0,0,1)*z2*x - 3825*Hr4(0,0,1,0) - 6381*Hr4(
     &    0,0,1,0)*x - 36*Hr4(0,0,1,0)*z2 + 828*Hr4(0,0,1,0)*z2*x - 
     &    5796*Hr4(0,0,1,1) - 10548*Hr4(0,0,1,1)*x - 144*Hr4(0,0,1,1)*
     &    z2 - 144*Hr4(0,0,1,1)*z2*x + 288*Hr4(0,1,0,-1)*z2 + 288*Hr4(0
     &    ,1,0,-1)*z2*x - 531.D0/2.D0*Hr4(0,1,0,0) + 6021.D0/2.D0*Hr4(0
     &    ,1,0,0)*x + 396*Hr4(0,1,0,0)*z2 + 396*Hr4(0,1,0,0)*z2*x - 
     &    1350*Hr4(0,1,0,1) - 54*Hr4(0,1,0,1)*x - 1350*Hr4(0,1,1,0) - 
     &    54*Hr4(0,1,1,0)*x + 504*Hr4(0,1,1,0)*z2 + 504*Hr4(0,1,1,0)*z2
     &    *x - 288*Hr4(1,0,-1,-1)*z2 + 288*Hr4(1,0,-1,-1)*z2*x + 5616*
     &    Hr4(1,0,-1,0) - 5616*Hr4(1,0,-1,0)*x + 144*Hr4(1,0,0,-1)*z2
     &     - 144*Hr4(1,0,0,-1)*z2*x - 2844*Hr4(1,0,0,0) + 2844*Hr4(1,0,
     &    0,0)*x + 72*Hr4(1,0,0,0)*z2 - 72*Hr4(1,0,0,0)*z2*x + 2340*
     &    Hr4(1,0,0,1) - 2340*Hr4(1,0,0,1)*x - 648*Hr4(1,0,1,0) + 648*
     &    Hr4(1,0,1,0)*x - 1980*Hr4(1,1,0,0) + 1980*Hr4(1,1,0,0)*x + 
     &    2304*Hr5(-1,-1,-1,0,0) + 2304*Hr5(-1,-1,-1,0,0)*x + 8064*Hr5(
     &    -1,-1,-1,0,1) + 8064*Hr5(-1,-1,-1,0,1)*x - 864*Hr5(-1,-1,0,-1
     &    ,0) - 864*Hr5(-1,-1,0,-1,0)*x - 6408*Hr5(-1,-1,0,0,0) - 6408*
     &    Hr5(-1,-1,0,0,0)*x - 14400*Hr5(-1,-1,0,0,1) - 14400*Hr5(-1,-1
     &    ,0,0,1)*x )
      Pns3mX = Pns3mX + cf**4 * (  - 8208*Hr5(-1,-1,0,1,0) - 8208*Hr5(
     &    -1,-1,0,1,0)*x - 12096*Hr5(-1,-1,0,1,1) - 12096*Hr5(-1,-1,0,1
     &    ,1)*x - 864*Hr5(-1,0,-1,-1,0) - 864*Hr5(-1,0,-1,-1,0)*x - 
     &    2664*Hr5(-1,0,-1,0,0) - 2664*Hr5(-1,0,-1,0,0)*x - 6192*Hr5(-1
     &    ,0,-1,0,1) - 6192*Hr5(-1,0,-1,0,1)*x - 120*Hr5(-1,0,0,-1,0)
     &     - 120*Hr5(-1,0,0,-1,0)*x + 3804*Hr5(-1,0,0,0,0) + 3804*Hr5(
     &    -1,0,0,0,0)*x + 9864*Hr5(-1,0,0,0,1) + 9864*Hr5(-1,0,0,0,1)*x
     &     + 7272*Hr5(-1,0,0,1,0) + 7272*Hr5(-1,0,0,1,0)*x + 9504*Hr5(
     &    -1,0,0,1,1) + 9504*Hr5(-1,0,0,1,1)*x + 576*Hr5(-1,0,1,0,0) + 
     &    576*Hr5(-1,0,1,0,0)*x + 1728*Hr5(-1,0,1,0,1) + 1728*Hr5(-1,0,
     &    1,0,1)*x + 1728*Hr5(-1,0,1,1,0) + 1728*Hr5(-1,0,1,1,0)*x - 
     &    4680*Hr5(0,-1,-1,-1,0) + 2952*Hr5(0,-1,-1,-1,0)*x + 1548*Hr5(
     &    0,-1,-1,0,0) - 6876*Hr5(0,-1,-1,0,0)*x - 3312*Hr5(0,-1,-1,0,1
     &    ) - 9072*Hr5(0,-1,-1,0,1)*x + 2772*Hr5(0,-1,0,-1,0) - 1908*
     &    Hr5(0,-1,0,-1,0)*x + 2592*Hr5(0,-1,0,0,0) + 6696*Hr5(0,-1,0,0
     &    ,0)*x + 7128*Hr5(0,-1,0,0,1) + 12312*Hr5(0,-1,0,0,1)*x + 4536
     &    *Hr5(0,-1,0,1,0) + 5976*Hr5(0,-1,0,1,0)*x + 7200*Hr5(0,-1,0,1
     &    ,1) + 8352*Hr5(0,-1,0,1,1)*x + 2820*Hr5(0,0,-1,-1,0) - 3300*
     &    Hr5(0,0,-1,-1,0)*x - 738*Hr5(0,0,-1,0,0) + 4362*Hr5(0,0,-1,0,
     &    0)*x + 1416*Hr5(0,0,-1,0,1) + 3768*Hr5(0,0,-1,0,1)*x + 756*
     &    Hr5(0,0,0,-1,0) + 2916*Hr5(0,0,0,-1,0)*x - 774*Hr5(0,0,0,0,0)
     &     - 1710*Hr5(0,0,0,0,0)*x - 1368*Hr5(0,0,0,0,1) - 6120*Hr5(0,0
     &    ,0,0,1)*x - 2259*Hr5(0,0,0,1,0) - 6219*Hr5(0,0,0,1,0)*x - 
     &    3384*Hr5(0,0,0,1,1) - 7848*Hr5(0,0,0,1,1)*x + 198*Hr5(0,0,1,0
     &    ,0) - 1314*Hr5(0,0,1,0,0)*x - 720*Hr5(0,0,1,0,1) - 2304*Hr5(0
     &    ,0,1,0,1)*x - 720*Hr5(0,0,1,1,0) - 2304*Hr5(0,0,1,1,0)*x + 
     &    2556*Hr5(0,1,0,-1,0) + 2556*Hr5(0,1,0,-1,0)*x - 639*Hr5(0,1,0
     &    ,0,0) - 279*Hr5(0,1,0,0,0)*x + 1584*Hr5(0,1,0,0,1) - 144*Hr5(
     &    0,1,0,0,1)*x - 108*Hr5(0,1,0,1,0) - 540*Hr5(0,1,0,1,0)*x - 
     &    1008*Hr5(0,1,1,0,0) + 144*Hr5(0,1,1,0,0)*x + 576*Hr5(1,0,-1,
     &    -1,0) - 576*Hr5(1,0,-1,-1,0)*x + 840*Hr5(1,0,-1,0,0) - 840*
     &    Hr5(1,0,-1,0,0)*x + 2256*Hr5(1,0,-1,0,1) - 2256*Hr5(1,0,-1,0,
     &    1)*x - 288*Hr5(1,0,0,-1,0) + 288*Hr5(1,0,0,-1,0)*x - 492*Hr5(
     &    1,0,0,0,0) + 492*Hr5(1,0,0,0,0)*x - 120*Hr5(1,0,0,0,1) + 120*
     &    Hr5(1,0,0,0,1)*x + 288*Hr5(1,0,0,1,0) - 288*Hr5(1,0,0,1,0)*x
     &     - 576*Hr5(1,0,1,0,0) + 576*Hr5(1,0,1,0,0)*x - 432*Hr5(1,1,0,
     &    0,0) + 432*Hr5(1,1,0,0,0)*x + 1152*Hr5(1,1,0,0,1) - 1152*Hr5(
     &    1,1,0,0,1)*x - 1152*Hr5(1,1,1,0,0) + 1152*Hr5(1,1,1,0,0)*x - 
     &    144*Hr6(-1,0,0,0,-1,0) - 144*Hr6(-1,0,0,0,-1,0)*x + 144*Hr6(
     &    -1,0,0,0,1,0) + 144*Hr6(-1,0,0,0,1,0)*x + 288*Hr6(-1,0,0,0,1,
     &    1) + 288*Hr6(-1,0,0,0,1,1)*x - 144*Hr6(-1,0,0,1,0,0) - 144*
     &    Hr6(-1,0,0,1,0,0)*x - 288*Hr6(-1,0,1,0,-1,0) - 288*Hr6(-1,0,1
     &    ,0,-1,0)*x - 144*Hr6(-1,0,1,0,0,0) - 144*Hr6(-1,0,1,0,0,0)*x
     &     - 288*Hr6(-1,0,1,0,0,1) - 288*Hr6(-1,0,1,0,0,1)*x - 288*Hr6(
     &    -1,0,1,1,0,0) - 288*Hr6(-1,0,1,1,0,0)*x - 288*Hr6(0,-1,-1,-1,
     &    0,0) + 288*Hr6(0,-1,-1,-1,0,0)*x - 576*Hr6(0,-1,-1,-1,0,1) + 
     &    576*Hr6(0,-1,-1,-1,0,1)*x + 2016*Hr6(0,-1,-1,0,0,0) - 2016*
     &    Hr6(0,-1,-1,0,0,0)*x + 2016*Hr6(0,-1,-1,0,0,1) - 2016*Hr6(0,
     &    -1,-1,0,0,1)*x + 864*Hr6(0,-1,-1,0,1,0) - 864*Hr6(0,-1,-1,0,1
     &    ,0)*x + 1008*Hr6(0,-1,0,-1,0,0) - 1008*Hr6(0,-1,0,-1,0,0)*x
     &     + 1152*Hr6(0,-1,0,-1,0,1) - 1152*Hr6(0,-1,0,-1,0,1)*x + 504*
     &    Hr6(0,-1,0,0,-1,0) - 504*Hr6(0,-1,0,0,-1,0)*x - 1404*Hr6(0,-1
     &    ,0,0,0,0) + 1404*Hr6(0,-1,0,0,0,0)*x - 1224*Hr6(0,-1,0,0,0,1)
     &     + 1224*Hr6(0,-1,0,0,0,1)*x - 720*Hr6(0,-1,0,0,1,0) + 720*
     &    Hr6(0,-1,0,0,1,0)*x - 504*Hr6(0,-1,0,1,0,0) + 504*Hr6(0,-1,0,
     &    1,0,0)*x - 288*Hr6(0,0,-1,-1,-1,0) + 288*Hr6(0,0,-1,-1,-1,0)*
     &    x + 1584*Hr6(0,0,-1,-1,0,0) - 2448*Hr6(0,0,-1,-1,0,0)*x + 
     &    2304*Hr6(0,0,-1,-1,0,1) - 1728*Hr6(0,0,-1,-1,0,1)*x + 288*
     &    Hr6(0,0,-1,0,-1,0) - 864*Hr6(0,0,-1,0,-1,0)*x - 1836*Hr6(0,0,
     &    -1,0,0,0) + 2772*Hr6(0,0,-1,0,0,0)*x - 2304*Hr6(0,0,-1,0,0,1)
     &     + 2592*Hr6(0,0,-1,0,0,1)*x - 504*Hr6(0,0,-1,0,1,0) + 936*
     &    Hr6(0,0,-1,0,1,0)*x + 288*Hr6(0,0,-1,0,1,1) + 288*Hr6(0,0,-1,
     &    0,1,1)*x - 936*Hr6(0,0,0,-1,-1,0) - 1368*Hr6(0,0,0,-1,-1,0)*x
     &     - 864*Hr6(0,0,0,-1,0,0) + 2376*Hr6(0,0,0,-1,0,0)*x - 2376*
     &    Hr6(0,0,0,-1,0,1) + 1944*Hr6(0,0,0,-1,0,1)*x + 72*Hr6(0,0,0,0
     &    ,-1,0) + 936*Hr6(0,0,0,0,-1,0)*x + 621*Hr6(0,0,0,0,0,0) - 315
     &    *Hr6(0,0,0,0,0,0)*x + 972*Hr6(0,0,0,0,0,1) - 1188*Hr6(0,0,0,0
     &    ,0,1)*x + 216*Hr6(0,0,0,0,1,0) - 504*Hr6(0,0,0,0,1,0)*x - 144
     &    *Hr6(0,0,0,0,1,1) - 144*Hr6(0,0,0,0,1,1)*x + 90*Hr6(0,0,0,1,0
     &    ,0) - 198*Hr6(0,0,0,1,0,0)*x - 180*Hr6(0,0,0,1,0,1) - 180*
     &    Hr6(0,0,0,1,0,1)*x - 180*Hr6(0,0,0,1,1,0) - 180*Hr6(0,0,0,1,1
     &    ,0)*x - 144*Hr6(0,0,1,0,-1,0) + 1296*Hr6(0,0,1,0,-1,0)*x - 90
     &    *Hr6(0,0,1,0,0,0) - 810*Hr6(0,0,1,0,0,0)*x - 180*Hr6(0,0,1,0,
     &    0,1) - 612*Hr6(0,0,1,0,0,1)*x - 216*Hr6(0,0,1,0,1,0) - 216*
     &    Hr6(0,0,1,0,1,0)*x - 252*Hr6(0,0,1,1,0,0) + 180*Hr6(0,0,1,1,0
     &    ,0)*x - 576*Hr6(0,1,0,-1,-1,0) - 576*Hr6(0,1,0,-1,-1,0)*x - 
     &    576*Hr6(0,1,0,-1,0,1) - 576*Hr6(0,1,0,-1,0,1)*x + 720*Hr6(0,1
     &    ,0,0,-1,0) + 720*Hr6(0,1,0,0,-1,0)*x - 252*Hr6(0,1,0,0,0,0)
     &     - 252*Hr6(0,1,0,0,0,0)*x - 288*Hr6(0,1,0,0,0,1) - 288*Hr6(0,
     &    1,0,0,0,1)*x - 252*Hr6(0,1,0,0,1,0) - 252*Hr6(0,1,0,0,1,0)*x
     &     - 72*Hr6(0,1,0,1,0,0) - 72*Hr6(0,1,0,1,0,0)*x + 864*Hr6(0,1,
     &    1,0,-1,0) + 864*Hr6(0,1,1,0,-1,0)*x - 540*Hr6(0,1,1,0,0,0) - 
     &    540*Hr6(0,1,1,0,0,0)*x - 72*Hr6(0,1,1,0,0,1) - 72*Hr6(0,1,1,0
     &    ,0,1)*x + 72*Hr6(0,1,1,1,0,0) + 72*Hr6(0,1,1,1,0,0)*x - 576*
     &    Hr6(1,0,-1,-1,-1,0) + 576*Hr6(1,0,-1,-1,-1,0)*x + 288*Hr6(1,0
     &    ,-1,-1,0,0) - 288*Hr6(1,0,-1,-1,0,0)*x + 288*Hr6(1,0,-1,0,-1,
     &    0) - 288*Hr6(1,0,-1,0,-1,0)*x - 144*Hr6(1,0,-1,0,0,0) + 144*
     &    Hr6(1,0,-1,0,0,0)*x + 288*Hr6(1,0,0,-1,-1,0) - 288*Hr6(1,0,0,
     &    -1,-1,0)*x - 144*Hr6(1,0,0,-1,0,0) + 144*Hr6(1,0,0,-1,0,0)*x
     &     )
      Pns3mX = Pns3mX + cf**4*pqq0m * ( 252*z2 - 2187.D0/4.D0*z3 - 1422
     &    *z3*z2 - 1953*z3**2 + 6291.D0/8.D0*z4 - 189.D0/2.D0*z5 - 6441
     &    *z6 + 729*Hr1(-1)*z2 - 162*Hr1(-1)*z3 + 8136*Hr1(-1)*z3*z2 + 
     &    3753*Hr1(-1)*z4 + 3150*Hr1(-1)*z5 - 441.D0/2.D0*Hr1(0) - 693*
     &    Hr1(0)*z2 + 480*Hr1(0)*z3 - 4518*Hr1(0)*z3*z2 - 45.D0/2.D0*
     &    Hr1(0)*z4 + 2070*Hr1(0)*z5 + 2592*Hr2(-1,-1)*z3 - 32688*Hr2(
     &    -1,-1)*z4 + 153*Hr2(-1,0)*z2 - 540*Hr2(-1,0)*z3 + 13419*Hr2(
     &    -1,0)*z4 + 162*Hr2(0,-1)*z2 - 864*Hr2(0,-1)*z3 + 20439*Hr2(0,
     &    -1)*z4 - 207*Hr2(0,0) + 165.D0/2.D0*Hr2(0,0)*z2 + 72*Hr2(0,0)
     &    *z3 - 4500*Hr2(0,0)*z4 - 252*Hr2(0,1) + 90*Hr2(0,1)*z2 + 774*
     &    Hr2(0,1)*z3 + 4752*Hr2(0,1)*z4 - 13248*Hr3(-1,-1,-1)*z3 + 
     &    1296*Hr3(-1,-1,0)*z2 + 8064*Hr3(-1,-1,0)*z3 - 864*Hr3(-1,0,-1
     &    )*z2 + 12240*Hr3(-1,0,-1)*z3 - 999.D0/2.D0*Hr3(-1,0,0) + 1188
     &    *Hr3(-1,0,0)*z2 - 3888*Hr3(-1,0,0)*z3 - 729*Hr3(-1,0,1) - 432
     &    *Hr3(-1,0,1)*z2 - 936*Hr3(-1,0,1)*z3 - 864*Hr3(0,-1,-1)*z2 + 
     &    12240*Hr3(0,-1,-1)*z3 - 135.D0/2.D0*Hr3(0,-1,0) + 324*Hr3(0,
     &    -1,0)*z2 - 6552*Hr3(0,-1,0)*z3 + 1350*Hr3(0,0,-1)*z2 - 7596*
     &    Hr3(0,0,-1)*z3 + 333*Hr3(0,0,0) - 1278*Hr3(0,0,0)*z2 + 1800*
     &    Hr3(0,0,0)*z3 + 945.D0/2.D0*Hr3(0,0,1) + 288*Hr3(0,0,1)*z2 + 
     &    2196*Hr3(0,0,1)*z3 + 54*Hr3(0,1,0) + 198*Hr3(0,1,0)*z2 + 3564
     &    *Hr3(0,1,0)*z3 - 504*Hr3(0,1,1)*z2 + 3888*Hr3(0,1,1)*z3 - 
     &    19584*Hr4(-1,-1,-1,0)*z2 - 5184*Hr4(-1,-1,0,-1)*z2 + 17280*
     &    Hr4(-1,-1,0,0)*z2 + 4608*Hr4(-1,-1,0,1)*z2 - 5184*Hr4(-1,0,-1
     &    ,-1)*z2 + 15696*Hr4(-1,0,-1,0)*z2 + 6048*Hr4(-1,0,0,-1)*z2 + 
     &    153*Hr4(-1,0,0,0) - 7128*Hr4(-1,0,0,0)*z2 - 162*Hr4(-1,0,0,1)
     &     - 864*Hr4(-1,0,0,1)*z2 + 1080*Hr4(-1,0,1,0)*z2 + 324*Hr4(-1,
     &    0,1,1) + 3168*Hr4(-1,0,1,1)*z2 - 5184*Hr4(0,-1,-1,-1)*z2 + 
     &    15696*Hr4(0,-1,-1,0)*z2 + 6192*Hr4(0,-1,0,-1)*z2 + 81*Hr4(0,
     &    -1,0,0) - 11376*Hr4(0,-1,0,0)*z2 - 162*Hr4(0,-1,0,1) - 2376*
     &    Hr4(0,-1,0,1)*z2 + 3600*Hr4(0,0,-1,-1)*z2 + 390*Hr4(0,0,-1,0)
     &     - 9252*Hr4(0,0,-1,0)*z2 - 3492*Hr4(0,0,0,-1)*z2 - 957.D0/2.D0
     &    *Hr4(0,0,0,0) + 2448*Hr4(0,0,0,0)*z2 + 162*Hr4(0,0,0,1) - 468
     &    *Hr4(0,0,0,1)*z2 - 756*Hr4(0,0,1,0)*z2 - 162*Hr4(0,0,1,1) - 
     &    2448*Hr4(0,0,1,1)*z2 - 2592*Hr4(0,1,0,-1)*z2 - 9*Hr4(0,1,0,0)
     &     + 1656*Hr4(0,1,0,0)*z2 - 432*Hr4(0,1,0,1)*z2 + 432*Hr4(0,1,1
     &    ,0)*z2 + 2160*Hr5(-1,-1,0,0,0) - 864*Hr5(-1,-1,0,0,1) - 1728*
     &    Hr5(-1,-1,0,1,0) - 5184*Hr5(-1,-1,0,1,1) + 1296*Hr5(-1,0,-1,0
     &    ,0) + 864*Hr5(-1,0,-1,0,1) + 216*Hr5(-1,0,0,-1,0) - 2268*Hr5(
     &    -1,0,0,0,0) - 1080*Hr5(-1,0,0,0,1) + 1080*Hr5(-1,0,0,1,0) + 
     &    3456*Hr5(-1,0,0,1,1) + 432*Hr5(-1,0,1,0,1) + 432*Hr5(-1,0,1,1
     &    ,0) + 1296*Hr5(0,-1,-1,0,0) + 864*Hr5(0,-1,-1,0,1) + 432*Hr5(
     &    0,-1,0,-1,0) - 2052*Hr5(0,-1,0,0,0) - 216*Hr5(0,-1,0,0,1) + 
     &    864*Hr5(0,-1,0,1,0) + 3024*Hr5(0,-1,0,1,1) + 324*Hr5(0,0,-1,
     &    -1,0) - 1512*Hr5(0,0,-1,0,0) - 1188*Hr5(0,0,-1,0,1) - 180*
     &    Hr5(0,0,0,-1,0) + 864*Hr5(0,0,0,0,0) + 1134*Hr5(0,0,0,0,1) - 
     &    198*Hr5(0,0,0,1,0) - 1152*Hr5(0,0,0,1,1) - 72*Hr5(0,0,1,0,0)
     &     - 216*Hr5(0,0,1,0,1) - 216*Hr5(0,0,1,1,0) + 288*Hr5(0,1,0,-1
     &    ,0) - 288*Hr5(0,1,0,0,0) - 144*Hr5(0,1,0,0,1) - 144*Hr5(0,1,1
     &    ,0,0) + 12672*Hr6(-1,-1,-1,0,0,0) + 23616*Hr6(-1,-1,-1,0,0,1)
     &     + 18432*Hr6(-1,-1,-1,0,1,0) + 26496*Hr6(-1,-1,-1,0,1,1) + 
     &    4320*Hr6(-1,-1,0,-1,0,0) + 5184*Hr6(-1,-1,0,-1,0,1) + 1152*
     &    Hr6(-1,-1,0,0,-1,0) - 7488*Hr6(-1,-1,0,0,0,0) - 18144*Hr6(-1,
     &    -1,0,0,0,1) - 15552*Hr6(-1,-1,0,0,1,0) - 20160*Hr6(-1,-1,0,0,
     &    1,1) - 1728*Hr6(-1,-1,0,1,0,0) - 3456*Hr6(-1,-1,0,1,0,1) - 
     &    3456*Hr6(-1,-1,0,1,1,0) + 4320*Hr6(-1,0,-1,-1,0,0) + 5184*
     &    Hr6(-1,0,-1,-1,0,1) + 864*Hr6(-1,0,-1,0,-1,0) - 9648*Hr6(-1,0
     &    ,-1,0,0,0) - 17280*Hr6(-1,0,-1,0,0,1) - 11520*Hr6(-1,0,-1,0,1
     &    ,0) - 16704*Hr6(-1,0,-1,0,1,1) + 864*Hr6(-1,0,0,-1,-1,0) - 
     &    4536*Hr6(-1,0,0,-1,0,0) - 5616*Hr6(-1,0,0,-1,0,1) - 1512*Hr6(
     &    -1,0,0,0,-1,0) + 2304*Hr6(-1,0,0,0,0,0) + 7272*Hr6(-1,0,0,0,0
     &    ,1) + 7128*Hr6(-1,0,0,0,1,0) + 9216*Hr6(-1,0,0,0,1,1) + 1584*
     &    Hr6(-1,0,0,1,0,0) + 2304*Hr6(-1,0,0,1,0,1) + 2304*Hr6(-1,0,0,
     &    1,1,0) - 1440*Hr6(-1,0,1,0,-1,0) + 864*Hr6(-1,0,1,0,0,0) + 
     &    288*Hr6(-1,0,1,0,1,0) + 864*Hr6(-1,0,1,1,0,0) + 4320*Hr6(0,-1
     &    ,-1,-1,0,0) + 5184*Hr6(0,-1,-1,-1,0,1) + 864*Hr6(0,-1,-1,0,-1
     &    ,0) - 9648*Hr6(0,-1,-1,0,0,0) - 17280*Hr6(0,-1,-1,0,0,1) - 
     &    11520*Hr6(0,-1,-1,0,1,0) - 16704*Hr6(0,-1,-1,0,1,1) + 864*
     &    Hr6(0,-1,0,-1,-1,0) - 5040*Hr6(0,-1,0,-1,0,0) - 5760*Hr6(0,-1
     &    ,0,-1,0,1) - 1224*Hr6(0,-1,0,0,-1,0) + 4824*Hr6(0,-1,0,0,0,0)
     &     + 11592*Hr6(0,-1,0,0,0,1) + 9360*Hr6(0,-1,0,0,1,0) + 12384*
     &    Hr6(0,-1,0,0,1,1) + 1008*Hr6(0,-1,0,1,0,0) + 2016*Hr6(0,-1,0,
     &    1,0,1) + 2016*Hr6(0,-1,0,1,1,0) + 1152*Hr6(0,0,-1,-1,-1,0) - 
     &    3384*Hr6(0,0,-1,-1,0,0) - 3024*Hr6(0,0,-1,-1,0,1) - 1224*Hr6(
     &    0,0,-1,0,-1,0) + 5184*Hr6(0,0,-1,0,0,0) + 9000*Hr6(0,0,-1,0,0
     &    ,1) + 6120*Hr6(0,0,-1,0,1,0) + 9504*Hr6(0,0,-1,0,1,1) + 72*
     &    Hr6(0,0,0,-1,-1,0) + 2160*Hr6(0,0,0,-1,0,0) + 3528*Hr6(0,0,0,
     &    -1,0,1) + 864*Hr6(0,0,0,0,-1,0) - 576*Hr6(0,0,0,0,0,0) - 2160
     &    *Hr6(0,0,0,0,0,1) - 2592*Hr6(0,0,0,0,1,0) - 3744*Hr6(0,0,0,0,
     &    1,1) - 576*Hr6(0,0,0,1,0,0) - 864*Hr6(0,0,0,1,0,1) - 864*Hr6(
     &    0,0,0,1,1,0) + 2736*Hr6(0,0,1,0,-1,0) - 1440*Hr6(0,0,1,0,0,0)
     &     + 576*Hr6(0,0,1,0,0,1) - 144*Hr6(0,0,1,0,1,0) - 1008*Hr6(0,0
     &    ,1,1,0,0) + 1728*Hr6(0,1,0,-1,-1,0) + 864*Hr6(0,1,0,-1,0,0)
     &     + 3456*Hr6(0,1,0,-1,0,1) + 1152*Hr6(0,1,0,0,-1,0) - 1080*
     &    Hr6(0,1,0,0,0,0) - 1152*Hr6(0,1,0,0,0,1) - 576*Hr6(0,1,0,1,0,
     &    0) + 4032*Hr6(0,1,1,0,-1,0) - 2016*Hr6(0,1,1,0,0,0) + 1152*
     &    Hr6(0,1,1,0,0,1) - 1152*Hr6(0,1,1,1,0,0) )
      Pns3mX = Pns3mX + cf**4*pqq0p * (  - 2061.D0/4.D0*z3 - 558*z3*z2
     &     - 252*z3**2 + 897.D0/4.D0*z4 - 549.D0/2.D0*z5 + 16023.D0/4.D0
     &    *z6 - 261.D0/16.D0*Hr1(0) - 135.D0/2.D0*Hr1(0)*z2 + 9*Hr1(0)*
     &    z3 - 198*Hr1(0)*z3*z2 + 99.D0/2.D0*Hr1(0)*z4 + 2970*Hr1(0)*z5
     &     + 99*Hr1(1)*z3 + 1656*Hr1(1)*z3*z2 + 756*Hr1(1)*z4 - 2340*
     &    Hr1(1)*z5 - 114*Hr2(0,-1)*z2 - 468*Hr2(0,-1)*z3 - 3942*Hr2(0,
     &    -1)*z4 - 747.D0/8.D0*Hr2(0,0) + 324*Hr2(0,0)*z2 + 396*Hr2(0,0
     &    )*z3 + 1296*Hr2(0,0)*z4 + 540*Hr2(0,1)*z3 - 3519*Hr2(0,1)*z4
     &     + 81*Hr2(1,0)*z2 + 216*Hr2(1,0)*z3 - 801*Hr2(1,0)*z4 + 1296*
     &    Hr2(1,1)*z3 - 7632*Hr2(1,1)*z4 + 792*Hr3(0,-1,-1)*z2 + 5472*
     &    Hr3(0,-1,-1)*z3 - 747.D0/2.D0*Hr3(0,-1,0) - 702*Hr3(0,-1,0)*
     &    z2 - 1764*Hr3(0,-1,0)*z3 - 504*Hr3(0,0,-1)*z2 + 747.D0/8.D0*
     &    Hr3(0,0,0) + 18*Hr3(0,0,0)*z2 + 360*Hr3(0,0,0)*z3 - 153*Hr3(0
     &    ,0,1) - 54*Hr3(0,0,1)*z2 - 792*Hr3(0,0,1)*z3 - 27.D0/2.D0*
     &    Hr3(0,1,0) + 324*Hr3(0,1,0)*z2 - 2664*Hr3(0,1,0)*z3 - 5760*
     &    Hr3(0,1,1)*z3 + 432*Hr3(1,0,-1)*z2 + 2448*Hr3(1,0,-1)*z3 + 81
     &    *Hr3(1,0,0) + 324*Hr3(1,0,0)*z2 - 1584*Hr3(1,0,0)*z3 - 5760*
     &    Hr3(1,0,1)*z3 + 432*Hr3(1,1,0)*z2 - 5472*Hr3(1,1,0)*z3 - 
     &    12096*Hr3(1,1,1)*z3 - 8064*Hr4(0,-1,-1,-1)*z2 - 180*Hr4(0,-1,
     &    -1,0) + 4176*Hr4(0,-1,-1,0)*z2 + 3168*Hr4(0,-1,0,-1)*z2 + 102
     &    *Hr4(0,-1,0,0) - 432*Hr4(0,-1,0,0)*z2 + 24*Hr4(0,-1,0,1) + 
     &    864*Hr4(0,-1,0,1)*z2 + 1008*Hr4(0,0,-1,-1)*z2 + 99*Hr4(0,0,-1
     &    ,0) - 1260*Hr4(0,0,-1,0)*z2 + 972*Hr4(0,0,0,-1)*z2 - 327.D0/2.
     &    D0*Hr4(0,0,0,0) + 144*Hr4(0,0,0,0)*z2 - 159.D0/2.D0*Hr4(0,0,0
     &    ,1) - 612*Hr4(0,0,0,1)*z2 + 189.D0/2.D0*Hr4(0,0,1,0) - 396*
     &    Hr4(0,0,1,0)*z2 + 72*Hr4(0,0,1,1) + 144*Hr4(0,0,1,1)*z2 - 72*
     &    Hr4(0,1,0,-1)*z2 + 441.D0/2.D0*Hr4(0,1,0,0) - 1224*Hr4(0,1,0,
     &    0)*z2 - 2160*Hr4(0,1,1,0)*z2 - 2592*Hr4(1,0,-1,-1)*z2 + 18*
     &    Hr4(1,0,-1,0) - 72*Hr4(1,0,-1,0)*z2 + 1152*Hr4(1,0,0,-1)*z2
     &     + 747.D0/2.D0*Hr4(1,0,0,0) - 504*Hr4(1,0,0,0)*z2 - 72*Hr4(1,
     &    0,0,1) - 288*Hr4(1,0,0,1)*z2 - 2160*Hr4(1,0,1,0)*z2 - 2304*
     &    Hr4(1,1,0,0)*z2 - 4032*Hr4(1,1,1,0)*z2 - 1008*Hr5(0,-1,-1,-1,
     &    0) - 792*Hr5(0,-1,-1,0,0) - 1296*Hr5(0,-1,-1,0,1) + 180*Hr5(0
     &    ,-1,0,-1,0) + 882*Hr5(0,-1,0,0,0) + 648*Hr5(0,-1,0,0,1) - 144
     &    *Hr5(0,0,-1,-1,0) + 396*Hr5(0,0,-1,0,0) + 432*Hr5(0,0,-1,0,1)
     &     - 108*Hr5(0,0,0,-1,0) + 324*Hr5(0,0,0,0,0) - 162*Hr5(0,0,0,0
     &    ,1) + 54*Hr5(0,0,0,1,0) + 324*Hr5(0,0,0,1,1) - 216*Hr5(0,0,1,
     &    0,0) - 108*Hr5(0,0,1,0,1) - 108*Hr5(0,0,1,1,0) + 216*Hr5(0,1,
     &    0,-1,0) - 702*Hr5(0,1,0,0,0) - 432*Hr5(0,1,0,0,1) - 324*Hr5(0
     &    ,1,0,1,0) - 432*Hr5(0,1,1,0,0) - 648*Hr5(1,0,-1,0,0) - 432*
     &    Hr5(1,0,-1,0,1) + 324*Hr5(1,0,0,0,0) - 432*Hr5(1,0,0,0,1) - 
     &    432*Hr5(1,0,0,1,0) - 432*Hr5(1,0,1,0,0) + 864*Hr5(1,1,0,-1,0)
     &     - 1080*Hr5(1,1,0,0,0) + 2304*Hr6(0,-1,-1,-1,0,0) + 8064*Hr6(
     &    0,-1,-1,-1,0,1) - 864*Hr6(0,-1,-1,0,-1,0) - 72*Hr6(0,-1,-1,0,
     &    0,0) - 2592*Hr6(0,-1,-1,0,0,1) + 1008*Hr6(0,-1,-1,0,1,0) + 
     &    1152*Hr6(0,-1,-1,0,1,1) - 864*Hr6(0,-1,0,-1,-1,0) - 504*Hr6(0
     &    ,-1,0,-1,0,0) - 3600*Hr6(0,-1,0,-1,0,1) + 144*Hr6(0,-1,0,0,-1
     &    ,0) + 216*Hr6(0,-1,0,0,0,0) - 72*Hr6(0,-1,0,0,0,1) - 504*Hr6(
     &    0,-1,0,0,1,0) - 576*Hr6(0,-1,0,0,1,1) + 576*Hr6(0,-1,0,1,0,0)
     &     - 4896*Hr6(0,0,-1,-1,-1,0) + 2016*Hr6(0,0,-1,-1,0,0) - 3456*
     &    Hr6(0,0,-1,-1,0,1) + 3096*Hr6(0,0,-1,0,-1,0) - 864*Hr6(0,0,-1
     &    ,0,0,0) + 1440*Hr6(0,0,-1,0,0,1) - 216*Hr6(0,0,-1,0,1,0) - 
     &    288*Hr6(0,0,-1,0,1,1) + 2664*Hr6(0,0,0,-1,-1,0) - 1584*Hr6(0,
     &    0,0,-1,0,0) + 360*Hr6(0,0,0,-1,0,1) - 288*Hr6(0,0,0,0,-1,0)
     &     - 216*Hr6(0,0,0,0,0,0) + 144*Hr6(0,0,0,0,0,1) + 144*Hr6(0,0,
     &    0,0,1,0) + 288*Hr6(0,0,0,0,1,1) + 216*Hr6(0,0,0,1,0,0) + 576*
     &    Hr6(0,0,0,1,0,1) + 576*Hr6(0,0,0,1,1,0) + 432*Hr6(0,0,0,1,1,1
     &    ) - 720*Hr6(0,0,1,0,-1,0) + 504*Hr6(0,0,1,0,0,0) + 648*Hr6(0,
     &    0,1,0,0,1) + 720*Hr6(0,0,1,0,1,0) + 432*Hr6(0,0,1,0,1,1) + 
     &    504*Hr6(0,0,1,1,0,0) + 432*Hr6(0,0,1,1,0,1) + 432*Hr6(0,0,1,1
     &    ,1,0) - 720*Hr6(0,1,0,-1,-1,0) + 216*Hr6(0,1,0,-1,0,0) - 288*
     &    Hr6(0,1,0,-1,0,1) - 1656*Hr6(0,1,0,0,-1,0) + 360*Hr6(0,1,0,0,
     &    0,0) + 1008*Hr6(0,1,0,0,0,1) + 936*Hr6(0,1,0,0,1,0) + 720*
     &    Hr6(0,1,0,0,1,1) + 288*Hr6(0,1,0,1,0,0) + 432*Hr6(0,1,0,1,0,1
     &    ) + 432*Hr6(0,1,0,1,1,0) - 4032*Hr6(0,1,1,0,-1,0) + 1656*Hr6(
     &    0,1,1,0,0,0) + 576*Hr6(0,1,1,0,0,1) + 432*Hr6(0,1,1,0,1,0) - 
     &    6336*Hr6(1,0,-1,-1,-1,0) + 3744*Hr6(1,0,-1,-1,0,0) - 576*Hr6(
     &    1,0,-1,-1,0,1) + 3600*Hr6(1,0,-1,0,-1,0) - 936*Hr6(1,0,-1,0,0
     &    ,0) + 1152*Hr6(1,0,-1,0,0,1) + 576*Hr6(1,0,-1,0,1,0) + 576*
     &    Hr6(1,0,-1,0,1,1) + 2880*Hr6(1,0,0,-1,-1,0) - 1728*Hr6(1,0,0,
     &    -1,0,0) + 288*Hr6(1,0,0,-1,0,1) - 1800*Hr6(1,0,0,0,-1,0) - 
     &    144*Hr6(1,0,0,0,0,0) + 360*Hr6(1,0,0,0,0,1) + 792*Hr6(1,0,0,0
     &    ,1,0) + 1008*Hr6(1,0,0,0,1,1) + 504*Hr6(1,0,0,1,0,0) + 720*
     &    Hr6(1,0,0,1,0,1) + 720*Hr6(1,0,0,1,1,0) - 4032*Hr6(1,0,1,0,-1
     &    ,0) + 1656*Hr6(1,0,1,0,0,0) + 576*Hr6(1,0,1,0,0,1) + 432*Hr6(
     &    1,0,1,0,1,0) - 2304*Hr6(1,1,0,-1,-1,0) + 576*Hr6(1,1,0,-1,0,0
     &    ) - 1152*Hr6(1,1,0,-1,0,1) - 2880*Hr6(1,1,0,0,-1,0) + 864*
     &    Hr6(1,1,0,0,0,0) + 1440*Hr6(1,1,0,0,0,1) + 576*Hr6(1,1,0,0,1,
     &    0) - 8064*Hr6(1,1,1,0,-1,0) + 3168*Hr6(1,1,1,0,0,0) )
      Pns3mX = Pns3mX + nf*d4FFnc * (  - 2124 + 2124*x + 816*z2 - 
     &    1428*z2*x + 1290*z3 + 198*z3*x - 288*z3**2 - 288*z3**2*x + 
     &    624*z4 - 1650*z4*x - 1116*z6 - 1116*z6*x - 432*Hr1(-1)*z2 - 
     &    432*Hr1(-1)*z2*x - 1098*Hr1(0) + 1458*Hr1(0)*x + 276*Hr1(0)*
     &    z2 + 1440*Hr1(0)*z2*x + 288*Hr1(0)*z3 - 1056*Hr1(0)*z3*x - 
     &    2556*Hr1(1) + 2556*Hr1(1)*x - 192*Hr1(1)*z2 + 192*Hr1(1)*z2*x
     &     + 1008*Hr1(1)*z3 - 1008*Hr1(1)*z3*x + 1728*Hr1(1)*z4 - 1728*
     &    Hr1(1)*z4*x - 204*Hr2(-1,0) - 204*Hr2(-1,0)*x + 144*Hr2(-1,0)
     &    *z2 + 144*Hr2(-1,0)*z2*x - 264*Hr2(0,-1)*z2 + 264*Hr2(0,-1)*
     &    z2*x + 102*Hr2(0,0) + 306*Hr2(0,0)*x + 72*Hr2(0,0)*z2 + 1128*
     &    Hr2(0,0)*z2*x - 1020*Hr2(0,1) + 1428*Hr2(0,1)*x - 120*Hr2(0,1
     &    )*z2 - 120*Hr2(0,1)*z2*x + 864*Hr2(0,1)*z3 - 864*Hr2(0,1)*z3*
     &    x + 576*Hr2(0,1)*z4 + 576*Hr2(0,1)*z4*x - 1224*Hr2(1,0) + 
     &    1224*Hr2(1,0)*x - 1584*Hr2(1,0)*z2 + 1584*Hr2(1,0)*z2*x + 864
     &    *Hr2(1,0)*z3 - 864*Hr2(1,0)*z3*x - 2448*Hr2(1,1) + 2448*Hr2(1
     &    ,1)*x + 1728*Hr2(1,1)*z3 - 1728*Hr2(1,1)*z3*x + 384*Hr3(-1,-1
     &    ,0) + 384*Hr3(-1,-1,0)*x + 120*Hr3(-1,0,0) + 120*Hr3(-1,0,0)*
     &    x + 624*Hr3(-1,0,1) + 624*Hr3(-1,0,1)*x + 156*Hr3(0,-1,0) - 
     &    540*Hr3(0,-1,0)*x - 156*Hr3(0,0,0) - 120*Hr3(0,0,1) - 1440*
     &    Hr3(0,0,1)*x + 288*Hr3(0,0,1)*z3 + 288*Hr3(0,0,1)*z3*x - 468*
     &    Hr3(0,1,0) - 468*Hr3(0,1,0)*x - 864*Hr3(0,1,0)*z2 + 864*Hr3(0
     &    ,1,0)*z2*x + 288*Hr3(0,1,0)*z3 + 288*Hr3(0,1,0)*z3*x - 936*
     &    Hr3(0,1,1) - 936*Hr3(0,1,1)*x + 576*Hr3(0,1,1)*z3 + 576*Hr3(0
     &    ,1,1)*z3*x - 468*Hr3(1,0,0) + 468*Hr3(1,0,0)*x - 864*Hr3(1,0,
     &    0)*z2 + 864*Hr3(1,0,0)*z2*x - 1728*Hr3(1,1,0)*z2 + 1728*Hr3(1
     &    ,1,0)*z2*x - 144*Hr4(-1,0,0,0) - 144*Hr4(-1,0,0,0)*x + 240*
     &    Hr4(0,-1,-1,0) - 240*Hr4(0,-1,-1,0)*x + 72*Hr4(0,-1,0,0) - 72
     &    *Hr4(0,-1,0,0)*x + 384*Hr4(0,-1,0,1) - 384*Hr4(0,-1,0,1)*x + 
     &    528*Hr4(0,0,-1,0)*x - 72*Hr4(0,0,0,1) - 1128*Hr4(0,0,0,1)*x
     &     - 288*Hr4(0,0,1,0)*z2 - 288*Hr4(0,0,1,0)*z2*x + 1440*Hr4(0,1
     &    ,0,0)*x - 288*Hr4(0,1,0,0)*z2 - 288*Hr4(0,1,0,0)*z2*x - 576*
     &    Hr4(0,1,1,0)*z2 - 576*Hr4(0,1,1,0)*z2*x - 288*Hr4(1,0,-1,0)
     &     + 288*Hr4(1,0,-1,0)*x + 144*Hr4(1,0,0,0) - 144*Hr4(1,0,0,0)*
     &    x + 1440*Hr4(1,0,0,1) - 1440*Hr4(1,0,0,1)*x - 1440*Hr4(1,1,0,
     &    0) + 1440*Hr4(1,1,0,0)*x + 864*Hr5(0,1,0,0,1) - 864*Hr5(0,1,0
     &    ,0,1)*x - 864*Hr5(0,1,1,0,0) + 864*Hr5(0,1,1,0,0)*x + 864*
     &    Hr5(1,0,0,0,1) - 864*Hr5(1,0,0,0,1)*x - 864*Hr5(1,0,1,0,0) + 
     &    864*Hr5(1,0,1,0,0)*x + 1728*Hr5(1,1,0,0,1) - 1728*Hr5(1,1,0,0
     &    ,1)*x - 1728*Hr5(1,1,1,0,0) + 1728*Hr5(1,1,1,0,0)*x + 288*
     &    Hr6(0,0,1,0,0,1) + 288*Hr6(0,0,1,0,0,1)*x - 288*Hr6(0,0,1,1,0
     &    ,0) - 288*Hr6(0,0,1,1,0,0)*x + 288*Hr6(0,1,0,0,0,1) + 288*
     &    Hr6(0,1,0,0,0,1)*x - 288*Hr6(0,1,0,1,0,0) - 288*Hr6(0,1,0,1,0
     &    ,0)*x + 576*Hr6(0,1,1,0,0,1) + 576*Hr6(0,1,1,0,0,1)*x - 576*
     &    Hr6(0,1,1,1,0,0) - 576*Hr6(0,1,1,1,0,0)*x )
      Pns3mX = Pns3mX + nf*d4FFnc*pqq0m * ( 72*z2 + 240*z5 - 252*
     &    Hr1(-1)*z4 + 354*Hr1(0) - 18*Hr1(0)*z2 + 36*Hr1(0)*z3 + 96*
     &    Hr1(0)*z4 + 144*Hr2(-1,0) - 96*Hr2(-1,0)*z3 - 72*Hr2(0,0) - 
     &    48*Hr3(-1,0,0)*z2 + 48*Hr3(0,0,-1)*z2 + 78*Hr3(0,0,0) - 96*
     &    Hr5(-1,0,0,-1,0) + 48*Hr5(-1,0,0,0,0) + 96*Hr5(0,0,-1,-1,0)
     &     - 48*Hr5(0,0,-1,0,0) )
      Pns3mX = Pns3mX + nf*d4FFnc*pqq0p * ( 72*z2 - 198*z3 - 144*z3*
     &    z2 - 36*z4 - 138*Hr1(0)*z2 - 108*Hr1(0)*z3 + 96*Hr1(0)*z4 + 
     &    48*Hr1(1)*z4 + 144*Hr2(0,-1)*z2 - 30*Hr2(0,0) - 72*Hr2(0,0)*
     &    z2 + 144*Hr2(1,0)*z3 - 36*Hr3(0,-1,0) - 96*Hr3(0,0,-1)*z2 + 
     &    78*Hr3(0,0,0) + 120*Hr3(0,0,1) - 48*Hr3(0,0,1)*z2 - 192*Hr3(1
     &    ,0,-1)*z2 + 144*Hr3(1,0,0)*z2 - 72*Hr4(0,-1,0,0) - 144*Hr4(0,
     &    -1,0,1) + 72*Hr4(0,0,0,1) + 48*Hr5(0,0,-1,0,0) + 96*Hr5(0,0,
     &    -1,0,1) + 96*Hr5(1,0,-1,0,0) + 192*Hr5(1,0,-1,0,1) - 48*Hr5(1
     &    ,0,0,0,0) - 96*Hr5(1,0,0,0,1) )
      Pns3mX = Pns3mX + nf*cf*ca**2 * (  - 8113.D0/72.D0 + 8113.D0/72.D0
     &    *x + 69.D0/2.D0*z2 - 5591.D0/12.D0*z2*x - 5401.D0/8.D0*z3 + 
     &    1461.D0/8.D0*z3*x + 15*z3*z2 + 3*z3*z2*x - 12*z3**2 - 12*
     &    z3**2*x - 821.D0/8.D0*z4 - 311*z4*x - 15*z5 - 93.D0/2.D0*z6
     &     - 93.D0/2.D0*z6*x + 484*Hr1(-1)*z2 + 484*Hr1(-1)*z2*x + 78*
     &    Hr1(-1)*z3 + 78*Hr1(-1)*z3*x - 7799.D0/72.D0*Hr1(0) + 18613.D0
     &    /72.D0*Hr1(0)*x - 557.D0/4.D0*Hr1(0)*z2 - 821.D0/2.D0*Hr1(0)*
     &    z2*x - 123*Hr1(0)*z3 - 143*Hr1(0)*z3*x - 24*Hr1(0)*z4 - 15*
     &    Hr1(0)*z4*x + 2531.D0/6.D0*Hr1(1) - 2531.D0/6.D0*Hr1(1)*x + 
     &    85*Hr1(1)*z2 - 85*Hr1(1)*z2*x - 9*Hr1(1)*z3 + 9*Hr1(1)*z3*x
     &     + 72*Hr1(1)*z4 - 72*Hr1(1)*z4*x - 216*Hr2(-1,-1)*z2 - 216*
     &    Hr2(-1,-1)*z2*x + 3029.D0/12.D0*Hr2(-1,0) + 3029.D0/12.D0*
     &    Hr2(-1,0)*x + 99*Hr2(-1,0)*z2 + 99*Hr2(-1,0)*z2*x + 173.D0/2.D
     &    0*Hr2(0,-1)*z2 + 451.D0/2.D0*Hr2(0,-1)*z2*x + 9*Hr2(0,-1)*z3
     &     - 9*Hr2(0,-1)*z3*x - 571.D0/4.D0*Hr2(0,0) - 925.D0/12.D0*
     &    Hr2(0,0)*x - 15*Hr2(0,0)*z2 - 52*Hr2(0,0)*z2*x - 6*Hr2(0,0)*
     &    z3 + 2615.D0/12.D0*Hr2(0,1) + 5591.D0/12.D0*Hr2(0,1)*x + 95.D0
     &    /2.D0*Hr2(0,1)*z2 + 143.D0/2.D0*Hr2(0,1)*z2*x + 24*Hr2(0,1)*
     &    z3 - 48*Hr2(0,1)*z3*x + 24*Hr2(0,1)*z4 + 24*Hr2(0,1)*z4*x - 
     &    124*Hr2(1,0) + 124*Hr2(1,0)*x - 33*Hr2(1,0)*z2 + 33*Hr2(1,0)*
     &    z2*x + 36*Hr2(1,0)*z3 - 36*Hr2(1,0)*z3*x - 418*Hr2(1,1) + 418
     &    *Hr2(1,1)*x - 48*Hr2(1,1)*z2 + 48*Hr2(1,1)*z2*x + 72*Hr2(1,1)
     &    *z3 - 72*Hr2(1,1)*z3*x - 170*Hr3(-1,-1,0) - 170*Hr3(-1,-1,0)*
     &    x - 271.D0/2.D0*Hr3(-1,0,0) - 271.D0/2.D0*Hr3(-1,0,0)*x - 569
     &    *Hr3(-1,0,1) - 569*Hr3(-1,0,1)*x - 12*Hr3(0,-1,-1)*z2 + 12*
     &    Hr3(0,-1,-1)*z2*x - 151.D0/4.D0*Hr3(0,-1,0) + 1087.D0/4.D0*
     &    Hr3(0,-1,0)*x + 3*Hr3(0,-1,0)*z2 - 3*Hr3(0,-1,0)*z2*x + 323.D0
     &    /4.D0*Hr3(0,0,0) - 80*Hr3(0,0,0)*x + 18*Hr3(0,0,0)*z2 + 18*
     &    Hr3(0,0,0)*z2*x + 203.D0/2.D0*Hr3(0,0,1) + 821.D0/2.D0*Hr3(0,
     &    0,1)*x + 6*Hr3(0,0,1)*z2 + 6*Hr3(0,0,1)*z2*x + 12*Hr3(0,0,1)*
     &    z3 + 12*Hr3(0,0,1)*z3*x - 62*Hr3(0,1,0) - 62*Hr3(0,1,0)*x - 
     &    33*Hr3(0,1,0)*z2 + 39*Hr3(0,1,0)*z2*x + 12*Hr3(0,1,0)*z3 + 12
     &    *Hr3(0,1,0)*z3*x - 191*Hr3(0,1,1) - 191*Hr3(0,1,1)*x + 24*
     &    Hr3(0,1,1)*z3 + 24*Hr3(0,1,1)*z3*x + 135*Hr3(1,0,0) - 135*
     &    Hr3(1,0,0)*x - 36*Hr3(1,0,0)*z2 + 36*Hr3(1,0,0)*z2*x - 72*
     &    Hr3(1,1,0)*z2 + 72*Hr3(1,1,0)*z2*x - 96*Hr4(-1,-1,-1,0) - 96*
     &    Hr4(-1,-1,-1,0)*x + 84*Hr4(-1,-1,0,0) + 84*Hr4(-1,-1,0,0)*x
     &     + 168*Hr4(-1,-1,0,1) + 168*Hr4(-1,-1,0,1)*x + 24*Hr4(-1,0,-1
     &    ,0) + 24*Hr4(-1,0,-1,0)*x - 75*Hr4(-1,0,0,0) - 75*Hr4(-1,0,0,
     &    0)*x - 108*Hr4(-1,0,0,1) - 108*Hr4(-1,0,0,1)*x + 36*Hr4(-1,0,
     &    1,0) + 36*Hr4(-1,0,1,0)*x + 192*Hr4(-1,0,1,1) + 192*Hr4(-1,0,
     &    1,1)*x - 95*Hr4(0,-1,-1,0) + 143*Hr4(0,-1,-1,0)*x - 123.D0/2.D
     &    0*Hr4(0,-1,0,0) - 117.D0/2.D0*Hr4(0,-1,0,0)*x - 134*Hr4(0,-1,
     &    0,1) - 154*Hr4(0,-1,0,1)*x - 27*Hr4(0,0,-1,0) - 56*Hr4(0,0,-1
     &    ,0)*x + 72*Hr4(0,0,0,0) - 12*Hr4(0,0,0,1) + 52*Hr4(0,0,0,1)*x
     &     - 18*Hr4(0,0,1,0) - 18*Hr4(0,0,1,0)*x - 12*Hr4(0,0,1,0)*z2
     &     - 12*Hr4(0,0,1,0)*z2*x - 48*Hr4(0,0,1,1) - 144*Hr4(0,0,1,1)*
     &    x + 33.D0/2.D0*Hr4(0,1,0,0) - 75.D0/2.D0*Hr4(0,1,0,0)*x - 12*
     &    Hr4(0,1,0,0)*z2 - 12*Hr4(0,1,0,0)*z2*x - 24*Hr4(0,1,1,0)*z2
     &     - 24*Hr4(0,1,1,0)*z2*x + 42*Hr4(1,0,-1,0) - 42*Hr4(1,0,-1,0)
     &    *x + 51*Hr4(1,0,0,0) - 51*Hr4(1,0,0,0)*x + 42*Hr4(1,0,0,1) - 
     &    42*Hr4(1,0,0,1)*x + 30*Hr4(1,1,0,0) - 30*Hr4(1,1,0,0)*x - 6*
     &    Hr5(0,-1,-1,0,0) + 6*Hr5(0,-1,-1,0,0)*x + 12*Hr5(0,-1,-1,0,1)
     &     - 12*Hr5(0,-1,-1,0,1)*x - 6*Hr5(0,-1,0,-1,0) + 6*Hr5(0,-1,0,
     &    -1,0)*x + 9*Hr5(0,-1,0,0,0) - 9*Hr5(0,-1,0,0,0)*x - 6*Hr5(0,
     &    -1,0,0,1) + 6*Hr5(0,-1,0,0,1)*x - 12*Hr5(0,0,-1,-1,0) + 12*
     &    Hr5(0,0,-1,-1,0)*x + 9*Hr5(0,0,-1,0,0) - 9*Hr5(0,0,-1,0,0)*x
     &     - 6*Hr5(0,0,-1,0,1) + 6*Hr5(0,0,-1,0,1)*x + 6*Hr5(0,0,0,-1,0
     &    ) - 6*Hr5(0,0,0,-1,0)*x - 12*Hr5(0,0,0,0,0) - 12*Hr5(0,0,0,0,
     &    1) - 18*Hr5(0,0,0,0,1)*x - 3.D0/2.D0*Hr5(0,0,0,1,0) - 3.D0/2.D
     &    0*Hr5(0,0,0,1,0)*x + 6*Hr5(0,0,0,1,1) + 6*Hr5(0,0,0,1,1)*x + 
     &    15.D0/2.D0*Hr5(0,0,1,0,0) + 15.D0/2.D0*Hr5(0,0,1,0,0)*x + 9*
     &    Hr5(0,1,0,0,0) + 9*Hr5(0,1,0,0,0)*x + 36*Hr5(0,1,0,0,1) - 36*
     &    Hr5(0,1,0,0,1)*x - 27*Hr5(0,1,1,0,0) + 45*Hr5(0,1,1,0,0)*x + 
     &    36*Hr5(1,0,0,0,1) - 36*Hr5(1,0,0,0,1)*x - 36*Hr5(1,0,1,0,0)
     &     + 36*Hr5(1,0,1,0,0)*x + 72*Hr5(1,1,0,0,1) - 72*Hr5(1,1,0,0,1
     &    )*x - 72*Hr5(1,1,1,0,0) + 72*Hr5(1,1,1,0,0)*x + 12*Hr6(0,0,1,
     &    0,0,1) + 12*Hr6(0,0,1,0,0,1)*x - 12*Hr6(0,0,1,1,0,0) - 12*
     &    Hr6(0,0,1,1,0,0)*x + 12*Hr6(0,1,0,0,0,1) + 12*Hr6(0,1,0,0,0,1
     &    )*x - 12*Hr6(0,1,0,1,0,0) - 12*Hr6(0,1,0,1,0,0)*x + 24*Hr6(0,
     &    1,1,0,0,1) + 24*Hr6(0,1,1,0,0,1)*x - 24*Hr6(0,1,1,1,0,0) - 24
     &    *Hr6(0,1,1,1,0,0)*x )
      Pns3mX = Pns3mX + nf*cf*ca**2*pqq0m * ( 554.D0/9.D0*z2 - 289.D0/2.
     &    D0*z3 - 48*z3*z2 - 475.D0/8.D0*z4 + 79*z5 + 578.D0/3.D0*Hr1(
     &    -1)*z2 + 316*Hr1(-1)*z3 + 765.D0/4.D0*Hr1(-1)*z4 - 137.D0/8.D0
     &    *Hr1(0) - 769.D0/24.D0*Hr1(0)*z2 - 581.D0/4.D0*Hr1(0)*z3 - 
     &    185.D0/4.D0*Hr1(0)*z4 - 480*Hr2(-1,-1)*z2 + 192*Hr2(-1,-1)*z3
     &     + 1270.D0/9.D0*Hr2(-1,0) + 352*Hr2(-1,0)*z2 + 56*Hr2(-1,0)*
     &    z3 + 284*Hr2(0,-1)*z2 - 24*Hr2(0,-1)*z3 - 1351.D0/18.D0*Hr2(0
     &    ,0) - 112*Hr2(0,0)*z2 - 54*Hr2(0,0)*z3 + 9*Hr2(0,1) + 51*Hr2(
     &    0,1)*z2 - 36*Hr2(0,1)*z3 + 72*Hr3(-1,-1,0)*z2 - 96*Hr3(-1,0,
     &    -1)*z2 + 289.D0/3.D0*Hr3(-1,0,0) + 55*Hr3(-1,0,0)*z2 - 578.D0/
     &    3.D0*Hr3(-1,0,1) - 36*Hr3(-1,0,1)*z2 - 96*Hr3(0,-1,-1)*z2 + 
     &    289.D0/3.D0*Hr3(0,-1,0) + 30*Hr3(0,-1,0)*z2 + 59*Hr3(0,0,-1)*
     &    z2 - 2729.D0/24.D0*Hr3(0,0,0) - 30*Hr3(0,0,0)*z2 + 289.D0/3.D0
     &    *Hr3(0,0,1) + 18*Hr3(0,0,1)*z2 - 18*Hr3(0,1,0)*z2 - 48*Hr3(0,
     &    1,1)*z2 + 240*Hr4(-1,-1,0,0) + 480*Hr4(-1,-1,0,1) - 68*Hr4(-1
     &    ,0,0,0) - 284*Hr4(-1,0,0,1) + 88*Hr4(-1,0,1,1) - 98*Hr4(0,-1,
     &    0,0) - 284*Hr4(0,-1,0,1) + Hr4(0,0,-1,0) - 33.D0/2.D0*Hr4(0,0
     &    ,0,0) + 113*Hr4(0,0,0,1) - 44*Hr4(0,0,1,1) + 9*Hr4(0,1,0,0)
     &     + 120*Hr5(-1,-1,0,0,0) - 96*Hr5(-1,-1,0,1,0) - 384*Hr5(-1,-1
     &    ,0,1,1) + 48*Hr5(-1,0,-1,0,0) + 96*Hr5(-1,0,-1,0,1) + 26*Hr5(
     &    -1,0,0,-1,0) - 61*Hr5(-1,0,0,0,0) - 60*Hr5(-1,0,0,0,1) + 48*
     &    Hr5(-1,0,0,1,0) + 192*Hr5(-1,0,0,1,1) + 36*Hr5(-1,0,1,0,0) + 
     &    48*Hr5(0,-1,-1,0,0) + 96*Hr5(0,-1,-1,0,1) - 78*Hr5(0,-1,0,0,0
     &    ) - 48*Hr5(0,-1,0,0,1) + 48*Hr5(0,-1,0,1,0) + 192*Hr5(0,-1,0,
     &    1,1) - 2*Hr5(0,0,-1,-1,0) - 41*Hr5(0,0,-1,0,0) - 60*Hr5(0,0,
     &    -1,0,1) - 12*Hr5(0,0,0,-1,0) + 24*Hr5(0,0,0,0,0) + 24*Hr5(0,0
     &    ,0,0,1) - 12*Hr5(0,0,0,1,0) - 48*Hr5(0,0,0,1,1) - 6*Hr5(0,0,1
     &    ,0,0) + 36*Hr5(0,1,0,-1,0) + 6*Hr5(0,1,0,0,0) + 24*Hr5(0,1,0,
     &    0,1) + 24*Hr5(0,1,1,0,0) )
      Pns3mX = Pns3mX + nf*cf*ca**2*pqq0p * (  - 24137.D0/288.D0 + 635.D
     &    0/9.D0*z2 - 2289.D0/8.D0*z3 + 15*z3*z2 - 819.D0/8.D0*z4 + 357.
     &    D0/2.D0*z5 - 19313.D0/144.D0*Hr1(0) + 2759.D0/24.D0*Hr1(0)*z2
     &     - 629.D0/4.D0*Hr1(0)*z3 + 1.D0/4.D0*Hr1(0)*z4 - 226*Hr1(1)*
     &    z3 + 199.D0/2.D0*Hr1(1)*z4 + 6*Hr2(0,-1)*z2 + 30*Hr2(0,-1)*z3
     &     - 3007.D0/18.D0*Hr2(0,0) + 109.D0/2.D0*Hr2(0,0)*z2 - 54*Hr2(
     &    0,0)*z3 + 30*Hr2(0,1)*z3 + 30*Hr2(1,0)*z2 + 45*Hr2(1,0)*z3 + 
     &    168*Hr2(1,1)*z3 - 24*Hr3(0,-1,-1)*z2 + 129.D0/4.D0*Hr3(0,-1,0
     &    ) + 6*Hr3(0,-1,0)*z2 + 8*Hr3(0,0,-1)*z2 - 3455.D0/24.D0*Hr3(0
     &    ,0,0) + 6*Hr3(0,0,0)*z2 - 152.D0/3.D0*Hr3(0,0,1) + Hr3(0,0,1)
     &    *z2 + 18*Hr3(0,1,0)*z2 - 8*Hr3(1,0,-1)*z2 + 289.D0/2.D0*Hr3(1
     &    ,0,0) + 39*Hr3(1,0,0)*z2 + 24*Hr3(1,1,0)*z2 - 102*Hr4(0,-1,-1
     &    ,0) + 81.D0/2.D0*Hr4(0,-1,0,0) - 57*Hr4(0,-1,0,1) + Hr4(0,0,
     &    -1,0) - 33.D0/2.D0*Hr4(0,0,0,0) - 107.D0/2.D0*Hr4(0,0,0,1) - 
     &    11*Hr4(0,0,1,0) + 93*Hr4(0,1,0,0) - 136*Hr4(1,0,-1,0) + 178*
     &    Hr4(1,0,0,0) - 98*Hr4(1,0,0,1) + 120*Hr4(1,1,0,0) - 96*Hr5(0,
     &    -1,-1,-1,0) - 12*Hr5(0,-1,-1,0,0) - 24*Hr5(0,-1,-1,0,1) + 24*
     &    Hr5(0,-1,0,-1,0) + 18*Hr5(0,-1,0,0,0) - 12*Hr5(0,-1,0,0,1) - 
     &    12*Hr5(0,-1,0,1,0) - 36*Hr5(0,0,-1,-1,0) - 7*Hr5(0,0,-1,0,0)
     &     - 26*Hr5(0,0,-1,0,1) + 24*Hr5(0,0,0,0,0) - 12*Hr5(0,0,0,0,1)
     &     - 6*Hr5(0,0,0,1,0) + 12*Hr5(0,0,1,0,0) + 36*Hr5(0,1,0,-1,0)
     &     + 30*Hr5(0,1,0,0,0) + 24*Hr5(0,1,1,0,0) - 72*Hr5(1,0,-1,-1,0
     &    ) - 50*Hr5(1,0,-1,0,0) - 28*Hr5(1,0,-1,0,1) + 36*Hr5(1,0,0,-1
     &    ,0) + 61*Hr5(1,0,0,0,0) - 34*Hr5(1,0,0,0,1) - 24*Hr5(1,0,0,1,
     &    0) + 24*Hr5(1,0,1,0,0) + 144*Hr5(1,1,0,-1,0) + 24*Hr5(1,1,0,0
     &    ,0) + 48*Hr5(1,1,0,0,1) )
      Pns3mX = Pns3mX + nf*cf**2*ca * (  - 14897.D0/6.D0 + 14897.D0/6.D0
     &    *x + 1459.D0/2.D0*z2 + 1827.D0/2.D0*z2*x + 6431.D0/4.D0*z3 + 
     &    105.D0/4.D0*z3*x - 36*z3*z2 - 6*z3*z2*x + 621.D0/2.D0*z4 + 
     &    957*z4*x - 3.D0/2.D0*z5 + 105.D0/2.D0*z5*x - 1469*Hr1(-1)*z2
     &     - 1469*Hr1(-1)*z2*x - 300*Hr1(-1)*z3 - 300*Hr1(-1)*z3*x - 
     &    124165.D0/72.D0*Hr1(0) + 74899.D0/72.D0*Hr1(0)*x + 1625.D0/2.D
     &    0*Hr1(0)*z2 + 1364*Hr1(0)*z2*x + 663.D0/2.D0*Hr1(0)*z3 + 987.D
     &    0/2.D0*Hr1(0)*z3*x + 84*Hr1(0)*z4 + 72*Hr1(0)*z4*x - 10229.D0/
     &    6.D0*Hr1(1) + 10229.D0/6.D0*Hr1(1)*x - 279*Hr1(1)*z2 + 279*
     &    Hr1(1)*z2*x + 168*Hr1(1)*z3 - 168*Hr1(1)*z3*x + 792*Hr2(-1,-1
     &    )*z2 + 792*Hr2(-1,-1)*z2*x - 1957.D0/3.D0*Hr2(-1,0) - 1957.D0/
     &    3.D0*Hr2(-1,0)*x - 372*Hr2(-1,0)*z2 - 372*Hr2(-1,0)*z2*x - 
     &    348*Hr2(0,-1)*z2 - 792*Hr2(0,-1)*z2*x - 18*Hr2(0,-1)*z3 + 18*
     &    Hr2(0,-1)*z3*x - 25687.D0/36.D0*Hr2(0,0) + 22079.D0/36.D0*
     &    Hr2(0,0)*x + 297.D0/2.D0*Hr2(0,0)*z2 + 561.D0/2.D0*Hr2(0,0)*
     &    z2*x + 66*Hr2(0,0)*z3 + 72*Hr2(0,0)*z3*x - 8291.D0/6.D0*Hr2(0
     &    ,1) - 1827.D0/2.D0*Hr2(0,1)*x - 102*Hr2(0,1)*z2 - 234*Hr2(0,1
     &    )*z2*x + 6*Hr2(0,1)*z3 + 6*Hr2(0,1)*z3*x - 1405.D0/6.D0*Hr2(1
     &    ,0) + 1405.D0/6.D0*Hr2(1,0)*x + 24*Hr2(1,0)*z2 - 24*Hr2(1,0)*
     &    z2*x + 941*Hr2(1,1) - 941*Hr2(1,1)*x + 168*Hr2(1,1)*z2 - 168*
     &    Hr2(1,1)*z2*x + 510*Hr3(-1,-1,0) + 510*Hr3(-1,-1,0)*x + 623*
     &    Hr3(-1,0,0) + 623*Hr3(-1,0,0)*x + 1724*Hr3(-1,0,1) + 1724*
     &    Hr3(-1,0,1)*x + 24*Hr3(0,-1,-1)*z2 - 24*Hr3(0,-1,-1)*z2*x + 
     &    129.D0/2.D0*Hr3(0,-1,0) - 1117.D0/2.D0*Hr3(0,-1,0)*x - 24*
     &    Hr3(0,-1,0)*z2 + 24*Hr3(0,-1,0)*z2*x - 18*Hr3(0,0,-1)*z2 + 30
     &    *Hr3(0,0,-1)*z2*x - 945.D0/2.D0*Hr3(0,0,0) + 283.D0/2.D0*Hr3(
     &    0,0,0)*x - 78*Hr3(0,0,0)*z2 - 90*Hr3(0,0,0)*z2*x - 748*Hr3(0,
     &    0,1) - 1364*Hr3(0,0,1)*x - 18*Hr3(0,0,1)*z2 - 6*Hr3(0,0,1)*z2
     &    *x - 221.D0/2.D0*Hr3(0,1,0) + 275.D0/2.D0*Hr3(0,1,0)*x + 466*
     &    Hr3(0,1,1) + 418*Hr3(0,1,1)*x - 449*Hr3(1,0,0) + 449*Hr3(1,0,
     &    0)*x + 24*Hr3(1,0,1) - 24*Hr3(1,0,1)*x + 24*Hr3(1,1,0) - 24*
     &    Hr3(1,1,0)*x + 336*Hr4(-1,-1,-1,0) + 336*Hr4(-1,-1,-1,0)*x - 
     &    408*Hr4(-1,-1,0,0) - 408*Hr4(-1,-1,0,0)*x - 624*Hr4(-1,-1,0,1
     &    ) - 624*Hr4(-1,-1,0,1)*x - 132*Hr4(-1,0,-1,0) - 132*Hr4(-1,0,
     &    -1,0)*x + 366*Hr4(-1,0,0,0) + 366*Hr4(-1,0,0,0)*x + 360*Hr4(
     &    -1,0,0,1) + 360*Hr4(-1,0,0,1)*x - 144*Hr4(-1,0,1,0) - 144*
     &    Hr4(-1,0,1,0)*x - 672*Hr4(-1,0,1,1) - 672*Hr4(-1,0,1,1)*x + 
     &    180*Hr4(0,-1,-1,0) - 444*Hr4(0,-1,-1,0)*x + 231*Hr4(0,-1,0,0)
     &     + 429*Hr4(0,-1,0,0)*x + 438*Hr4(0,-1,0,1) + 570*Hr4(0,-1,0,1
     &    )*x + 54*Hr4(0,0,-1,0) + 294*Hr4(0,0,-1,0)*x - 141*Hr4(0,0,0,
     &    0) - 102*Hr4(0,0,0,0)*x - 189.D0/2.D0*Hr4(0,0,0,1) - 561.D0/2.
     &    D0*Hr4(0,0,0,1)*x + 84*Hr4(0,0,1,0)*x + 168*Hr4(0,0,1,1) + 
     &    552*Hr4(0,0,1,1)*x - 207.D0/2.D0*Hr4(0,1,0,0) + 225.D0/2.D0*
     &    Hr4(0,1,0,0)*x + 12*Hr4(0,1,0,1) + 12*Hr4(0,1,0,1)*x + 12*
     &    Hr4(0,1,1,0) + 12*Hr4(0,1,1,0)*x - 108*Hr4(1,0,-1,0) + 108*
     &    Hr4(1,0,-1,0)*x - 96*Hr4(1,0,0,0) + 96*Hr4(1,0,0,0)*x - 12*
     &    Hr4(1,0,0,1) + 12*Hr4(1,0,0,1)*x - 180*Hr4(1,1,0,0) + 180*
     &    Hr4(1,1,0,0)*x + 12*Hr5(0,-1,-1,0,0) - 12*Hr5(0,-1,-1,0,0)*x
     &     - 24*Hr5(0,-1,-1,0,1) + 24*Hr5(0,-1,-1,0,1)*x + 12*Hr5(0,-1,
     &    0,-1,0) - 12*Hr5(0,-1,0,-1,0)*x - 42*Hr5(0,-1,0,0,0) + 42*
     &    Hr5(0,-1,0,0,0)*x + 36*Hr5(0,-1,0,0,1) - 36*Hr5(0,-1,0,0,1)*x
     &     + 12*Hr5(0,-1,0,1,0) - 12*Hr5(0,-1,0,1,0)*x + 36*Hr5(0,0,-1,
     &    -1,0) - 12*Hr5(0,0,-1,-1,0)*x - 48*Hr5(0,0,-1,0,0) + 60*Hr5(0
     &    ,0,-1,0,0)*x + 36*Hr5(0,0,-1,0,1) - 36*Hr5(0,0,-1,0,1)*x - 36
     &    *Hr5(0,0,0,-1,0) + 48*Hr5(0,0,0,-1,0)*x + 96*Hr5(0,0,0,0,0)
     &     + 42*Hr5(0,0,0,0,1) + 90*Hr5(0,0,0,0,1)*x + 3*Hr5(0,0,0,1,0)
     &     + 15*Hr5(0,0,0,1,0)*x - 24*Hr5(0,0,0,1,1) - 24*Hr5(0,0,0,1,1
     &    )*x - 42*Hr5(0,0,1,0,0) - 54*Hr5(0,0,1,0,0)*x - 12*Hr5(0,1,0,
     &    -1,0) - 12*Hr5(0,1,0,-1,0)*x - 69*Hr5(0,1,0,0,0) - 69*Hr5(0,1
     &    ,0,0,0)*x - 12*Hr5(0,1,0,0,1) - 12*Hr5(0,1,0,0,1)*x - 12*Hr5(
     &    0,1,1,0,0) - 12*Hr5(0,1,1,0,0)*x )
      Pns3mX = Pns3mX + nf*cf**2*ca*pqq0m * (  - 2731.D0/36.D0*z2 + 
     &    1291.D0/4.D0*z3 + 150*z3*z2 - 8*z4 - 111*z5 - 1291.D0/3.D0*
     &    Hr1(-1)*z2 - 1136*Hr1(-1)*z3 - 765*Hr1(-1)*z4 + 135.D0/4.D0*
     &    Hr1(0) + 913.D0/12.D0*Hr1(0)*z2 + 502*Hr1(0)*z3 + 771.D0/4.D0
     &    *Hr1(0)*z4 + 1680*Hr2(-1,-1)*z2 - 672*Hr2(-1,-1)*z3 - 3703.D0/
     &    18.D0*Hr2(-1,0) - 1322*Hr2(-1,0)*z2 - 114*Hr2(-1,0)*z3 - 1084
     &    *Hr2(0,-1)*z2 + 144*Hr2(0,-1)*z3 + 4189.D0/36.D0*Hr2(0,0) + 
     &    461*Hr2(0,0)*z2 + 171*Hr2(0,0)*z3 - 27*Hr2(0,1) - 192*Hr2(0,1
     &    )*z2 + 144*Hr2(0,1)*z3 - 288*Hr3(-1,-1,0)*z2 + 288*Hr3(-1,0,
     &    -1)*z2 - 1291.D0/6.D0*Hr3(-1,0,0) - 186*Hr3(-1,0,0)*z2 + 1291.
     &    D0/3.D0*Hr3(-1,0,1) + 132*Hr3(-1,0,1)*z2 + 288*Hr3(0,-1,-1)*
     &    z2 - 1291.D0/6.D0*Hr3(0,-1,0) - 96*Hr3(0,-1,0)*z2 - 240*Hr3(0
     &    ,0,-1)*z2 + 3149.D0/12.D0*Hr3(0,0,0) + 144*Hr3(0,0,0)*z2 - 
     &    1291.D0/6.D0*Hr3(0,0,1) - 66*Hr3(0,0,1)*z2 + 72*Hr3(0,1,0)*z2
     &     + 168*Hr3(0,1,1)*z2 - 1080*Hr4(-1,-1,0,0) - 1680*Hr4(-1,-1,0
     &    ,1) - 120*Hr4(-1,0,-1,0) + 448*Hr4(-1,0,0,0) + 1084*Hr4(-1,0,
     &    0,1) + 60*Hr4(-1,0,1,0) - 248*Hr4(-1,0,1,1) - 120*Hr4(0,-1,-1
     &    ,0) + 568*Hr4(0,-1,0,0) + 1024*Hr4(0,-1,0,1) + 70*Hr4(0,0,-1,
     &    0) - 33.D0/2.D0*Hr4(0,0,0,0) - 451*Hr4(0,0,0,1) - 30*Hr4(0,0,
     &    1,0) + 124*Hr4(0,0,1,1) - 18*Hr4(0,1,0,0) - 480*Hr5(-1,-1,0,0
     &    ,0) + 96*Hr5(-1,-1,0,0,1) + 384*Hr5(-1,-1,0,1,0) + 1344*Hr5(
     &    -1,-1,0,1,1) - 240*Hr5(-1,0,-1,0,0) - 288*Hr5(-1,0,-1,0,1) - 
     &    120*Hr5(-1,0,0,-1,0) + 318*Hr5(-1,0,0,0,0) + 168*Hr5(-1,0,0,0
     &    ,1) - 216*Hr5(-1,0,0,1,0) - 768*Hr5(-1,0,0,1,1) - 108*Hr5(-1,
     &    0,1,0,0) - 48*Hr5(-1,0,1,0,1) - 48*Hr5(-1,0,1,1,0) - 240*Hr5(
     &    0,-1,-1,0,0) - 288*Hr5(0,-1,-1,0,1) - 48*Hr5(0,-1,0,-1,0) + 
     &    378*Hr5(0,-1,0,0,0) + 120*Hr5(0,-1,0,0,1) - 192*Hr5(0,-1,0,1,
     &    0) - 720*Hr5(0,-1,0,1,1) - 48*Hr5(0,0,-1,-1,0) + 240*Hr5(0,0,
     &    -1,0,0) + 216*Hr5(0,0,-1,0,1) + 72*Hr5(0,0,0,-1,0) - 120*Hr5(
     &    0,0,0,0,0) - 114*Hr5(0,0,0,0,1) + 60*Hr5(0,0,0,1,0) + 240*
     &    Hr5(0,0,0,1,1) + 12*Hr5(0,0,1,0,0) + 24*Hr5(0,0,1,0,1) + 24*
     &    Hr5(0,0,1,1,0) - 108*Hr5(0,1,0,-1,0) - 30*Hr5(0,1,0,0,0) - 84
     &    *Hr5(0,1,0,0,1) - 84*Hr5(0,1,1,0,0) )
      Pns3mX = Pns3mX + nf*cf**2*ca*pqq0p * (  - 17033.D0/144.D0 + 165.D
     &    0/4.D0*z2 + 1231.D0/6.D0*z3 + 36*z3*z2 + 211.D0/2.D0*z4 - 147
     &    *z5 - 689.D0/12.D0*Hr1(0) - 59.D0/12.D0*Hr1(0)*z2 + 587.D0/2.D
     &    0*Hr1(0)*z3 - 603.D0/4.D0*Hr1(0)*z4 + 552*Hr1(1)*z3 - 801.D0/
     &    2.D0*Hr1(1)*z4 + 72*Hr2(0,-1)*z2 - 132*Hr2(0,-1)*z3 + 26*Hr2(
     &    0,0) + 113.D0/2.D0*Hr2(0,0)*z2 + 27*Hr2(0,0)*z3 - 1297.D0/9.D0
     &    *Hr2(0,1) + 60*Hr2(0,1)*z2 - 252*Hr2(0,1)*z3 - 1297.D0/9.D0*
     &    Hr2(1,0) + 16*Hr2(1,0)*z2 - 276*Hr2(1,0)*z3 - 528*Hr2(1,1)*z3
     &     + 120*Hr3(0,-1,-1)*z2 - 63*Hr3(0,-1,0) - 12*Hr3(0,-1,0)*z2
     &     - 6*Hr3(0,0,-1)*z2 + 383.D0/12.D0*Hr3(0,0,0) + 72*Hr3(0,0,0)
     &    *z2 - 805.D0/6.D0*Hr3(0,0,1) + 36*Hr3(0,0,1)*z2 - 578.D0/3.D0
     &    *Hr3(0,1,0) - 60*Hr3(0,1,0)*z2 + 36*Hr3(1,0,-1)*z2 - 2609.D0/
     &    6.D0*Hr3(1,0,0) - 90*Hr3(1,0,0)*z2 - 144*Hr3(1,1,0)*z2 + 384*
     &    Hr4(0,-1,-1,0) - 168*Hr4(0,-1,0,0) + 120*Hr4(0,-1,0,1) - 50*
     &    Hr4(0,0,-1,0) - 297.D0/2.D0*Hr4(0,0,0,0) - 93.D0/2.D0*Hr4(0,0
     &    ,0,1) - 165.D0/2.D0*Hr4(0,0,1,0) - 18*Hr4(0,0,1,1) - 583.D0/2.
     &    D0*Hr4(0,1,0,0) + 356*Hr4(1,0,-1,0) - 1139.D0/2.D0*Hr4(1,0,0,
     &    0) + 222*Hr4(1,0,0,1) - 240*Hr4(1,1,0,0) + 336*Hr5(0,-1,-1,-1
     &    ,0) + 24*Hr5(0,-1,-1,0,0) + 48*Hr5(0,-1,-1,0,1) - 84*Hr5(0,-1
     &    ,0,-1,0) - 78*Hr5(0,-1,0,0,0) + 24*Hr5(0,-1,0,0,1) + 24*Hr5(0
     &    ,-1,0,1,0) + 84*Hr5(0,0,-1,-1,0) - 6*Hr5(0,0,-1,0,0) + 48*
     &    Hr5(0,0,-1,0,1) - 12*Hr5(0,0,0,-1,0) - 120*Hr5(0,0,0,0,0) - 
     &    42*Hr5(0,0,0,0,1) - 54*Hr5(0,0,0,1,0) - 60*Hr5(0,0,0,1,1) - 
     &    36*Hr5(0,0,1,0,0) - 12*Hr5(0,0,1,0,1) - 12*Hr5(0,0,1,1,0) - 
     &    96*Hr5(0,1,0,-1,0) + 6*Hr5(0,1,0,0,0) + 36*Hr5(0,1,0,0,1) - 
     &    12*Hr5(0,1,1,0,0) + 168*Hr5(1,0,-1,-1,0) + 132*Hr5(1,0,-1,0,0
     &    ) + 48*Hr5(1,0,-1,0,1) - 84*Hr5(1,0,0,-1,0) - 150*Hr5(1,0,0,0
     &    ,0) + 108*Hr5(1,0,0,0,1) + 36*Hr5(1,0,0,1,0) - 48*Hr5(1,0,0,1
     &    ,1) - 12*Hr5(1,0,1,0,0) - 384*Hr5(1,1,0,-1,0) + 132*Hr5(1,1,0
     &    ,0,0) - 48*Hr5(1,1,0,0,1) )
      Pns3mX = Pns3mX + nf*cf**3 * ( 7227.D0/4.D0 - 7227.D0/4.D0*x - 
     &    453*z2 - 657*z2*x - 708*z3 - 459*z3*x - 12*z3*z2*x - 861.D0/2.
     &    D0*z4 - 1809.D0/2.D0*z4*x + 129*z5 - 39*z5*x + 1038*Hr1(-1)*
     &    z2 + 1038*Hr1(-1)*z2*x + 288*Hr1(-1)*z3 + 288*Hr1(-1)*z3*x + 
     &    25767.D0/16.D0*Hr1(0) - 13353.D0/16.D0*Hr1(0)*x - 1137.D0/2.D0
     &    *Hr1(0)*z2 - 2523.D0/2.D0*Hr1(0)*z2*x - 228*Hr1(0)*z3 - 504*
     &    Hr1(0)*z3*x - 36*Hr1(0)*z4 - 48*Hr1(0)*z4*x + 984*Hr1(1) - 
     &    984*Hr1(1)*x + 282*Hr1(1)*z2 - 282*Hr1(1)*z2*x - 144*Hr1(1)*
     &    z3 + 144*Hr1(1)*z3*x - 720*Hr2(-1,-1)*z2 - 720*Hr2(-1,-1)*z2*
     &    x + 312*Hr2(-1,0) + 312*Hr2(-1,0)*x + 336*Hr2(-1,0)*z2 + 336*
     &    Hr2(-1,0)*z2*x + 372*Hr2(0,-1)*z2 + 660*Hr2(0,-1)*z2*x + 933*
     &    Hr2(0,0) + 282*Hr2(0,0)*x - 198*Hr2(0,0)*z2 - 426*Hr2(0,0)*z2
     &    *x - 60*Hr2(0,0)*z3 - 96*Hr2(0,0)*z3*x + 765*Hr2(0,1) + 657*
     &    Hr2(0,1)*x + 96*Hr2(0,1)*z2 + 168*Hr2(0,1)*z2*x + 36*Hr2(0,1)
     &    *z3 + 36*Hr2(0,1)*z3*x + 54*Hr2(1,0) - 54*Hr2(1,0)*x - 24*
     &    Hr2(1,0)*z2 + 24*Hr2(1,0)*z2*x - 660*Hr2(1,1) + 660*Hr2(1,1)*
     &    x - 144*Hr2(1,1)*z2 + 144*Hr2(1,1)*z2*x - 372*Hr3(-1,-1,0) - 
     &    372*Hr3(-1,-1,0)*x - 714*Hr3(-1,0,0) - 714*Hr3(-1,0,0)*x - 
     &    1224*Hr3(-1,0,1) - 1224*Hr3(-1,0,1)*x + 9*Hr3(0,-1,0) + 75*
     &    Hr3(0,-1,0)*x + 36*Hr3(0,-1,0)*z2 - 36*Hr3(0,-1,0)*z2*x + 36*
     &    Hr3(0,0,-1)*z2 - 60*Hr3(0,0,-1)*z2*x + 2067.D0/4.D0*Hr3(0,0,0
     &    ) + 2487.D0/4.D0*Hr3(0,0,0)*x - 24*Hr3(0,0,0)*z2 + 1155.D0/2.D
     &    0*Hr3(0,0,1) + 2523.D0/2.D0*Hr3(0,0,1)*x + 12*Hr3(0,0,1)*z2
     &     - 12*Hr3(0,0,1)*z2*x + 39.D0/2.D0*Hr3(0,1,0) + 279.D0/2.D0*
     &    Hr3(0,1,0)*x + 12*Hr3(0,1,0)*z2 + 12*Hr3(0,1,0)*z2*x - 393*
     &    Hr3(0,1,1) - 201*Hr3(0,1,1)*x + 138*Hr3(1,0,0) - 138*Hr3(1,0,
     &    0)*x - 96*Hr3(1,0,1) + 96*Hr3(1,0,1)*x - 96*Hr3(1,1,0) + 96*
     &    Hr3(1,1,0)*x - 288*Hr4(-1,-1,-1,0) - 288*Hr4(-1,-1,-1,0)*x + 
     &    480*Hr4(-1,-1,0,0) + 480*Hr4(-1,-1,0,0)*x + 576*Hr4(-1,-1,0,1
     &    ) + 576*Hr4(-1,-1,0,1)*x + 168*Hr4(-1,0,-1,0) + 168*Hr4(-1,0,
     &    -1,0)*x - 420*Hr4(-1,0,0,0) - 420*Hr4(-1,0,0,0)*x - 288*Hr4(
     &    -1,0,0,1) - 288*Hr4(-1,0,0,1)*x + 144*Hr4(-1,0,1,0) + 144*
     &    Hr4(-1,0,1,0)*x + 576*Hr4(-1,0,1,1) + 576*Hr4(-1,0,1,1)*x + 
     &    336*Hr4(0,-1,-1,0)*x - 222*Hr4(0,-1,0,0) - 618*Hr4(0,-1,0,0)*
     &    x - 372*Hr4(0,-1,0,1) - 492*Hr4(0,-1,0,1)*x - 408*Hr4(0,0,-1,
     &    0)*x + 108*Hr4(0,0,0,0) + 486*Hr4(0,0,0,0)*x + 198*Hr4(0,0,0,
     &    1) + 426*Hr4(0,0,0,1)*x - 24*Hr4(0,0,1,0) + 72*Hr4(0,0,1,0)*x
     &     - 264*Hr4(0,0,1,1) - 504*Hr4(0,0,1,1)*x + 54*Hr4(0,1,0,0) + 
     &    126*Hr4(0,1,0,0)*x - 96*Hr4(0,1,0,1) - 96*Hr4(0,1,1,0) + 72*
     &    Hr4(1,0,-1,0) - 72*Hr4(1,0,-1,0)*x - 36*Hr4(1,0,0,0) + 36*
     &    Hr4(1,0,0,0)*x - 24*Hr4(1,0,0,1) + 24*Hr4(1,0,0,1)*x - 48*
     &    Hr4(1,0,1,0) + 48*Hr4(1,0,1,0)*x + 72*Hr4(1,1,0,0) - 72*Hr4(1
     &    ,1,0,0)*x + 48*Hr5(0,-1,0,0,0) - 48*Hr5(0,-1,0,0,0)*x - 48*
     &    Hr5(0,-1,0,0,1) + 48*Hr5(0,-1,0,0,1)*x - 24*Hr5(0,-1,0,1,0)
     &     + 24*Hr5(0,-1,0,1,0)*x - 24*Hr5(0,0,-1,-1,0) - 24*Hr5(0,0,-1
     &    ,-1,0)*x + 60*Hr5(0,0,-1,0,0) - 84*Hr5(0,0,-1,0,0)*x - 48*
     &    Hr5(0,0,-1,0,1) + 48*Hr5(0,0,-1,0,1)*x + 48*Hr5(0,0,0,-1,0)
     &     - 72*Hr5(0,0,0,-1,0)*x - 54*Hr5(0,0,0,0,0) + 90*Hr5(0,0,0,0,
     &    0)*x + 72*Hr5(0,0,0,0,1) + 66*Hr5(0,0,0,1,0) + 42*Hr5(0,0,0,1
     &    ,0)*x + 24*Hr5(0,0,0,1,1) + 24*Hr5(0,0,0,1,1)*x + 72*Hr5(0,0,
     &    1,0,0) + 96*Hr5(0,0,1,0,0)*x + 24*Hr5(0,1,0,-1,0) + 24*Hr5(0,
     &    1,0,-1,0)*x + 78*Hr5(0,1,0,0,0) + 78*Hr5(0,1,0,0,0)*x )
      Pns3mX = Pns3mX + nf*cf**3*pqq0m * (  - 201.D0/2.D0*z2 - 135.D0/2.
     &    D0*z3 - 108*z3*z2 + 507.D0/2.D0*z4 - 114*z5 + 90*Hr1(-1)*z2
     &     + 1008*Hr1(-1)*z3 + 786*Hr1(-1)*z4 - 57.D0/2.D0*Hr1(0) - 45.D
     &    0/2.D0*Hr1(0)*z2 - 426*Hr1(0)*z3 - 417.D0/2.D0*Hr1(0)*z4 - 
     &    1440*Hr2(-1,-1)*z2 + 576*Hr2(-1,-1)*z3 - 165*Hr2(-1,0) + 1236
     &    *Hr2(-1,0)*z2 + 12*Hr2(-1,0)*z3 + 1032*Hr2(0,-1)*z2 - 192*
     &    Hr2(0,-1)*z3 + 147.D0/2.D0*Hr2(0,0) - 474*Hr2(0,0)*z2 - 126*
     &    Hr2(0,0)*z3 + 18*Hr2(0,1) + 180*Hr2(0,1)*z2 - 144*Hr2(0,1)*z3
     &     + 288*Hr3(-1,-1,0)*z2 - 192*Hr3(-1,0,-1)*z2 + 45*Hr3(-1,0,0)
     &     + 156*Hr3(-1,0,0)*z2 - 90*Hr3(-1,0,1) - 120*Hr3(-1,0,1)*z2
     &     - 192*Hr3(0,-1,-1)*z2 + 45*Hr3(0,-1,0) + 72*Hr3(0,-1,0)*z2
     &     + 240*Hr3(0,0,-1)*z2 - 153.D0/2.D0*Hr3(0,0,0) - 168*Hr3(0,0,
     &    0)*z2 + 45*Hr3(0,0,1) + 60*Hr3(0,0,1)*z2 - 72*Hr3(0,1,0)*z2
     &     - 144*Hr3(0,1,1)*z2 + 1200*Hr4(-1,-1,0,0) + 1440*Hr4(-1,-1,0
     &    ,1) + 240*Hr4(-1,0,-1,0) - 624*Hr4(-1,0,0,0) - 1032*Hr4(-1,0,
     &    0,1) - 120*Hr4(-1,0,1,0) + 144*Hr4(-1,0,1,1) + 240*Hr4(0,-1,
     &    -1,0) - 744*Hr4(0,-1,0,0) - 912*Hr4(0,-1,0,1) - 144*Hr4(0,0,
     &    -1,0) + 99*Hr4(0,0,0,0) + 450*Hr4(0,0,0,1) + 60*Hr4(0,0,1,0)
     &     - 72*Hr4(0,0,1,1) + 480*Hr5(-1,-1,0,0,0) - 192*Hr5(-1,-1,0,0
     &    ,1) - 384*Hr5(-1,-1,0,1,0) - 1152*Hr5(-1,-1,0,1,1) + 288*Hr5(
     &    -1,0,-1,0,0) + 192*Hr5(-1,0,-1,0,1) + 144*Hr5(-1,0,0,-1,0) - 
     &    396*Hr5(-1,0,0,0,0) - 96*Hr5(-1,0,0,0,1) + 240*Hr5(-1,0,0,1,0
     &    ) + 768*Hr5(-1,0,0,1,1) + 72*Hr5(-1,0,1,0,0) + 96*Hr5(-1,0,1,
     &    0,1) + 96*Hr5(-1,0,1,1,0) + 288*Hr5(0,-1,-1,0,0) + 192*Hr5(0,
     &    -1,-1,0,1) + 96*Hr5(0,-1,0,-1,0) - 444*Hr5(0,-1,0,0,0) - 48*
     &    Hr5(0,-1,0,0,1) + 192*Hr5(0,-1,0,1,0) + 672*Hr5(0,-1,0,1,1)
     &     + 96*Hr5(0,0,-1,-1,0) - 312*Hr5(0,0,-1,0,0) - 192*Hr5(0,0,-1
     &    ,0,1) - 96*Hr5(0,0,0,-1,0) + 144*Hr5(0,0,0,0,0) + 132*Hr5(0,0
     &    ,0,0,1) - 72*Hr5(0,0,0,1,0) - 288*Hr5(0,0,0,1,1) - 48*Hr5(0,0
     &    ,1,0,1) - 48*Hr5(0,0,1,1,0) + 72*Hr5(0,1,0,-1,0) + 36*Hr5(0,1
     &    ,0,0,0) + 72*Hr5(0,1,0,0,1) + 72*Hr5(0,1,1,0,0) )
      Pns3mX = Pns3mX + nf*cf**3*pqq0p * ( 143.D0/8.D0 + 147.D0/2.D0*z3
     &     - 48*z3*z2 + 63.D0/2.D0*z4 - 132*z5 + 957.D0/16.D0*Hr1(0) + 
     &    81.D0/2.D0*Hr1(0)*z2 - 48*Hr1(0)*z3 + 21.D0/2.D0*Hr1(0)*z4 - 
     &    252*Hr1(1)*z3 + 243*Hr1(1)*z4 - 180*Hr2(0,-1)*z2 + 144*Hr2(0,
     &    -1)*z3 + 3.D0/4.D0*Hr2(0,0) + 18*Hr2(0,0)*z2 + 66*Hr2(0,0)*z3
     &     - 165.D0/2.D0*Hr2(0,1) + 216*Hr2(0,1)*z3 - 165.D0/2.D0*Hr2(1
     &    ,0) + 36*Hr2(1,0)*z2 + 216*Hr2(1,0)*z3 + 288*Hr2(1,1)*z3 - 
     &    144*Hr3(0,-1,-1)*z2 - 12*Hr3(0,0,-1)*z2 - 153.D0/4.D0*Hr3(0,0
     &    ,0) + 48*Hr3(0,0,0)*z2 - 18*Hr3(0,0,1) + 24*Hr3(0,0,1)*z2 + 
     &    45*Hr3(0,1,0) + 96*Hr3(0,1,0)*z2 - 24*Hr3(1,0,-1)*z2 + 90*
     &    Hr3(1,0,0) + 132*Hr3(1,0,0)*z2 + 96*Hr3(1,1,0)*z2 - 360*Hr4(0
     &    ,-1,-1,0) + 180*Hr4(0,-1,0,0) + 96*Hr4(0,0,-1,0) + 87*Hr4(0,0
     &    ,0,0) - 42*Hr4(0,0,0,1) - 66*Hr4(0,0,1,0) - 84*Hr4(0,0,1,1)
     &     + 30*Hr4(0,1,0,0) - 120*Hr4(0,1,0,1) - 120*Hr4(0,1,1,0) - 
     &    168*Hr4(1,0,-1,0) + 246*Hr4(1,0,0,0) - 240*Hr4(1,0,0,1) - 120
     &    *Hr4(1,0,1,0) - 288*Hr5(0,-1,-1,-1,0) + 72*Hr5(0,-1,0,-1,0)
     &     + 84*Hr5(0,-1,0,0,0) - 24*Hr5(0,0,-1,-1,0) + 36*Hr5(0,0,-1,0
     &    ,0) + 24*Hr5(0,0,0,-1,0) + 24*Hr5(0,0,0,0,0) - 84*Hr5(0,0,0,0
     &    ,1) - 84*Hr5(0,0,0,1,0) - 48*Hr5(0,0,0,1,1) - 108*Hr5(0,0,1,0
     &    ,0) - 72*Hr5(0,0,1,0,1) - 72*Hr5(0,0,1,1,0) + 48*Hr5(0,1,0,-1
     &    ,0) - 168*Hr5(0,1,0,0,0) - 120*Hr5(0,1,0,0,1) - 72*Hr5(0,1,0,
     &    1,0) - 96*Hr5(0,1,1,0,0) - 48*Hr5(1,0,-1,-1,0) - 72*Hr5(1,0,
     &    -1,0,0) + 24*Hr5(1,0,0,-1,0) - 36*Hr5(1,0,0,0,0) - 192*Hr5(1,
     &    0,0,0,1) - 96*Hr5(1,0,0,1,0) + 48*Hr5(1,0,0,1,1) - 96*Hr5(1,0
     &    ,1,0,0) + 192*Hr5(1,1,0,-1,0) - 240*Hr5(1,1,0,0,0) )
      Pns3mX = Pns3mX + nf**2*cf*ca * ( 5777.D0/72.D0 - 5777.D0/72.D0*x
     &     - 23.D0/2.D0*z2 + 71.D0/6.D0*z2*x + 20*z3 - 12*z3*x - 8*Hr1(
     &    -1)*z2 - 8*Hr1(-1)*z2*x + 1351.D0/18.D0*Hr1(0) - 647.D0/18.D0
     &    *Hr1(0)*x - 3*Hr1(0)*z2 + 5*Hr1(0)*z2*x - 38.D0/3.D0*Hr1(1)
     &     + 38.D0/3.D0*Hr1(1)*x - 58.D0/3.D0*Hr2(-1,0) - 58.D0/3.D0*
     &    Hr2(-1,0)*x + 163.D0/4.D0*Hr2(0,0) + 137.D0/12.D0*Hr2(0,0)*x
     &     - 47.D0/6.D0*Hr2(0,1) - 71.D0/6.D0*Hr2(0,1)*x + 2*Hr2(1,0)
     &     - 2*Hr2(1,0)*x + 8*Hr2(1,1) - 8*Hr2(1,1)*x - 4*Hr3(-1,0,0)
     &     - 4*Hr3(-1,0,0)*x + 8*Hr3(-1,0,1) + 8*Hr3(-1,0,1)*x - 6*Hr3(
     &    0,-1,0) - 2*Hr3(0,-1,0)*x + 10*Hr3(0,0,0) + 10*Hr3(0,0,0)*x
     &     - 3*Hr3(0,0,1) - 5*Hr3(0,0,1)*x + Hr3(0,1,0) + Hr3(0,1,0)*x
     &     + 4*Hr3(0,1,1) + 4*Hr3(0,1,1)*x - 6*Hr3(1,0,0) + 6*Hr3(1,0,0
     &    )*x )
      Pns3mX = Pns3mX + nf**2*cf*ca*pqq0m * (  - 19.D0/9.D0*z2 + 10*z3
     &     - 1.D0/2.D0*z4 - 40.D0/3.D0*Hr1(-1)*z2 + 4*Hr1(-1)*z3 + 10.D0
     &    /3.D0*Hr1(0)*z2 + Hr1(0)*z3 - 38.D0/9.D0*Hr2(-1,0) - 2*Hr2(-1
     &    ,0)*z2 - 4*Hr2(0,-1)*z2 + 19.D0/9.D0*Hr2(0,0) + 2*Hr2(0,0)*z2
     &     - 20.D0/3.D0*Hr3(-1,0,0) + 40.D0/3.D0*Hr3(-1,0,1) - 20.D0/3.D
     &    0*Hr3(0,-1,0) + 20.D0/3.D0*Hr3(0,0,0) - 20.D0/3.D0*Hr3(0,0,1)
     &     - 2*Hr4(-1,0,0,0) + 4*Hr4(-1,0,0,1) - 8*Hr4(-1,0,1,1) - 2*
     &    Hr4(0,-1,0,0) + 4*Hr4(0,-1,0,1) - 2*Hr4(0,0,-1,0) + 3*Hr4(0,0
     &    ,0,0) - 4*Hr4(0,0,0,1) + 4*Hr4(0,0,1,1) )
      Pns3mX = Pns3mX + nf**2*cf*ca*pqq0p * ( 923.D0/288.D0 - 19.D0/9.D0
     &    *z2 + 30*z3 - 12*z4 + 1585.D0/144.D0*Hr1(0) - 20.D0/3.D0*Hr1(
     &    0)*z2 + 7*Hr1(0)*z3 - 4*Hr1(1)*z3 + 619.D0/36.D0*Hr2(0,0) - 4
     &    *Hr2(0,0)*z2 + 73.D0/6.D0*Hr3(0,0,0) + 10.D0/3.D0*Hr3(0,0,1)
     &     - 10*Hr3(1,0,0) - 2*Hr4(0,0,-1,0) + 3*Hr4(0,0,0,0) + 2*Hr4(0
     &    ,0,0,1) + Hr4(0,0,1,0) - 3*Hr4(0,1,0,0) - 4*Hr4(1,0,-1,0) - 8
     &    *Hr4(1,0,0,0) - 2*Hr4(1,0,0,1) )
      Pns3mX = Pns3mX + nf**2*cf**2 * (  - 4.D0/3.D0 + 4.D0/3.D0*x - 4*
     &    z2 - 12*z2*x - 22*z3 + 6*z3*x + 16*Hr1(-1)*z2 + 16*Hr1(-1)*z2
     &    *x - 1897.D0/72.D0*Hr1(0) - 2441.D0/72.D0*Hr1(0)*x - 8*Hr1(0)
     &    *z2 - 4*Hr1(0)*z2*x + 122.D0/3.D0*Hr1(1) - 122.D0/3.D0*Hr1(1)
     &    *x + 116.D0/3.D0*Hr2(-1,0) + 116.D0/3.D0*Hr2(-1,0)*x - 539.D0/
     &    18.D0*Hr2(0,0) - 1163.D0/18.D0*Hr2(0,0)*x + 128.D0/3.D0*Hr2(0
     &    ,1) + 12*Hr2(0,1)*x + 46.D0/3.D0*Hr2(1,0) - 46.D0/3.D0*Hr2(1,
     &    0)*x - 16*Hr2(1,1) + 16*Hr2(1,1)*x + 8*Hr3(-1,0,0) + 8*Hr3(-1
     &    ,0,0)*x - 16*Hr3(-1,0,1) - 16*Hr3(-1,0,1)*x + 12*Hr3(0,-1,0)
     &     + 4*Hr3(0,-1,0)*x - 33.D0/2.D0*Hr3(0,0,0) - 77.D0/2.D0*Hr3(0
     &    ,0,0)*x + 20*Hr3(0,0,1) + 4*Hr3(0,0,1)*x + 8*Hr3(0,1,0) - 8*
     &    Hr3(0,1,0)*x - 8*Hr3(0,1,1) - 8*Hr3(0,1,1)*x + 16*Hr3(1,0,0)
     &     - 16*Hr3(1,0,0)*x - 6*Hr4(0,0,0,0) - 6*Hr4(0,0,0,0)*x )
      Pns3mX = Pns3mX + nf**2*cf**2*pqq0m * ( 38.D0/9.D0*z2 - 20*z3 + 
     &    z4 + 80.D0/3.D0*Hr1(-1)*z2 - 8*Hr1(-1)*z3 - 20.D0/3.D0*Hr1(0)
     &    *z2 - 2*Hr1(0)*z3 + 76.D0/9.D0*Hr2(-1,0) + 4*Hr2(-1,0)*z2 + 8
     &    *Hr2(0,-1)*z2 - 38.D0/9.D0*Hr2(0,0) - 4*Hr2(0,0)*z2 + 40.D0/3.
     &    D0*Hr3(-1,0,0) - 80.D0/3.D0*Hr3(-1,0,1) + 40.D0/3.D0*Hr3(0,-1
     &    ,0) - 40.D0/3.D0*Hr3(0,0,0) + 40.D0/3.D0*Hr3(0,0,1) + 4*Hr4(
     &    -1,0,0,0) - 8*Hr4(-1,0,0,1) + 16*Hr4(-1,0,1,1) + 4*Hr4(0,-1,0
     &    ,0) - 8*Hr4(0,-1,0,1) + 4*Hr4(0,0,-1,0) - 6*Hr4(0,0,0,0) + 8*
     &    Hr4(0,0,0,1) - 8*Hr4(0,0,1,1) )
      Pns3mX = Pns3mX + nf**2*cf**2*pqq0p * ( 299.D0/36.D0 - 100.D0/3.D0
     &    *z3 + 17*z4 + 311.D0/24.D0*Hr1(0) - 20.D0/3.D0*Hr1(0)*z2 - 2*
     &    Hr1(0)*z3 + 12*Hr1(1)*z3 - 5.D0/2.D0*Hr2(0,0) - 2*Hr2(0,0)*z2
     &     + 38.D0/9.D0*Hr2(0,1) + 38.D0/9.D0*Hr2(1,0) + 4*Hr2(1,0)*z2
     &     + 13.D0/6.D0*Hr3(0,0,0) + 40.D0/3.D0*Hr3(0,0,1) + 40.D0/3.D0
     &    *Hr3(0,1,0) + 80.D0/3.D0*Hr3(1,0,0) + 4*Hr4(0,0,-1,0) + 6*
     &    Hr4(0,0,0,0) + 6*Hr4(0,0,0,1) + 6*Hr4(0,0,1,0) + 10*Hr4(0,1,0
     &    ,0) + 8*Hr4(1,0,-1,0) + 14*Hr4(1,0,0,0) )
      Pns3mX = Pns3mX + nf**3*cf * (  - 1.D0/3.D0 + 1.D0/3.D0*x - 13.D0/
     &    9.D0*Hr1(0) + 13.D0/9.D0*Hr1(0)*x - 2.D0/3.D0*Hr2(0,0) + 2.D0/
     &    3.D0*Hr2(0,0)*x )
      Pns3mX = Pns3mX + nf**3*cf*pqq0p * (  - 1.D0/9.D0 + 2.D0/3.D0*z3
     &     + 1.D0/9.D0*Hr1(0) - 5.D0/9.D0*Hr2(0,0) - 1.D0/3.D0*Hr3(0,0,
     &    0) )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       Aq4 =
     ,  + d4FAnc* ( - 128.*z2 + 128./3.d0*z3 + 3520./3.d0*z5
     ,      - 384.*z3**2 - 992.*z6 )
     ,  + cf*ca**3 * ( 84278./81.d0 - 88400./81.d0*z2 + 20944./27.d0*z3
     ,      + 1804.*z4 - 352./3.d0*z3*z2 - 3608./9.d0*z5 - 16.*z3**2
     ,      - 2504./3.D0*z6 )
     ,  + nf*d4FFnc * ( 256.*z2 - 256./3.d0*z3 - 1280./3.d0*z5 )
     ,  + nf*cf**3 *  ( 572./9.d0 + 592./3.d0*z3 - 320.*z5 )
     ,  + nf*cf**2*ca * ( - 34066./81.d0 + 440./3.d0*z2
     ,     - 352./5.d0*z2**2 + 3712./9.d0*z3 - 128.*z3*z2 + 160.*z5 )
     ,  + nf*cf*ca**2 * ( - 24137./81.d0 + 20320./81.d0*z2
     ,     - 352./15.d0*z2**2 - 23104./27.d0*z3 + 448./3.d0*z3*z2
     ,     + 2096./9.d0*z5 )
     ,  + nf**2*cf**2 * ( 2392./81.d0 - 640./9.d0*z3 + 32.*z4 )
     ,  + nf**2*cf*ca * ( 923./81.d0 - 608./81.d0*z2 + 2240./27.d0*z3
     ,     - 112/3.d0*z4 )
     ,  + nf**3*cf * ( - 32./81.d0 + 64./27.d0*z3 )
*
* ...The regular piece of the splitting function
*
       xPns3mA = 16./9.D0* Pns3mX - dm* Aq4
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular (soft) piece Aq4*[1-x]^-1 for the `+' and `-' cases
*
       FUNCTION xPns3B (x, nf)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
       COMMON / P3QSOFT / Aq4
*
       xPns3B = Aq4/(1.d0-x)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The corresponding 'local' piece for convolutions and moments
*
       FUNCTION xPns3C (x, nf)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
       PARAMETER ( z2 = 1.6449 34066 84822 64365 d0,
     ,             z3 = 1.2020 56903 15959 42854 d0,
     ,             z4 = 1.0823 23233 71113 81916 d0,
     ,             z5 = 1.0369 27755 14336 99263 d0,
     ,             z6 = 1.0173 43061 98444 91398 d0,  
     ,             z7 = 1.0083 49277 38192 28268 d0 )
       COMMON / P3QSOFT / Aq4
*
       ca = 3.
       cf = 4./3.d0
       d4FAnc = 5./2.d0
       d4FFnc = 5./36.d0       
*
       Bq4 =
     ,  + d4FAnc * ( 96. - 944./3.d0*z2 - 1232./3.d0*z3 + 32./3.d0*z4 
     ,    - 896.*z3*z2 - 400.*z5 - 704.*z3**2 - 1562./9.d0*z6
     ,    - 64.*z4*z3 + 320.*z5*z2 + 2800.*z7 )
     ,  + cf**4 * ( 4873./24.d0 - 450.*z2 + 2004.*z3 - 342.*z4 
     ,    - 120.*z3*z2 - 2520.*z5 - 1152.*z3**2 - 2111.*z6 + 64.*z4*z3
     ,    - 384.*z5*z2 + 5880.*z7 )
     , + cf**3*ca * ( - 2085./4.d0 + 1167.*z2 - 3260.*z3 + 2167.*z4
     ,    - 1988./3.d0*z3*z2 - 976.*z5 + 3220.*z3**2 + 79297./18.d0*z6
     ,    + 128.*z4*z3 + 2064.*z5*z2 - 10920.*z7 )
     , + cf**2*ca**2 * ( 29639./36.d0 - 46771./27.d0*z2 
     ,    + 129662./27.d0*z3 - 60850./27.d0*z4 + 2096./9.d0*z3*z2
     ,    + 5354./9.d0*z5 - 7102./3.d0*z3**2 - 5497./2.d0*z6 - 32.*z4*z3
     ,    - 2104.*z5*z2 + 8610.*z7 )
     , + cf*ca**3 * ( - 373793./648.d0 + 13864./9.d0*z2
     ,    - 152284./81.d0*z3 - 11206./27.d0*z4 + 584./3.d0*z3*z2
     ,    + 11522./9.d0*z5 + 1672./3.d0*z3**2 + 73333./108.d0*z6
     ,    + 32./3.d0*z4*z3 + 1472./3.d0*z5*z2 - 8960./3.d0*z7 )
     ,  + nf*d4FFnc * ( - 192.  + 1888./3.d0*z2 - 992./3.d0*z3
     ,     - 352./3.d0*z4 + 64.*z3*z2 - 1120.*z5 + 256.*z3**2
     ,     + 1792./9.d0*z6 )
     ,  + nf*cf**3 * ( 32. + 162.*z2 - 308.*z3 - 204.*z4 
     ,     - 256./3.d0*z3*z2 + 912.*z5 + 224.*z3**2 - 6434./9.d0*z6 )
     ,  + nf*cf**2*ca * ( - 7751./54.d0 - 3892./27.d0*z2 
     ,     - 15400./27.d0*z3 + 27854./27.d0*z4 + 2672./9.d0*z3*z2
     ,     - 7432./9.d0*z5 - 1232./3.d0*z3**2 + 351.*z6 )
     ,  + nf*cf*ca**2 * ( 20027./108.d0 - 41092./81.d0*z2 
     ,     + 9554./27.d0*z3 + 1234./9.d0*z4 - 580./3.d0*z3*z2
     ,     + 1130./9.d0*z5 + 416./3.d0*z3**2 - 3913./27.d0*z6 )
     ,  + nf**2*cf**2 * ( - 188./27.d0 + 1244./27.d0*z2 + 56./27.d0*z3
     ,     - 2104./27.d0*z4 - 160./9.d0*z3*z2 + 368./9.d0*z5 )
     ,  + nf**2*cf*ca * ( - 193./54.d0 + 3170./81*z2 - 320./9.d0*z3
     ,     - 80./9.d0*z4 + 80./3.d0*z3*z2 - 88./9.d0*z5 )
     ,  + nf**3*cf * ( - 131./81.d0 + 32./81.d0*z2 + 304./81.d0*z3 
     ,     - 32./27.d0*z4 )
*
       xPns3C = log(1.D0-x)* Aq4 + Bq4
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..P_{ns}^{(3)s} only has a regular piece
*
       FUNCTION xPns3sA (x, nf)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5, HC6
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 6 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI6(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( z2 = 1.6449 34066 84822 64365 d0,
     ,             z3 = 1.2020 56903 15959 42854 d0,
     ,             z4 = 1.0823 23233 71113 81916 d0,
     ,             z5 = 1.0369 27755 14336 99263 d0,
     ,             z6 = 1.0173 43061 98444 91398 d0 )
*
* ...Some abbreviations
*
       dx = 1./x
       dm = 1./(1.d0-x)
       pqq0p = 2.*dm - 1.- x
       pqq0m = 2./(1.d0+x) - 1.+ x
*
* ...The colour factors
*
       ca = 3.d0
       cf = 4./3.d0
       dabc2nc = 5./18.d0
*
* ...The weight-6 extension of the Gehrmann/Remiddi HPL program
*
       CALL HPLOG6 (X, NW, HC1,HC2,HC3,HC4,HC5,HC6, HR1,HR2,HR3,
     ,              HR4,HR5,HR6, HI1,HI2,HI3,HI4,HI5,HI6, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
      Pns3sX =
     &  + nf*ca*dabc2nc * (  - 161416.D0/3.D0 + 161416.D0/3.D0*x + 
     &    73856.D0/3.D0*z2 + 18490.D0/3.D0*z2*x + 29334*z3 + 2366*z3*x
     &     + 11680.D0/3.D0*z3*x**2 - 8568*z3*z2 - 624*z3*z2*x + 2112*z3
     &    *z2*x**2 - 3474*z3**2 - 558*z3**2*x + 5667.D0/2.D0*z4 + 7995.D
     &    0/2.D0*z4*x - 3228*z4*x**2 + 5376*z5 - 420*z5*x - 6096*z5*
     &    x**2 - 1305.D0/2.D0*z6 - 10911.D0/2.D0*z6*x - 16368*Hr1(-1)*
     &    z2 - 2336*Hr1(-1)*z2*dx - 16368*Hr1(-1)*z2*x - 2336*Hr1(-1)*
     &    z2*x**2 - 4164*Hr1(-1)*z3 - 448*Hr1(-1)*z3*dx - 4164*Hr1(-1)*
     &    z3*x - 448*Hr1(-1)*z3*x**2 + 1854*Hr1(-1)*z4 + 2808*Hr1(-1)*
     &    z4*dx + 1854*Hr1(-1)*z4*x + 2808*Hr1(-1)*z4*x**2 - 67508.D0/3.
     &    D0*Hr1(0) - 1847*Hr1(0)*x + 13344*Hr1(0)*z2 + 6952*Hr1(0)*z2*
     &    x + 9344.D0/3.D0*Hr1(0)*z2*x**2 + 9654*Hr1(0)*z3 - 1614*Hr1(0
     &    )*z3*x + 272*Hr1(0)*z3*x**2 - 4464*Hr1(0)*z3*z2 - 1080*Hr1(0)
     &    *z3*z2*x + 990*Hr1(0)*z4 - 1380*Hr1(0)*z4*x - 1056*Hr1(0)*z4*
     &    x**2 + 6264*Hr1(0)*z5 - 88367.D0/3.D0*Hr1(1) + 88367.D0/3.D0*
     &    Hr1(1)*x + 4256*Hr1(1)*z2 - 2336.D0/3.D0*Hr1(1)*z2*dx - 4256*
     &    Hr1(1)*z2*x + 2336.D0/3.D0*Hr1(1)*z2*x**2 + 1500*Hr1(1)*z3 + 
     &    1936*Hr1(1)*z3*dx - 1500*Hr1(1)*z3*x - 1936*Hr1(1)*z3*x**2 + 
     &    4638*Hr1(1)*z4 - 648*Hr1(1)*z4*dx - 4638*Hr1(1)*z4*x + 648*
     &    Hr1(1)*z4*x**2 + 4512*Hr2(-1,-1)*z2 + 384*Hr2(-1,-1)*z2*dx + 
     &    4512*Hr2(-1,-1)*z2*x + 384*Hr2(-1,-1)*z2*x**2 + 720*Hr2(-1,-1
     &    )*z3 + 3072*Hr2(-1,-1)*z3*dx + 720*Hr2(-1,-1)*z3*x + 3072*
     &    Hr2(-1,-1)*z3*x**2 + 32938.D0/3.D0*Hr2(-1,0) + 32938.D0/3.D0*
     &    Hr2(-1,0)*x - 2844*Hr2(-1,0)*z2 - 848*Hr2(-1,0)*z2*dx - 2844*
     &    Hr2(-1,0)*z2*x - 848*Hr2(-1,0)*z2*x**2 - 1824*Hr2(-1,0)*z3 - 
     &    1824*Hr2(-1,0)*z3*x - 7212*Hr2(0,-1)*z2 + 1908*Hr2(0,-1)*z2*x
     &     - 1440*Hr2(0,-1)*z2*x**2 - 4296*Hr2(0,-1)*z3 - 1344*Hr2(0,-1
     &    )*z3*dx + 3576*Hr2(0,-1)*z3*x - 1728*Hr2(0,-1)*z3*x**2 - 2160
     &    *Hr2(0,-1)*z4 + 2160*Hr2(0,-1)*z4*x - 30880.D0/3.D0*Hr2(0,0)
     &     - 17374.D0/3.D0*Hr2(0,0)*x + 3552*Hr2(0,0)*z2 - 852*Hr2(0,0)
     &    *z2*x + 1792*Hr2(0,0)*z2*x**2 + 4680*Hr2(0,0)*z3 - 1536*Hr2(0
     &    ,0)*z3*x**2 + 1926*Hr2(0,0)*z4 - 810*Hr2(0,0)*z4*x - 40918.D0/
     &    3.D0*Hr2(0,1) - 18490.D0/3.D0*Hr2(0,1)*x + 1284*Hr2(0,1)*z2
     &     - 420*Hr2(0,1)*z2*x + 480*Hr2(0,1)*z2*x**2 + 4332*Hr2(0,1)*
     &    z3 - 924*Hr2(0,1)*z3*x + 1920*Hr2(0,1)*z3*x**2 + 2556*Hr2(0,1
     &    )*z4 + 2556*Hr2(0,1)*z4*x - 3738*Hr2(1,0) + 3738*Hr2(1,0)*x
     &     - 1512*Hr2(1,0)*z2 + 464*Hr2(1,0)*z2*dx + 1512*Hr2(1,0)*z2*x
     &     - 464*Hr2(1,0)*z2*x**2 + 2556*Hr2(1,0)*z3 + 192*Hr2(1,0)*z3*
     &    dx - 2556*Hr2(1,0)*z3*x - 192*Hr2(1,0)*z3*x**2 - 11480*Hr2(1,
     &    1) + 11480*Hr2(1,1)*x + 1968*Hr2(1,1)*z2 - 128*Hr2(1,1)*z2*dx
     &     - 1968*Hr2(1,1)*z2*x + 128*Hr2(1,1)*z2*x**2 + 5256*Hr2(1,1)*
     &    z3 - 1920*Hr2(1,1)*z3*dx - 5256*Hr2(1,1)*z3*x + 1920*Hr2(1,1)
     &    *z3*x**2 + 576*Hr3(-1,-1,-1)*z2 - 3072*Hr3(-1,-1,-1)*z2*dx + 
     &    576*Hr3(-1,-1,-1)*z2*x - 3072*Hr3(-1,-1,-1)*z2*x**2 - 8512*
     &    Hr3(-1,-1,0) - 4672.D0/3.D0*Hr3(-1,-1,0)*dx - 8512*Hr3(-1,-1,
     &    0)*x - 4672.D0/3.D0*Hr3(-1,-1,0)*x**2 + 2016*Hr3(-1,-1,0)*z2
     &     + 3072*Hr3(-1,-1,0)*z2*dx + 2016*Hr3(-1,-1,0)*z2*x + 3072*
     &    Hr3(-1,-1,0)*z2*x**2 - 288*Hr3(-1,0,-1)*z2 + 1536*Hr3(-1,0,-1
     &    )*z2*dx - 288*Hr3(-1,0,-1)*z2*x + 1536*Hr3(-1,0,-1)*z2*x**2
     &     + 9168*Hr3(-1,0,0) + 4672.D0/3.D0*Hr3(-1,0,0)*dx + 9168*Hr3(
     &    -1,0,0)*x + 4672.D0/3.D0*Hr3(-1,0,0)*x**2 - 1632*Hr3(-1,0,0)*
     &    z2 - 192*Hr3(-1,0,0)*z2*dx - 1632*Hr3(-1,0,0)*z2*x - 192*Hr3(
     &    -1,0,0)*z2*x**2 + 12112*Hr3(-1,0,1) + 4672.D0/3.D0*Hr3(-1,0,1
     &    )*dx + 12112*Hr3(-1,0,1)*x + 4672.D0/3.D0*Hr3(-1,0,1)*x**2 - 
     &    432*Hr3(-1,0,1)*z2 + 576*Hr3(-1,0,1)*z2*dx - 432*Hr3(-1,0,1)*
     &    z2*x + 576*Hr3(-1,0,1)*z2*x**2 + 4704*Hr3(0,-1,-1)*z2 + 1152*
     &    Hr3(0,-1,-1)*z2*dx - 5280*Hr3(0,-1,-1)*z2*x + 1920*Hr3(0,-1,
     &    -1)*z2*x**2 - 2592*Hr3(0,-1,-1)*z3 + 2592*Hr3(0,-1,-1)*z3*x
     &     + 6772*Hr3(0,-1,0) + 596*Hr3(0,-1,0)*x + 4672.D0/3.D0*Hr3(0,
     &    -1,0)*x**2 - 3384*Hr3(0,-1,0)*z2 - 960*Hr3(0,-1,0)*z2*dx + 
     &    1368*Hr3(0,-1,0)*z2*x - 2112*Hr3(0,-1,0)*z2*x**2 - 1440*Hr3(0
     &    ,-1,0)*z3 + 1440*Hr3(0,-1,0)*z3*x - 2520*Hr3(0,0,-1)*z2 + 
     &    1752*Hr3(0,0,-1)*z2*x + 960*Hr3(0,0,-1)*z2*x**2 + 864*Hr3(0,0
     &    ,-1)*z3 - 1728*Hr3(0,0,-1)*z3*x - 6600*Hr3(0,0,0) + 512*Hr3(0
     &    ,0,0)*x - 4672.D0/3.D0*Hr3(0,0,0)*x**2 + 240*Hr3(0,0,0)*z2 - 
     &    1440*Hr3(0,0,0)*z2*x - 1728*Hr3(0,0,0)*z2*x**2 + 3024*Hr3(0,0
     &    ,0)*z3 - 6572*Hr3(0,0,1) - 6952*Hr3(0,0,1)*x - 4672.D0/3.D0*
     &    Hr3(0,0,1)*x**2 + 24*Hr3(0,0,1)*z2 + 120*Hr3(0,0,1)*z2*x - 
     &    960*Hr3(0,0,1)*z2*x**2 - 288*Hr3(0,0,1)*z3 + 1872*Hr3(0,0,1)*
     &    z3*x - 1608*Hr3(0,1,0) - 1608*Hr3(0,1,0)*x - 36*Hr3(0,1,0)*z2
     &     - 192*Hr3(0,1,0)*z2*dx - 1260*Hr3(0,1,0)*z2*x + 192*Hr3(0,1,
     &    0)*z2*x**2 + 2232*Hr3(0,1,0)*z3 + 2232*Hr3(0,1,0)*z3*x - 5020
     &    *Hr3(0,1,1) - 5020*Hr3(0,1,1)*x + 768*Hr3(0,1,1)*z2 - 384*
     &    Hr3(0,1,1)*z2*dx + 768*Hr3(0,1,1)*z2*x - 384*Hr3(0,1,1)*z2*
     &    x**2 + 1584*Hr3(0,1,1)*z3 + 1584*Hr3(0,1,1)*z3*x - 336*Hr3(1,
     &    0,-1)*z2 - 1344*Hr3(1,0,-1)*z2*dx + 336*Hr3(1,0,-1)*z2*x + 
     &    1344*Hr3(1,0,-1)*z2*x**2 - 4808*Hr3(1,0,0) + 4808*Hr3(1,0,0)*
     &    x + 612*Hr3(1,0,0)*z2 + 768*Hr3(1,0,0)*z2*dx - 612*Hr3(1,0,0)
     &    *z2*x - 768*Hr3(1,0,0)*z2*x**2 + 1224*Hr3(1,1,0)*z2 - 384*
     &    Hr3(1,1,0)*z2*dx - 1224*Hr3(1,1,0)*z2*x + 384*Hr3(1,1,0)*z2*
     &    x**2 + 3936*Hr4(-1,-1,-1,0) + 256*Hr4(-1,-1,-1,0)*dx + 3936*
     &    Hr4(-1,-1,-1,0)*x + 256*Hr4(-1,-1,-1,0)*x**2 - 2712*Hr4(-1,-1
     &    ,0,0) - 960*Hr4(-1,-1,0,0)*dx - 2712*Hr4(-1,-1,0,0)*x - 960*
     &    Hr4(-1,-1,0,0)*x**2 - 2544*Hr4(-1,-1,0,1) - 256*Hr4(-1,-1,0,1
     &    )*dx - 2544*Hr4(-1,-1,0,1)*x - 256*Hr4(-1,-1,0,1)*x**2 - 1704
     &    *Hr4(-1,0,-1,0) - 480*Hr4(-1,0,-1,0)*dx - 1704*Hr4(-1,0,-1,0)
     &    *x - 480*Hr4(-1,0,-1,0)*x**2 + 1764*Hr4(-1,0,0,0) + 1184*Hr4(
     &    -1,0,0,0)*dx + 1764*Hr4(-1,0,0,0)*x + 1184*Hr4(-1,0,0,0)*x**2
     &     + 2616*Hr4(-1,0,0,1) + 960*Hr4(-1,0,0,1)*dx + 2616*Hr4(-1,0,
     &    0,1)*x + 960*Hr4(-1,0,0,1)*x**2 + 816*Hr4(-1,0,1,0) + 480*
     &    Hr4(-1,0,1,0)*dx + 816*Hr4(-1,0,1,0)*x + 480*Hr4(-1,0,1,0)*
     &    x**2 + 576*Hr4(-1,0,1,1) + 256*Hr4(-1,0,1,1)*dx + 576*Hr4(-1,
     &    0,1,1)*x + 256*Hr4(-1,0,1,1)*x**2 + 3456*Hr4(0,-1,-1,-1)*z2
     &     - 3456*Hr4(0,-1,-1,-1)*z2*x - 2568*Hr4(0,-1,-1,0) - 840*Hr4(
     &    0,-1,-1,0)*x - 960*Hr4(0,-1,-1,0)*x**2 - 1728*Hr4(0,-1,-1,0)*
     &    z2 + 1728*Hr4(0,-1,-1,0)*z2*x - 1728*Hr4(0,-1,0,-1)*z2 + 1728
     &    *Hr4(0,-1,0,-1)*z2*x + 4512*Hr4(0,-1,0,0) - 1536*Hr4(0,-1,0,0
     &    )*x + 1664*Hr4(0,-1,0,0)*x**2 - 1008*Hr4(0,-1,0,0)*z2 + 1008*
     &    Hr4(0,-1,0,0)*z2*x + 5928*Hr4(0,-1,0,1) - 2328*Hr4(0,-1,0,1)*
     &    x + 960*Hr4(0,-1,0,1)*x**2 - 864*Hr4(0,-1,0,1)*z2 + 864*Hr4(0
     &    ,-1,0,1)*z2*x )
      Pns3sX = Pns3sX + nf*ca*dabc2nc * (  - 1152*Hr4(0,0,-1,-1)*z2 + 
     &    2304*Hr4(0,0,-1,-1)*z2*x + 1812*Hr4(0,0,-1,0) + 1140*Hr4(0,0,
     &    -1,0)*x + 480*Hr4(0,0,-1,0)*x**2 + 1080*Hr4(0,0,-1,0)*z2 - 
     &    648*Hr4(0,0,-1,0)*z2*x - 2016*Hr4(0,0,0,-1)*z2 - 576*Hr4(0,0,
     &    0,-1)*z2*x - 2412*Hr4(0,0,0,0) - 1184*Hr4(0,0,0,0)*x**2 + 
     &    1944*Hr4(0,0,0,0)*z2 + 648*Hr4(0,0,0,0)*z2*x - 1740*Hr4(0,0,0
     &    ,1) + 852*Hr4(0,0,0,1)*x - 1312*Hr4(0,0,0,1)*x**2 + 1008*Hr4(
     &    0,0,0,1)*z2 + 144*Hr4(0,0,0,1)*z2*x - 1170*Hr4(0,0,1,0) + 354
     &    *Hr4(0,0,1,0)*x - 480*Hr4(0,0,1,0)*x**2 - 864*Hr4(0,0,1,0)*z2
     &     + 1296*Hr4(0,0,1,0)*z2*x - 2472*Hr4(0,0,1,1) + 1896*Hr4(0,0,
     &    1,1)*x - 256*Hr4(0,0,1,1)*x**2 - 2016*Hr4(0,1,0,-1)*z2 - 2016
     &    *Hr4(0,1,0,-1)*z2*x - 2310*Hr4(0,1,0,0) + 534*Hr4(0,1,0,0)*x
     &     + 352*Hr4(0,1,0,0)*x**2 + 1512*Hr4(0,1,0,0)*z2 + 1512*Hr4(0,
     &    1,0,0)*z2*x + 432*Hr4(0,1,1,0)*z2 + 432*Hr4(0,1,1,0)*z2*x - 
     &    1248*Hr4(1,0,-1,0) + 704*Hr4(1,0,-1,0)*dx + 1248*Hr4(1,0,-1,0
     &    )*x - 704*Hr4(1,0,-1,0)*x**2 - 324*Hr4(1,0,0,0) - 704*Hr4(1,0
     &    ,0,0)*dx + 324*Hr4(1,0,0,0)*x + 704*Hr4(1,0,0,0)*x**2 + 1740*
     &    Hr4(1,0,0,1) - 352*Hr4(1,0,0,1)*dx - 1740*Hr4(1,0,0,1)*x + 
     &    352*Hr4(1,0,0,1)*x**2 - 2448*Hr4(1,1,0,0) - 352*Hr4(1,1,0,0)*
     &    dx + 2448*Hr4(1,1,0,0)*x + 352*Hr4(1,1,0,0)*x**2 - 288*Hr5(-1
     &    ,-1,-1,0,0) + 1536*Hr5(-1,-1,-1,0,0)*dx - 288*Hr5(-1,-1,-1,0,
     &    0)*x + 1536*Hr5(-1,-1,-1,0,0)*x**2 - 576*Hr5(-1,-1,-1,0,1) + 
     &    3072*Hr5(-1,-1,-1,0,1)*dx - 576*Hr5(-1,-1,-1,0,1)*x + 3072*
     &    Hr5(-1,-1,-1,0,1)*x**2 - 1152*Hr5(-1,-1,0,0,0) - 768*Hr5(-1,
     &    -1,0,0,0)*dx - 1152*Hr5(-1,-1,0,0,0)*x - 768*Hr5(-1,-1,0,0,0)
     &    *x**2 - 864*Hr5(-1,-1,0,0,1) - 2304*Hr5(-1,-1,0,0,1)*dx - 864
     &    *Hr5(-1,-1,0,0,1)*x - 2304*Hr5(-1,-1,0,0,1)*x**2 - 1152*Hr5(
     &    -1,-1,0,1,0) - 768*Hr5(-1,-1,0,1,0)*dx - 1152*Hr5(-1,-1,0,1,0
     &    )*x - 768*Hr5(-1,-1,0,1,0)*x**2 - 2304*Hr5(-1,-1,0,1,1) - 
     &    1536*Hr5(-1,-1,0,1,1)*dx - 2304*Hr5(-1,-1,0,1,1)*x - 1536*
     &    Hr5(-1,-1,0,1,1)*x**2 + 144*Hr5(-1,0,-1,0,0) - 768*Hr5(-1,0,
     &    -1,0,0)*dx + 144*Hr5(-1,0,-1,0,0)*x - 768*Hr5(-1,0,-1,0,0)*
     &    x**2 + 288*Hr5(-1,0,-1,0,1) - 1536*Hr5(-1,0,-1,0,1)*dx + 288*
     &    Hr5(-1,0,-1,0,1)*x - 1536*Hr5(-1,0,-1,0,1)*x**2 - 528*Hr5(-1,
     &    0,0,-1,0) + 576*Hr5(-1,0,0,-1,0)*dx - 528*Hr5(-1,0,0,-1,0)*x
     &     + 576*Hr5(-1,0,0,-1,0)*x**2 + 768*Hr5(-1,0,0,0,0) - 384*Hr5(
     &    -1,0,0,0,0)*dx + 768*Hr5(-1,0,0,0,0)*x - 384*Hr5(-1,0,0,0,0)*
     &    x**2 + 576*Hr5(-1,0,0,0,1) + 384*Hr5(-1,0,0,0,1)*dx + 576*
     &    Hr5(-1,0,0,0,1)*x + 384*Hr5(-1,0,0,0,1)*x**2 + 576*Hr5(-1,0,0
     &    ,1,0) + 384*Hr5(-1,0,0,1,0)*dx + 576*Hr5(-1,0,0,1,0)*x + 384*
     &    Hr5(-1,0,0,1,0)*x**2 + 1152*Hr5(-1,0,0,1,1) + 768*Hr5(-1,0,0,
     &    1,1)*dx + 1152*Hr5(-1,0,0,1,1)*x + 768*Hr5(-1,0,0,1,1)*x**2
     &     - 288*Hr5(-1,0,1,0,0) - 192*Hr5(-1,0,1,0,0)*dx - 288*Hr5(-1,
     &    0,1,0,0)*x - 192*Hr5(-1,0,1,0,0)*x**2 + 1536*Hr5(0,-1,-1,-1,0
     &    ) + 768*Hr5(0,-1,-1,-1,0)*dx - 1536*Hr5(0,-1,-1,-1,0)*x - 768
     &    *Hr5(0,-1,-1,-1,0)*x**2 - 1680*Hr5(0,-1,-1,0,0) - 768*Hr5(0,
     &    -1,-1,0,0)*dx + 1968*Hr5(0,-1,-1,0,0)*x - 768*Hr5(0,-1,-1,0,0
     &    )*x**2 - 3936*Hr5(0,-1,-1,0,1) - 768*Hr5(0,-1,-1,0,1)*dx + 
     &    4512*Hr5(0,-1,-1,0,1)*x - 2304*Hr5(0,-1,-1,0,1)*x**2 - 240*
     &    Hr5(0,-1,0,-1,0) - 384*Hr5(0,-1,0,-1,0)*dx + 240*Hr5(0,-1,0,
     &    -1,0)*x + 384*Hr5(0,-1,0,-1,0)*x**2 + 456*Hr5(0,-1,0,0,0) + 
     &    384*Hr5(0,-1,0,0,0)*dx + 696*Hr5(0,-1,0,0,0)*x + 384*Hr5(0,-1
     &    ,0,0,0)*x**2 + 2544*Hr5(0,-1,0,0,1) + 768*Hr5(0,-1,0,0,1)*dx
     &     - 1680*Hr5(0,-1,0,0,1)*x + 1536*Hr5(0,-1,0,0,1)*x**2 + 576*
     &    Hr5(0,-1,0,1,0) + 384*Hr5(0,-1,0,1,0)*dx + 576*Hr5(0,-1,0,1,0
     &    )*x + 384*Hr5(0,-1,0,1,0)*x**2 + 1152*Hr5(0,-1,0,1,1) + 768*
     &    Hr5(0,-1,0,1,1)*dx + 1152*Hr5(0,-1,0,1,1)*x + 768*Hr5(0,-1,0,
     &    1,1)*x**2 - 48*Hr5(0,0,-1,-1,0) + 240*Hr5(0,0,-1,-1,0)*x + 
     &    1920*Hr5(0,0,-1,-1,0)*x**2 + 744*Hr5(0,0,-1,0,0) - 408*Hr5(0,
     &    0,-1,0,0)*x - 960*Hr5(0,0,-1,0,0)*x**2 + 2496*Hr5(0,0,-1,0,1)
     &     - 1632*Hr5(0,0,-1,0,1)*x + 288*Hr5(0,0,0,-1,0) + 432*Hr5(0,0
     &    ,0,-1,0)*x - 768*Hr5(0,0,0,-1,0)*x**2 + 384*Hr5(0,0,0,0,0) + 
     &    1152*Hr5(0,0,0,0,0)*x**2 + 48*Hr5(0,0,0,0,1) + 1440*Hr5(0,0,0
     &    ,0,1)*x + 960*Hr5(0,0,0,0,1)*x**2 - 396*Hr5(0,0,0,1,0) - 828*
     &    Hr5(0,0,0,1,0)*x - 1584*Hr5(0,0,0,1,1) - 2448*Hr5(0,0,0,1,1)*
     &    x - 1188*Hr5(0,0,1,0,0) - 612*Hr5(0,0,1,0,0)*x + 1440*Hr5(0,1
     &    ,0,-1,0) - 864*Hr5(0,1,0,-1,0)*x + 1536*Hr5(0,1,0,-1,0)*x**2
     &     - 1656*Hr5(0,1,0,0,0) - 72*Hr5(0,1,0,0,0)*x - 768*Hr5(0,1,0,
     &    0,0)*x**2 + 876*Hr5(0,1,0,0,1) + 948*Hr5(0,1,0,0,1)*x + 384*
     &    Hr5(0,1,0,0,1)*x**2 - 1956*Hr5(0,1,1,0,0) - 1164*Hr5(0,1,1,0,
     &    0)*x - 384*Hr5(0,1,1,0,0)*x**2 - 864*Hr5(1,0,-1,-1,0) - 1152*
     &    Hr5(1,0,-1,-1,0)*dx + 864*Hr5(1,0,-1,-1,0)*x + 1152*Hr5(1,0,
     &    -1,-1,0)*x**2 + 384*Hr5(1,0,-1,0,0) + 960*Hr5(1,0,-1,0,0)*dx
     &     - 384*Hr5(1,0,-1,0,0)*x - 960*Hr5(1,0,-1,0,0)*x**2 - 96*Hr5(
     &    1,0,-1,0,1) + 768*Hr5(1,0,-1,0,1)*dx + 96*Hr5(1,0,-1,0,1)*x
     &     - 768*Hr5(1,0,-1,0,1)*x**2 + 1584*Hr5(1,0,0,-1,0) - 192*Hr5(
     &    1,0,0,-1,0)*dx - 1584*Hr5(1,0,0,-1,0)*x + 192*Hr5(1,0,0,-1,0)
     &    *x**2 - 768*Hr5(1,0,0,0,0) - 384*Hr5(1,0,0,0,0)*dx + 768*Hr5(
     &    1,0,0,0,0)*x + 384*Hr5(1,0,0,0,0)*x**2 + 444*Hr5(1,0,0,0,1)
     &     - 576*Hr5(1,0,0,0,1)*dx - 444*Hr5(1,0,0,0,1)*x + 576*Hr5(1,0
     &    ,0,0,1)*x**2 + 432*Hr5(1,0,0,1,0) - 432*Hr5(1,0,0,1,0)*x + 
     &    864*Hr5(1,0,0,1,1) - 864*Hr5(1,0,0,1,1)*x - 396*Hr5(1,0,1,0,0
     &    ) + 192*Hr5(1,0,1,0,0)*dx + 396*Hr5(1,0,1,0,0)*x - 192*Hr5(1,
     &    0,1,0,0)*x**2 + 2304*Hr5(1,1,0,-1,0) - 1536*Hr5(1,1,0,-1,0)*
     &    dx - 2304*Hr5(1,1,0,-1,0)*x + 1536*Hr5(1,1,0,-1,0)*x**2 - 
     &    1584*Hr5(1,1,0,0,0) + 768*Hr5(1,1,0,0,0)*dx + 1584*Hr5(1,1,0,
     &    0,0)*x - 768*Hr5(1,1,0,0,0)*x**2 - 72*Hr5(1,1,0,0,1) - 384*
     &    Hr5(1,1,0,0,1)*dx + 72*Hr5(1,1,0,0,1)*x + 384*Hr5(1,1,0,0,1)*
     &    x**2 - 792*Hr5(1,1,1,0,0) + 384*Hr5(1,1,1,0,0)*dx + 792*Hr5(1
     &    ,1,1,0,0)*x - 384*Hr5(1,1,1,0,0)*x**2 - 1728*Hr6(0,-1,-1,-1,0
     &    ,0) + 1728*Hr6(0,-1,-1,-1,0,0)*x - 3456*Hr6(0,-1,-1,-1,0,1)
     &     + 3456*Hr6(0,-1,-1,-1,0,1)*x + 1728*Hr6(0,-1,-1,0,0,1) - 
     &    1728*Hr6(0,-1,-1,0,0,1)*x + 864*Hr6(0,-1,0,-1,0,0) - 864*Hr6(
     &    0,-1,0,-1,0,0)*x + 1728*Hr6(0,-1,0,-1,0,1) - 1728*Hr6(0,-1,0,
     &    -1,0,1)*x - 1152*Hr6(0,-1,0,0,-1,0) + 1152*Hr6(0,-1,0,0,-1,0)
     &    *x + 1008*Hr6(0,-1,0,0,0,0) - 1008*Hr6(0,-1,0,0,0,0)*x + 576*
     &    Hr6(0,0,-1,-1,0,0) - 1152*Hr6(0,0,-1,-1,0,0)*x + 1152*Hr6(0,0
     &    ,-1,-1,0,1) - 2304*Hr6(0,0,-1,-1,0,1)*x - 72*Hr6(0,0,-1,0,0,0
     &    ) - 72*Hr6(0,0,-1,0,0,0)*x - 576*Hr6(0,0,-1,0,0,1) + 1152*
     &    Hr6(0,0,-1,0,0,1)*x - 2016*Hr6(0,0,0,-1,-1,0) + 288*Hr6(0,0,0
     &    ,-1,-1,0)*x )
      Pns3sX = Pns3sX + nf*ca*dabc2nc * ( 1512*Hr6(0,0,0,-1,0,0) + 216*
     &    Hr6(0,0,0,-1,0,0)*x + 1008*Hr6(0,0,0,-1,0,1) + 720*Hr6(0,0,0,
     &    -1,0,1)*x + 864*Hr6(0,0,0,0,-1,0) - 432*Hr6(0,0,0,0,-1,0)*x
     &     - 1296*Hr6(0,0,0,0,0,0) - 1080*Hr6(0,0,0,0,0,1) - 648*Hr6(0,
     &    0,0,0,0,1)*x + 144*Hr6(0,0,0,0,1,0) + 144*Hr6(0,0,0,0,1,0)*x
     &     + 288*Hr6(0,0,0,0,1,1) + 288*Hr6(0,0,0,0,1,1)*x - 432*Hr6(0,
     &    0,0,1,0,0) + 144*Hr6(0,0,0,1,0,0)*x - 1008*Hr6(0,0,1,0,-1,0)
     &     + 1008*Hr6(0,0,1,0,-1,0)*x + 360*Hr6(0,0,1,0,0,0) - 648*Hr6(
     &    0,0,1,0,0,0)*x + 360*Hr6(0,0,1,0,0,1) - 792*Hr6(0,0,1,0,0,1)*
     &    x - 648*Hr6(0,0,1,1,0,0) + 504*Hr6(0,0,1,1,0,0)*x - 1728*Hr6(
     &    0,1,0,-1,-1,0) - 1728*Hr6(0,1,0,-1,-1,0)*x + 1440*Hr6(0,1,0,
     &    -1,0,0) + 1440*Hr6(0,1,0,-1,0,0)*x + 1152*Hr6(0,1,0,-1,0,1)
     &     + 1152*Hr6(0,1,0,-1,0,1)*x + 864*Hr6(0,1,0,0,-1,0) + 864*
     &    Hr6(0,1,0,0,-1,0)*x - 1008*Hr6(0,1,0,0,0,0) - 1008*Hr6(0,1,0,
     &    0,0,0)*x - 504*Hr6(0,1,0,0,0,1) - 504*Hr6(0,1,0,0,0,1)*x + 
     &    288*Hr6(0,1,0,0,1,0) + 288*Hr6(0,1,0,0,1,0)*x + 576*Hr6(0,1,0
     &    ,0,1,1) + 576*Hr6(0,1,0,0,1,1)*x - 72*Hr6(0,1,0,1,0,0) - 72*
     &    Hr6(0,1,0,1,0,0)*x - 288*Hr6(0,1,1,0,0,0) - 288*Hr6(0,1,1,0,0
     &    ,0)*x - 432*Hr6(0,1,1,0,0,1) - 432*Hr6(0,1,1,0,0,1)*x - 144*
     &    Hr6(0,1,1,1,0,0) - 144*Hr6(0,1,1,1,0,0)*x )
      Pns3sX = Pns3sX + nf*ca*dabc2nc*pqq0m * (  - 63.D0/2.D0*z4 - 12*
     &    Hr1(0)*z3 - 6*Hr2(0,0)*z2 - 12*Hr4(0,0,-1,0) + 6*Hr4(0,0,0,0)
     &     )
      Pns3sX = Pns3sX + nf*ca*dabc2nc*pqq0p * (  - 6*z4 - 18*Hr1(0)*z3
     &     + 24*Hr2(0,-1)*z2 - 18*Hr2(0,0)*z2 - 12*Hr4(0,-1,0,0) - 24*
     &    Hr4(0,-1,0,1) + 6*Hr4(0,0,0,0) + 12*Hr4(0,0,0,1) )
      Pns3sX = Pns3sX + nf*cf*dabc2nc * ( 8672 - 8672*x - 17628*z2 + 
     &    16680*z2*x - 8360*z3 - 5228*z3*x + 720*z3*x**2 + 3312*z3*z2
     &     - 1728*z3*z2*x - 2304*z3*z2*x**2 + 2160*z3**2 + 1008*z3**2*x
     &     + 10611*z4 + 720*z4*x + 736*z4*x**2 - 72*z5 - 360*z5*x - 
     &    2016*z5*x**2 - 285*z6 + 3801*z6*x + 3528*Hr1(-1)*z2 - 432*
     &    Hr1(-1)*z2*dx + 3528*Hr1(-1)*z2*x - 432*Hr1(-1)*z2*x**2 + 
     &    5724*Hr1(-1)*z3 + 896*Hr1(-1)*z3*dx + 5724*Hr1(-1)*z3*x + 896
     &    *Hr1(-1)*z3*x**2 + 4104*Hr1(-1)*z4 + 432*Hr1(-1)*z4*dx + 4104
     &    *Hr1(-1)*z4*x + 432*Hr1(-1)*z4*x**2 + 9184*Hr1(0) - 14476*
     &    Hr1(0)*x - 10992*Hr1(0)*z2 - 5312*Hr1(0)*z2*x + 576*Hr1(0)*z2
     &    *x**2 - 7440*Hr1(0)*z3 - 2184*Hr1(0)*z3*x - 896*Hr1(0)*z3*
     &    x**2 + 4320*Hr1(0)*z3*z2 + 2592*Hr1(0)*z3*z2*x + 1080*Hr1(0)*
     &    z4 - 4230*Hr1(0)*z4*x - 6384*Hr1(0)*z4*x**2 + 432*Hr1(0)*z5
     &     + 720*Hr1(0)*z5*x + 13964*Hr1(1) - 13964*Hr1(1)*x - 6160*
     &    Hr1(1)*z2 - 144*Hr1(1)*z2*dx + 6160*Hr1(1)*z2*x + 144*Hr1(1)*
     &    z2*x**2 - 2016*Hr1(1)*z3 + 2016*Hr1(1)*z3*x - 5616*Hr1(1)*z4
     &     + 3744*Hr1(1)*z4*dx + 5616*Hr1(1)*z4*x - 3744*Hr1(1)*z4*x**2
     &     - 4992*Hr2(-1,-1)*z2 - 768*Hr2(-1,-1)*z2*dx - 4992*Hr2(-1,-1
     &    )*z2*x - 768*Hr2(-1,-1)*z2*x**2 - 1728*Hr2(-1,-1)*z3 - 1152*
     &    Hr2(-1,-1)*z3*dx - 1728*Hr2(-1,-1)*z3*x - 1152*Hr2(-1,-1)*z3*
     &    x**2 - 3080*Hr2(-1,0) - 3080*Hr2(-1,0)*x + 4524*Hr2(-1,0)*z2
     &     + 640*Hr2(-1,0)*z2*dx + 4524*Hr2(-1,0)*z2*x + 640*Hr2(-1,0)*
     &    z2*x**2 + 2088*Hr2(-1,0)*z3 - 1344*Hr2(-1,0)*z3*dx + 2088*
     &    Hr2(-1,0)*z3*x - 1344*Hr2(-1,0)*z3*x**2 + 4512*Hr2(0,-1)*z2
     &     + 2424*Hr2(0,-1)*z2*x + 768*Hr2(0,-1)*z2*x**2 + 1656*Hr2(0,
     &    -1)*z3 - 936*Hr2(0,-1)*z3*x - 1536*Hr2(0,-1)*z3*x**2 + 2304*
     &    Hr2(0,-1)*z4 - 2304*Hr2(0,-1)*z4*x + 7232*Hr2(0,0) - 9574*
     &    Hr2(0,0)*x - 7812*Hr2(0,0)*z2 - 3960*Hr2(0,0)*z2*x - 768*Hr2(
     &    0,0)*z2*x**2 - 576*Hr2(0,0)*z3 + 2304*Hr2(0,0)*z3*x**2 + 5652
     &    *Hr2(0,0)*z4 + 6300*Hr2(0,0)*z4*x + 14548*Hr2(0,1) - 16680*
     &    Hr2(0,1)*x - 4104*Hr2(0,1)*z2 - 768*Hr2(0,1)*z2*x - 256*Hr2(0
     &    ,1)*z2*x**2 - 3024*Hr2(0,1)*z3 + 5616*Hr2(0,1)*z3*x - 3456*
     &    Hr2(0,1)*z3*x**2 + 15614*Hr2(1,0) - 15614*Hr2(1,0)*x + 1428*
     &    Hr2(1,0)*z2 + 128*Hr2(1,0)*z2*dx - 1428*Hr2(1,0)*z2*x - 128*
     &    Hr2(1,0)*z2*x**2 - 3888*Hr2(1,0)*z3 + 1728*Hr2(1,0)*z3*dx + 
     &    3888*Hr2(1,0)*z3*x - 1728*Hr2(1,0)*z3*x**2 + 17176*Hr2(1,1)
     &     - 17176*Hr2(1,1)*x - 2160*Hr2(1,1)*z2 + 256*Hr2(1,1)*z2*dx
     &     + 2160*Hr2(1,1)*z2*x - 256*Hr2(1,1)*z2*x**2 - 9504*Hr2(1,1)*
     &    z3 + 3456*Hr2(1,1)*z3*dx + 9504*Hr2(1,1)*z3*x - 3456*Hr2(1,1)
     &    *z3*x**2 + 2304*Hr3(-1,-1,-1)*z2 + 1536*Hr3(-1,-1,-1)*z2*dx
     &     + 2304*Hr3(-1,-1,-1)*z2*x + 1536*Hr3(-1,-1,-1)*z2*x**2 + 
     &    3584*Hr3(-1,-1,0) - 288*Hr3(-1,-1,0)*dx + 3584*Hr3(-1,-1,0)*x
     &     - 288*Hr3(-1,-1,0)*x**2 - 3168*Hr3(-1,-1,0)*z2 - 384*Hr3(-1,
     &    -1,0)*z2*dx - 3168*Hr3(-1,-1,0)*z2*x - 384*Hr3(-1,-1,0)*z2*
     &    x**2 - 1152*Hr3(-1,0,-1)*z2 + 384*Hr3(-1,0,-1)*z2*dx - 1152*
     &    Hr3(-1,0,-1)*z2*x + 384*Hr3(-1,0,-1)*z2*x**2 - 3644*Hr3(-1,0,
     &    0) + 288*Hr3(-1,0,0)*dx - 3644*Hr3(-1,0,0)*x + 288*Hr3(-1,0,0
     &    )*x**2 + 432*Hr3(-1,0,0)*z2 - 1728*Hr3(-1,0,0)*z2*dx + 432*
     &    Hr3(-1,0,0)*z2*x - 1728*Hr3(-1,0,0)*z2*x**2 - 1736*Hr3(-1,0,1
     &    ) + 288*Hr3(-1,0,1)*dx - 1736*Hr3(-1,0,1)*x + 288*Hr3(-1,0,1)
     &    *x**2 - 1152*Hr3(-1,0,1)*z2 - 768*Hr3(-1,0,1)*z2*dx - 1152*
     &    Hr3(-1,0,1)*z2*x - 768*Hr3(-1,0,1)*z2*x**2 - 2304*Hr3(0,-1,-1
     &    )*z2 + 768*Hr3(0,-1,-1)*z2*x**2 - 1528*Hr3(0,-1,0) - 3040*
     &    Hr3(0,-1,0)*x + 288*Hr3(0,-1,0)*x**2 + 792*Hr3(0,-1,0)*z2 + 
     &    1224*Hr3(0,-1,0)*z2*x - 1536*Hr3(0,-1,0)*z2*x**2 + 2736*Hr3(0
     &    ,-1,0)*z3 - 2736*Hr3(0,-1,0)*z3*x - 288*Hr3(0,0,-1)*z2 + 576*
     &    Hr3(0,0,-1)*z2*x - 2688*Hr3(0,0,-1)*z2*x**2 + 2592*Hr3(0,0,-1
     &    )*z3 - 1440*Hr3(0,0,-1)*z3*x + 3856*Hr3(0,0,0) + 3874*Hr3(0,0
     &    ,0)*x - 288*Hr3(0,0,0)*x**2 + 576*Hr3(0,0,0)*z2 + 1512*Hr3(0,
     &    0,0)*z2*x + 4032*Hr3(0,0,0)*z2*x**2 - 2304*Hr3(0,0,0)*z3 + 
     &    9464*Hr3(0,0,1) + 5312*Hr3(0,0,1)*x - 288*Hr3(0,0,1)*x**2 - 
     &    144*Hr3(0,0,1)*z2 + 1584*Hr3(0,0,1)*z2*x + 1920*Hr3(0,0,1)*z2
     &    *x**2 + 288*Hr3(0,0,1)*z3 - 2016*Hr3(0,0,1)*z3*x + 9478*Hr3(0
     &    ,1,0) + 742*Hr3(0,1,0)*x + 504*Hr3(0,1,0)*z2 + 2376*Hr3(0,1,0
     &    )*z2*x - 384*Hr3(0,1,0)*z2*x**2 - 864*Hr3(0,1,0)*z3 - 864*
     &    Hr3(0,1,0)*z3*x + 11768*Hr3(0,1,1) + 3032*Hr3(0,1,1)*x - 864*
     &    Hr3(0,1,1)*z2 - 288*Hr3(0,1,1)*z2*x + 768*Hr3(0,1,1)*z2*x**2
     &     - 2880*Hr3(0,1,1)*z3 - 2880*Hr3(0,1,1)*z3*x + 6264*Hr3(1,0,0
     &    ) - 6264*Hr3(1,0,0)*x - 648*Hr3(1,0,0)*z2 + 648*Hr3(1,0,0)*z2
     &    *x + 4368*Hr3(1,0,1) - 4368*Hr3(1,0,1)*x - 288*Hr3(1,0,1)*z2
     &     - 384*Hr3(1,0,1)*z2*dx + 288*Hr3(1,0,1)*z2*x + 384*Hr3(1,0,1
     &    )*z2*x**2 + 4368*Hr3(1,1,0) - 4368*Hr3(1,1,0)*x - 2016*Hr3(1,
     &    1,0)*z2 + 768*Hr3(1,1,0)*z2*dx + 2016*Hr3(1,1,0)*z2*x - 768*
     &    Hr3(1,1,0)*z2*x**2 - 4320*Hr4(-1,-1,-1,0) - 512*Hr4(-1,-1,-1,
     &    0)*dx - 4320*Hr4(-1,-1,-1,0)*x - 512*Hr4(-1,-1,-1,0)*x**2 + 
     &    5928*Hr4(-1,-1,0,0) + 512*Hr4(-1,-1,0,0)*dx + 5928*Hr4(-1,-1,
     &    0,0)*x + 512*Hr4(-1,-1,0,0)*x**2 + 2832*Hr4(-1,-1,0,1) + 512*
     &    Hr4(-1,-1,0,1)*dx + 2832*Hr4(-1,-1,0,1)*x + 512*Hr4(-1,-1,0,1
     &    )*x**2 + 3336*Hr4(-1,0,-1,0) + 256*Hr4(-1,0,-1,0)*dx + 3336*
     &    Hr4(-1,0,-1,0)*x + 256*Hr4(-1,0,-1,0)*x**2 - 2892*Hr4(-1,0,0,
     &    0) - 256*Hr4(-1,0,0,0)*dx - 2892*Hr4(-1,0,0,0)*x - 256*Hr4(-1
     &    ,0,0,0)*x**2 - 3624*Hr4(-1,0,0,1) - 512*Hr4(-1,0,0,1)*dx - 
     &    3624*Hr4(-1,0,0,1)*x - 512*Hr4(-1,0,0,1)*x**2 - 1824*Hr4(-1,0
     &    ,1,0) - 256*Hr4(-1,0,1,0)*dx - 1824*Hr4(-1,0,1,0)*x - 256*
     &    Hr4(-1,0,1,0)*x**2 - 2880*Hr4(-1,0,1,1) - 512*Hr4(-1,0,1,1)*
     &    dx - 2880*Hr4(-1,0,1,1)*x - 512*Hr4(-1,0,1,1)*x**2 + 4272*
     &    Hr4(0,-1,-1,0) + 2400*Hr4(0,-1,-1,0)*x + 512*Hr4(0,-1,-1,0)*
     &    x**2 - 1728*Hr4(0,-1,-1,0)*z2 + 1728*Hr4(0,-1,-1,0)*z2*x - 
     &    1152*Hr4(0,-1,0,-1)*z2 + 1152*Hr4(0,-1,0,-1)*z2*x - 3924*Hr4(
     &    0,-1,0,0) - 3564*Hr4(0,-1,0,0)*x - 512*Hr4(0,-1,0,0)*x**2 + 
     &    2016*Hr4(0,-1,0,0)*z2 - 2016*Hr4(0,-1,0,0)*z2*x - 2376*Hr4(0,
     &    -1,0,1) - 1224*Hr4(0,-1,0,1)*x - 512*Hr4(0,-1,0,1)*x**2 - 
     &    2304*Hr4(0,0,-1,-1)*z2 + 2304*Hr4(0,0,-1,-1)*z2*x - 1968*Hr4(
     &    0,0,-1,0) - 3720*Hr4(0,0,-1,0)*x - 256*Hr4(0,0,-1,0)*x**2 + 
     &    2016*Hr4(0,0,-1,0)*z2 - 2016*Hr4(0,0,-1,0)*z2*x + 1728*Hr4(0,
     &    0,0,-1)*z2 - 1728*Hr4(0,0,0,-1)*z2*x + 2664*Hr4(0,0,0,0) + 
     &    2784*Hr4(0,0,0,0)*x + 256*Hr4(0,0,0,0)*x**2 - 2736*Hr4(0,0,0,
     &    0)*z2 - 1296*Hr4(0,0,0,0)*z2*x + 5844*Hr4(0,0,0,1) + 3960*
     &    Hr4(0,0,0,1)*x + 512*Hr4(0,0,0,1)*x**2 - 1728*Hr4(0,0,0,1)*z2
     &     - 1728*Hr4(0,0,0,1)*z2*x + 5214*Hr4(0,0,1,0) + 2514*Hr4(0,0,
     &    1,0)*x )
      Pns3sX = Pns3sX + nf*cf*dabc2nc * ( 256*Hr4(0,0,1,0)*x**2 + 576*
     &    Hr4(0,0,1,0)*z2 - 1728*Hr4(0,0,1,0)*z2*x + 7608*Hr4(0,0,1,1)
     &     + 3144*Hr4(0,0,1,1)*x + 512*Hr4(0,0,1,1)*x**2 - 1152*Hr4(0,0
     &    ,1,1)*z2 - 1152*Hr4(0,0,1,1)*z2*x + 2700*Hr4(0,1,0,0) + 840*
     &    Hr4(0,1,0,0)*x - 432*Hr4(0,1,0,0)*z2 - 432*Hr4(0,1,0,0)*z2*x
     &     + 1968*Hr4(0,1,0,1) + 1968*Hr4(0,1,0,1)*x - 576*Hr4(0,1,0,1)
     &    *z2 - 576*Hr4(0,1,0,1)*z2*x + 1968*Hr4(0,1,1,0) + 1968*Hr4(0,
     &    1,1,0)*x - 576*Hr4(0,1,1,0)*z2 - 576*Hr4(0,1,1,0)*z2*x + 1536
     &    *Hr4(1,0,-1,0) - 1536*Hr4(1,0,-1,0)*x - 1398*Hr4(1,0,0,0) + 
     &    1398*Hr4(1,0,0,0)*x - 2328*Hr4(1,0,0,1) + 2328*Hr4(1,0,0,1)*x
     &     + 2256*Hr4(1,1,0,0) - 2256*Hr4(1,1,0,0)*x - 2304*Hr5(-1,-1,
     &    -1,0,0) + 768*Hr5(-1,-1,-1,0,0)*dx - 2304*Hr5(-1,-1,-1,0,0)*x
     &     + 768*Hr5(-1,-1,-1,0,0)*x**2 - 2304*Hr5(-1,-1,-1,0,1) - 1536
     &    *Hr5(-1,-1,-1,0,1)*dx - 2304*Hr5(-1,-1,-1,0,1)*x - 1536*Hr5(
     &    -1,-1,-1,0,1)*x**2 - 576*Hr5(-1,-1,0,-1,0) + 768*Hr5(-1,-1,0,
     &    -1,0)*dx - 576*Hr5(-1,-1,0,-1,0)*x + 768*Hr5(-1,-1,0,-1,0)*
     &    x**2 + 1584*Hr5(-1,-1,0,0,0) - 1536*Hr5(-1,-1,0,0,0)*dx + 
     &    1584*Hr5(-1,-1,0,0,0)*x - 1536*Hr5(-1,-1,0,0,0)*x**2 + 576*
     &    Hr5(-1,-1,0,0,1) - 768*Hr5(-1,-1,0,0,1)*dx + 576*Hr5(-1,-1,0,
     &    0,1)*x - 768*Hr5(-1,-1,0,0,1)*x**2 - 288*Hr5(-1,-1,0,1,0) - 
     &    768*Hr5(-1,-1,0,1,0)*dx - 288*Hr5(-1,-1,0,1,0)*x - 768*Hr5(-1
     &    ,-1,0,1,0)*x**2 - 576*Hr5(-1,0,-1,-1,0) + 768*Hr5(-1,0,-1,-1,
     &    0)*dx - 576*Hr5(-1,0,-1,-1,0)*x + 768*Hr5(-1,0,-1,-1,0)*x**2
     &     + 1296*Hr5(-1,0,-1,0,0) - 1152*Hr5(-1,0,-1,0,0)*dx + 1296*
     &    Hr5(-1,0,-1,0,0)*x - 1152*Hr5(-1,0,-1,0,0)*x**2 + 864*Hr5(-1,
     &    0,-1,0,1) + 864*Hr5(-1,0,-1,0,1)*x + 1728*Hr5(-1,0,0,-1,0) - 
     &    1152*Hr5(-1,0,0,-1,0)*dx + 1728*Hr5(-1,0,0,-1,0)*x - 1152*
     &    Hr5(-1,0,0,-1,0)*x**2 - 576*Hr5(-1,0,0,0,0) + 1344*Hr5(-1,0,0
     &    ,0,0)*dx - 576*Hr5(-1,0,0,0,0)*x + 1344*Hr5(-1,0,0,0,0)*x**2
     &     + 1584*Hr5(-1,0,0,0,1) + 1920*Hr5(-1,0,0,0,1)*dx + 1584*Hr5(
     &    -1,0,0,0,1)*x + 1920*Hr5(-1,0,0,0,1)*x**2 + 1872*Hr5(-1,0,0,1
     &    ,0) + 1536*Hr5(-1,0,0,1,0)*dx + 1872*Hr5(-1,0,0,1,0)*x + 1536
     &    *Hr5(-1,0,0,1,0)*x**2 + 2304*Hr5(-1,0,0,1,1) + 1536*Hr5(-1,0,
     &    0,1,1)*dx + 2304*Hr5(-1,0,0,1,1)*x + 1536*Hr5(-1,0,0,1,1)*
     &    x**2 + 1152*Hr5(-1,0,1,0,0) + 768*Hr5(-1,0,1,0,0)*dx + 1152*
     &    Hr5(-1,0,1,0,0)*x + 768*Hr5(-1,0,1,0,0)*x**2 + 1152*Hr5(-1,0,
     &    1,0,1) + 768*Hr5(-1,0,1,0,1)*dx + 1152*Hr5(-1,0,1,0,1)*x + 
     &    768*Hr5(-1,0,1,0,1)*x**2 + 1152*Hr5(-1,0,1,1,0) + 768*Hr5(-1,
     &    0,1,1,0)*dx + 1152*Hr5(-1,0,1,1,0)*x + 768*Hr5(-1,0,1,1,0)*
     &    x**2 - 1728*Hr5(0,-1,-1,-1,0) + 576*Hr5(0,-1,-1,-1,0)*x + 
     &    1536*Hr5(0,-1,-1,-1,0)*x**2 + 1296*Hr5(0,-1,-1,0,0) + 1296*
     &    Hr5(0,-1,-1,0,0)*x - 2304*Hr5(0,-1,-1,0,0)*x**2 + 1440*Hr5(0,
     &    -1,-1,0,1) + 288*Hr5(0,-1,-1,0,1)*x + 720*Hr5(0,-1,0,-1,0) + 
     &    432*Hr5(0,-1,0,-1,0)*x - 1536*Hr5(0,-1,0,-1,0)*x**2 + 288*
     &    Hr5(0,-1,0,0,0) - 1584*Hr5(0,-1,0,0,0)*x + 2304*Hr5(0,-1,0,0,
     &    0)*x**2 + 432*Hr5(0,-1,0,0,1) + 432*Hr5(0,-1,0,0,1)*x + 2304*
     &    Hr5(0,-1,0,0,1)*x**2 + 720*Hr5(0,-1,0,1,0) + 720*Hr5(0,-1,0,1
     &    ,0)*x + 1536*Hr5(0,-1,0,1,0)*x**2 + 576*Hr5(0,-1,0,1,1) + 
     &    1728*Hr5(0,-1,0,1,1)*x + 1536*Hr5(0,-1,0,1,1)*x**2 + 576*Hr5(
     &    0,0,-1,-1,0)*x - 2304*Hr5(0,0,-1,-1,0)*x**2 + 432*Hr5(0,0,-1,
     &    0,0) - 1008*Hr5(0,0,-1,0,0)*x + 2688*Hr5(0,0,-1,0,0)*x**2 + 
     &    288*Hr5(0,0,-1,0,1) - 288*Hr5(0,0,-1,0,1)*x + 1536*Hr5(0,0,-1
     &    ,0,1)*x**2 - 288*Hr5(0,0,0,-1,0) - 432*Hr5(0,0,0,-1,0)*x + 
     &    384*Hr5(0,0,0,-1,0)*x**2 - 576*Hr5(0,0,0,0,0) - 1920*Hr5(0,0,
     &    0,0,0)*x**2 - 864*Hr5(0,0,0,0,1) - 1512*Hr5(0,0,0,0,1)*x - 
     &    3648*Hr5(0,0,0,0,1)*x**2 + 504*Hr5(0,0,0,1,0) - 1728*Hr5(0,0,
     &    0,1,0)*x - 2304*Hr5(0,0,0,1,0)*x**2 + 1440*Hr5(0,0,0,1,1) - 
     &    2592*Hr5(0,0,0,1,1)*x - 3072*Hr5(0,0,0,1,1)*x**2 + 432*Hr5(0,
     &    0,1,0,0) - 792*Hr5(0,0,1,0,0)*x - 576*Hr5(0,0,1,0,0)*x**2 + 
     &    144*Hr5(0,0,1,0,1) - 1296*Hr5(0,0,1,0,1)*x - 768*Hr5(0,0,1,0,
     &    1)*x**2 + 144*Hr5(0,0,1,1,0) - 1296*Hr5(0,0,1,1,0)*x - 768*
     &    Hr5(0,0,1,1,0)*x**2 - 1728*Hr5(0,1,0,-1,0) + 2880*Hr5(0,1,0,
     &    -1,0)*x - 3072*Hr5(0,1,0,-1,0)*x**2 + 360*Hr5(0,1,0,0,0) - 
     &    1296*Hr5(0,1,0,0,0)*x + 1536*Hr5(0,1,0,0,0)*x**2 - 1728*Hr5(0
     &    ,1,0,0,1) - 720*Hr5(0,1,0,0,1)*x - 384*Hr5(0,1,0,0,1)*x**2 + 
     &    1152*Hr5(0,1,1,0,0) + 144*Hr5(0,1,1,0,0)*x + 384*Hr5(0,1,1,0,
     &    0)*x**2 - 2304*Hr5(1,0,0,-1,0) + 1536*Hr5(1,0,0,-1,0)*dx + 
     &    2304*Hr5(1,0,0,-1,0)*x - 1536*Hr5(1,0,0,-1,0)*x**2 + 288*Hr5(
     &    1,0,0,0,0) - 192*Hr5(1,0,0,0,0)*dx - 288*Hr5(1,0,0,0,0)*x + 
     &    192*Hr5(1,0,0,0,0)*x**2 - 1368*Hr5(1,0,0,0,1) + 192*Hr5(1,0,0
     &    ,0,1)*dx + 1368*Hr5(1,0,0,0,1)*x - 192*Hr5(1,0,0,0,1)*x**2 - 
     &    648*Hr5(1,0,0,1,0) + 648*Hr5(1,0,0,1,0)*x - 864*Hr5(1,0,0,1,1
     &    ) + 864*Hr5(1,0,0,1,1)*x + 504*Hr5(1,0,1,0,0) - 192*Hr5(1,0,1
     &    ,0,0)*dx - 504*Hr5(1,0,1,0,0)*x + 192*Hr5(1,0,1,0,0)*x**2 - 
     &    4608*Hr5(1,1,0,-1,0) + 3072*Hr5(1,1,0,-1,0)*dx + 4608*Hr5(1,1
     &    ,0,-1,0)*x - 3072*Hr5(1,1,0,-1,0)*x**2 + 2088*Hr5(1,1,0,0,0)
     &     - 1536*Hr5(1,1,0,0,0)*dx - 2088*Hr5(1,1,0,0,0)*x + 1536*Hr5(
     &    1,1,0,0,0)*x**2 - 576*Hr5(1,1,0,0,1) + 384*Hr5(1,1,0,0,1)*dx
     &     + 576*Hr5(1,1,0,0,1)*x - 384*Hr5(1,1,0,0,1)*x**2 + 1440*Hr5(
     &    1,1,1,0,0) - 384*Hr5(1,1,1,0,0)*dx - 1440*Hr5(1,1,1,0,0)*x + 
     &    384*Hr5(1,1,1,0,0)*x**2 - 2304*Hr6(0,-1,-1,-1,0,0) + 2304*
     &    Hr6(0,-1,-1,-1,0,0)*x - 1152*Hr6(0,-1,-1,0,-1,0) + 1152*Hr6(0
     &    ,-1,-1,0,-1,0)*x + 2592*Hr6(0,-1,-1,0,0,0) - 2592*Hr6(0,-1,-1
     &    ,0,0,0)*x + 1152*Hr6(0,-1,-1,0,0,1) - 1152*Hr6(0,-1,-1,0,0,1)
     &    *x + 576*Hr6(0,-1,-1,0,1,0) - 576*Hr6(0,-1,-1,0,1,0)*x - 1152
     &    *Hr6(0,-1,0,-1,-1,0) + 1152*Hr6(0,-1,0,-1,-1,0)*x + 2016*Hr6(
     &    0,-1,0,-1,0,0) - 2016*Hr6(0,-1,0,-1,0,0)*x + 576*Hr6(0,-1,0,
     &    -1,0,1) - 576*Hr6(0,-1,0,-1,0,1)*x + 2304*Hr6(0,-1,0,0,-1,0)
     &     - 2304*Hr6(0,-1,0,0,-1,0)*x - 1728*Hr6(0,-1,0,0,0,0) + 1728*
     &    Hr6(0,-1,0,0,0,0)*x - 864*Hr6(0,-1,0,0,0,1) + 864*Hr6(0,-1,0,
     &    0,0,1)*x - 288*Hr6(0,-1,0,0,1,0) + 288*Hr6(0,-1,0,0,1,0)*x - 
     &    2304*Hr6(0,0,-1,-1,-1,0) + 2304*Hr6(0,0,-1,-1,-1,0)*x + 2880*
     &    Hr6(0,0,-1,-1,0,0) - 2880*Hr6(0,0,-1,-1,0,0)*x + 1152*Hr6(0,0
     &    ,-1,-1,0,1) - 1152*Hr6(0,0,-1,-1,0,1)*x + 1728*Hr6(0,0,-1,0,
     &    -1,0) - 1728*Hr6(0,0,-1,0,-1,0)*x - 1584*Hr6(0,0,-1,0,0,0) + 
     &    2160*Hr6(0,0,-1,0,0,0)*x - 1728*Hr6(0,0,-1,0,0,1) + 576*Hr6(0
     &    ,0,-1,0,0,1)*x - 864*Hr6(0,0,-1,0,1,0) - 288*Hr6(0,0,-1,0,1,0
     &    )*x - 1152*Hr6(0,0,-1,0,1,1) - 1152*Hr6(0,0,-1,0,1,1)*x + 
     &    1728*Hr6(0,0,0,-1,-1,0) - 1728*Hr6(0,0,0,-1,-1,0)*x - 1584*
     &    Hr6(0,0,0,-1,0,0) + 1584*Hr6(0,0,0,-1,0,0)*x - 864*Hr6(0,0,0,
     &    -1,0,1) )
      Pns3sX = Pns3sX + nf*cf*dabc2nc * ( 864*Hr6(0,0,0,-1,0,1)*x - 576
     &    *Hr6(0,0,0,0,-1,0) + 576*Hr6(0,0,0,0,-1,0)*x + 864*Hr6(0,0,0,
     &    0,0,0) + 2160*Hr6(0,0,0,0,0,1) + 1296*Hr6(0,0,0,0,0,1)*x + 
     &    2376*Hr6(0,0,0,0,1,0) + 2088*Hr6(0,0,0,0,1,0)*x + 3744*Hr6(0,
     &    0,0,0,1,1) + 3744*Hr6(0,0,0,0,1,1)*x + 1008*Hr6(0,0,0,1,0,0)
     &     + 432*Hr6(0,0,0,1,0,0)*x + 864*Hr6(0,0,0,1,0,1) + 864*Hr6(0,
     &    0,0,1,0,1)*x + 864*Hr6(0,0,0,1,1,0) + 864*Hr6(0,0,0,1,1,0)*x
     &     + 1152*Hr6(0,0,1,0,-1,0) - 1152*Hr6(0,0,1,0,-1,0)*x - 936*
     &    Hr6(0,0,1,0,0,0) + 216*Hr6(0,0,1,0,0,0)*x - 864*Hr6(0,0,1,0,0
     &    ,1) + 288*Hr6(0,0,1,0,0,1)*x + 576*Hr6(0,0,1,1,0,0) - 576*
     &    Hr6(0,0,1,1,0,0)*x - 720*Hr6(0,1,0,0,0,1) - 720*Hr6(0,1,0,0,0
     &    ,1)*x - 432*Hr6(0,1,0,0,1,0) - 432*Hr6(0,1,0,0,1,0)*x - 576*
     &    Hr6(0,1,0,0,1,1) - 576*Hr6(0,1,0,0,1,1)*x + 144*Hr6(0,1,0,1,0
     &    ,0) + 144*Hr6(0,1,0,1,0,0)*x - 144*Hr6(0,1,1,0,0,0) - 144*
     &    Hr6(0,1,1,0,0,0)*x + 576*Hr6(0,1,1,1,0,0) + 576*Hr6(0,1,1,1,0
     &    ,0)*x )
      Pns3sX = Pns3sX + nf**2*dabc2nc * (  - 6800.D0/3.D0 + 6800.D0/3.D0
c     Pns3sX = nf**2*dabc2nc * (  - 6800.D0/3.D0 + 6800.D0/3.D0
     &    *x + 1492.D0/3.D0*z2 + 3056.D0/3.D0*z2*x - 1000*z3 - 240*z3*x
     &     - 1600.D0/3.D0*z3*x**2 + 720*z3*z2 + 336*z3*z2*x - 312*z4 - 
     &    1650*z4*x + 152*z4*x**2 - 912*z5 + 432*Hr1(-1)*z2 + 320*Hr1(
     &    -1)*z2*dx + 432*Hr1(-1)*z2*x + 320*Hr1(-1)*z2*x**2 - 168*Hr1(
     &    -1)*z3 - 448*Hr1(-1)*z3*dx - 168*Hr1(-1)*z3*x - 448*Hr1(-1)*
     &    z3*x**2 - 5800.D0/3.D0*Hr1(0) - 246*Hr1(0)*x + 72*Hr1(0)*z2
     &     - 680*Hr1(0)*z2*x - 1280.D0/3.D0*Hr1(0)*z2*x**2 + 768*Hr1(0)
     &    *z3 + 480*Hr1(0)*z3*x**2 - 60*Hr1(0)*z4 + 300*Hr1(0)*z4*x - 
     &    262.D0/3.D0*Hr1(1) + 262.D0/3.D0*Hr1(1)*x + 128*Hr1(1)*z2 + 
     &    320.D0/3.D0*Hr1(1)*z2*dx - 128*Hr1(1)*z2*x - 320.D0/3.D0*Hr1(
     &    1)*z2*x**2 + 240*Hr1(1)*z3 - 352*Hr1(1)*z3*dx - 240*Hr1(1)*z3
     &    *x + 352*Hr1(1)*z3*x**2 + 384*Hr2(-1,-1)*z2*dx + 384*Hr2(-1,
     &    -1)*z2*x**2 + 620.D0/3.D0*Hr2(-1,0) + 620.D0/3.D0*Hr2(-1,0)*x
     &     - 120*Hr2(-1,0)*z2 - 224*Hr2(-1,0)*z2*dx - 120*Hr2(-1,0)*z2*
     &    x - 224*Hr2(-1,0)*z2*x**2 - 384*Hr2(0,-1)*z2 + 528*Hr2(0,-1)*
     &    z2*x - 192*Hr2(0,-1)*z2*x**2 + 336*Hr2(0,-1)*z3 - 336*Hr2(0,
     &    -1)*z3*x - 3200.D0/3.D0*Hr2(0,0) - 2000.D0/3.D0*Hr2(0,0)*x + 
     &    864*Hr2(0,0)*z2 + 360*Hr2(0,0)*z2*x + 128*Hr2(0,0)*z2*x**2 - 
     &    288*Hr2(0,0)*z3 - 872.D0/3.D0*Hr2(0,1) - 3056.D0/3.D0*Hr2(0,1
     &    )*x + 336*Hr2(0,1)*z2 + 384*Hr2(0,1)*z2*x + 64*Hr2(0,1)*z2*
     &    x**2 - 192*Hr2(0,1)*z3 - 192*Hr2(0,1)*z3*x + 364*Hr2(1,0) - 
     &    364*Hr2(1,0)*x + 24*Hr2(1,0)*z2 - 160*Hr2(1,0)*z2*dx - 24*
     &    Hr2(1,0)*z2*x + 160*Hr2(1,0)*z2*x**2 + 1456*Hr2(1,1) - 1456*
     &    Hr2(1,1)*x - 96*Hr2(1,1)*z2 - 128*Hr2(1,1)*z2*dx + 96*Hr2(1,1
     &    )*z2*x + 128*Hr2(1,1)*z2*x**2 - 256*Hr3(-1,-1,0) + 640.D0/3.D0
     &    *Hr3(-1,-1,0)*dx - 256*Hr3(-1,-1,0)*x + 640.D0/3.D0*Hr3(-1,-1
     &    ,0)*x**2 + 56*Hr3(-1,0,0) - 640.D0/3.D0*Hr3(-1,0,0)*dx + 56*
     &    Hr3(-1,0,0)*x - 640.D0/3.D0*Hr3(-1,0,0)*x**2 - 560*Hr3(-1,0,1
     &    ) - 640.D0/3.D0*Hr3(-1,0,1)*dx - 560*Hr3(-1,0,1)*x - 640.D0/3.
     &    D0*Hr3(-1,0,1)*x**2 - 384*Hr3(0,-1,-1)*z2 + 384*Hr3(0,-1,-1)*
     &    z2*x - 48*Hr3(0,-1,0) + 512*Hr3(0,-1,0)*x - 640.D0/3.D0*Hr3(0
     &    ,-1,0)*x**2 + 144*Hr3(0,-1,0)*z2 - 144*Hr3(0,-1,0)*z2*x + 96*
     &    Hr3(0,0,-1)*z2 - 96*Hr3(0,0,-1)*z2*x - 208*Hr3(0,0,0) - 288*
     &    Hr3(0,0,0)*x + 640.D0/3.D0*Hr3(0,0,0)*x**2 + 48*Hr3(0,0,0)*z2
     &     + 144*Hr3(0,0,0)*z2*x - 120*Hr3(0,0,1) + 680*Hr3(0,0,1)*x + 
     &    640.D0/3.D0*Hr3(0,0,1)*x**2 + 164*Hr3(0,1,0) + 164*Hr3(0,1,0)
     &    *x - 144*Hr3(0,1,0)*z2 - 144*Hr3(0,1,0)*z2*x + 656*Hr3(0,1,1)
     &     + 656*Hr3(0,1,1)*x - 192*Hr3(0,1,1)*z2 - 192*Hr3(0,1,1)*z2*x
     &     + 308*Hr3(1,0,0) - 308*Hr3(1,0,0)*x - 192*Hr4(-1,-1,-1,0) + 
     &    256*Hr4(-1,-1,-1,0)*dx - 192*Hr4(-1,-1,-1,0)*x + 256*Hr4(-1,
     &    -1,-1,0)*x**2 - 48*Hr4(-1,-1,0,0) - 128*Hr4(-1,-1,0,0)*dx - 
     &    48*Hr4(-1,-1,0,0)*x - 128*Hr4(-1,-1,0,0)*x**2 - 96*Hr4(-1,-1,
     &    0,1) - 256*Hr4(-1,-1,0,1)*dx - 96*Hr4(-1,-1,0,1)*x - 256*Hr4(
     &    -1,-1,0,1)*x**2 + 48*Hr4(-1,0,-1,0) - 64*Hr4(-1,0,-1,0)*dx + 
     &    48*Hr4(-1,0,-1,0)*x - 64*Hr4(-1,0,-1,0)*x**2 - 24*Hr4(-1,0,0,
     &    0) - 64*Hr4(-1,0,0,0)*dx - 24*Hr4(-1,0,0,0)*x - 64*Hr4(-1,0,0
     &    ,0)*x**2 + 48*Hr4(-1,0,0,1) + 128*Hr4(-1,0,0,1)*dx + 48*Hr4(
     &    -1,0,0,1)*x + 128*Hr4(-1,0,0,1)*x**2 + 96*Hr4(-1,0,1,0) + 64*
     &    Hr4(-1,0,1,0)*dx + 96*Hr4(-1,0,1,0)*x + 64*Hr4(-1,0,1,0)*x**2
     &     + 384*Hr4(-1,0,1,1) + 256*Hr4(-1,0,1,1)*dx + 384*Hr4(-1,0,1,
     &    1)*x + 256*Hr4(-1,0,1,1)*x**2 - 672*Hr4(0,-1,-1,0) + 768*Hr4(
     &    0,-1,-1,0)*x - 128*Hr4(0,-1,-1,0)*x**2 + 312*Hr4(0,-1,0,0) - 
     &    312*Hr4(0,-1,0,0)*x + 48*Hr4(0,-1,0,1) - 144*Hr4(0,-1,0,1)*x
     &     + 128*Hr4(0,-1,0,1)*x**2 + 336*Hr4(0,0,-1,0) - 384*Hr4(0,0,
     &    -1,0)*x + 64*Hr4(0,0,-1,0)*x**2 - 288*Hr4(0,0,0,0) + 64*Hr4(0
     &    ,0,0,0)*x**2 - 528*Hr4(0,0,0,1) - 360*Hr4(0,0,0,1)*x - 64*
     &    Hr4(0,0,0,1)*x**2 + 12*Hr4(0,0,1,0) - 108*Hr4(0,0,1,0)*x - 64
     &    *Hr4(0,0,1,0)*x**2 + 48*Hr4(0,0,1,1) - 432*Hr4(0,0,1,1)*x - 
     &    256*Hr4(0,0,1,1)*x**2 + 132*Hr4(0,1,0,0) + 84*Hr4(0,1,0,0)*x
     &     - 64*Hr4(0,1,0,0)*x**2 + 192*Hr4(1,0,-1,0) - 128*Hr4(1,0,-1,
     &    0)*dx - 192*Hr4(1,0,-1,0)*x + 128*Hr4(1,0,-1,0)*x**2 + 24*
     &    Hr4(1,0,0,0) + 128*Hr4(1,0,0,0)*dx - 24*Hr4(1,0,0,0)*x - 128*
     &    Hr4(1,0,0,0)*x**2 + 48*Hr4(1,0,0,1) + 64*Hr4(1,0,0,1)*dx - 48
     &    *Hr4(1,0,0,1)*x - 64*Hr4(1,0,0,1)*x**2 - 24*Hr4(1,1,0,0) + 64
     &    *Hr4(1,1,0,0)*dx + 24*Hr4(1,1,0,0)*x - 64*Hr4(1,1,0,0)*x**2
     &     - 384*Hr5(0,-1,-1,-1,0) + 384*Hr5(0,-1,-1,-1,0)*x + 96*Hr5(0
     &    ,-1,-1,0,0) - 96*Hr5(0,-1,-1,0,0)*x + 192*Hr5(0,-1,-1,0,1) - 
     &    192*Hr5(0,-1,-1,0,1)*x + 96*Hr5(0,-1,0,-1,0) - 96*Hr5(0,-1,0,
     &    -1,0)*x + 48*Hr5(0,-1,0,0,0) - 48*Hr5(0,-1,0,0,0)*x - 96*Hr5(
     &    0,-1,0,0,1) + 96*Hr5(0,-1,0,0,1)*x + 48*Hr5(0,0,-1,0,0) - 48*
     &    Hr5(0,0,-1,0,0)*x - 96*Hr5(0,0,-1,0,1) + 96*Hr5(0,0,-1,0,1)*x
     &     - 96*Hr5(0,0,0,0,0) - 48*Hr5(0,0,0,0,1) - 144*Hr5(0,0,0,0,1)
     &    *x + 72*Hr5(0,0,0,1,0) + 72*Hr5(0,0,0,1,0)*x + 288*Hr5(0,0,0,
     &    1,1) + 288*Hr5(0,0,0,1,1)*x + 72*Hr5(0,0,1,0,0) + 72*Hr5(0,0,
     &    1,0,0)*x + 144*Hr5(0,1,0,0,0) + 144*Hr5(0,1,0,0,0)*x + 96*
     &    Hr5(0,1,0,0,1) + 96*Hr5(0,1,0,0,1)*x + 48*Hr5(0,1,1,0,0) + 48
     &    *Hr5(0,1,1,0,0)*x )
*
       xPns3sA = 16./9.D0* Pns3sX
*
       RETURN
       END
*
* =================================================================av==


==> anc/xpns3m.f <==
*
* ..File: xpns3m.f
*    v1, 2017: Large-nc and nf^{2,3} parts exact, rest approximated     
*    v2, 2025: nf^1 approximations replaced by the exact result 
*    v3, 2026: nf^0 approximations replaced by the exact result 
*
* ..The 4-loop MSbar splitting function P_ns^(3)- for the evolution  
*    of non-singlet_- combinations of quark and anti-quark densities.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..The nf^{0,1,2} contributions are high-accuracy parametrizations.
*    The nf^3 expression is exact up to numerical truncations.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..This is an anxillary file to 
*        S. Moch and A. Vogt, 
*        On the status of the 4-loop splitting functions in QCD,
*        PUBDB-2026-02625, arXiv:2609.xxxxx, PoS LL2026 (2026) 022
*
*
* ..References to the underlying diagram computations
*
*    Complete nf^2 and nf^3 contributions (incl. parametrization):
*        J. Davies, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         arXiv:1610.07477, Nucl. Phys. B915 (2017) 335
*
*    Complete nf^1 contributions:
*        B. Kniehl, S. Moch, V. Velizhanin and A. Vogt
*         arXiv:2505.09381, Phys. Rev. Lett. 135 (2025) 071902
*
*    Complete nf^0 parts: 
*        T. Gehrmann, A. von Manteuffel, V. Sotnikov and T.Z. Yang
*         arXiv:2604.09534
*
* =====================================================================
*
*
* ..The regular piece of P_ns^(3)-  
*
       FUNCTION P3NSMA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
*
       Y1  = 1.D0-Y
       DM  = 1.D0/Y1
       DL  = LOG (Y)
       DL1 = LOG (1.D0-Y)
*
       P3NSMA0 = 2.5D4* ( Y1* ( 4.0424 + 2.2915* Y - 0.90975* Y**2
     ,         + 0.84854* Y**3 ) - 0.81082* Y1*DL1  - 0.88065* DL*DL1
     ,         + 0.19038* Y1*DL1**2 + 0.43116* Y*DL + 0.12820* Y*DL**2 
     ,         + 0.00391* Y*DL**3 ) + 5.615655D4*DL + 1.970952D4*DL**2
     ,         + 3.213435D3*DL**3 + 2.981618D2*DL**4 + 1.851523D1*DL**5
     ,         + 9.964335D-1*DL**6 - 3.1828934D4 + 1.6950937D4*DL1
*
       P3NSMA1 = 2.5D4* ( Y1* ( - 0.80350 + 0.72278* Y - 0.16905* Y**2
     ,         + 0.11719* Y**3 ) + 1.3324* Y1*DL1  + 1.3990* DL*DL1
     ,         - 0.01710* Y1*DL1**2 + 1.2984* Y*DL + 0.00738* Y*DL**2 
     ,         + 0.00487* Y*DL**3 ) - 1.023783D4*DL - 3.297010D3*DL**2
     ,         - 4.709831D2*DL**3 - 3.460082D1*DL**4
     ,         - 9.744856D-1*DL**5 + 8.420314D3 - 2.741830D3*DL1
*
       P3NSMA2 = 2.5D2*  ( Y1* ( 3.2206 + 1.7507* Y + 0.13281* Y**2
     ,         + 0.45969* Y**3 ) + 1.5641* Y*DL - 0.37902* Y*DL**2
     ,         - 0.03248* Y*DL**3 + 2.7511* Y1*DL1 + 3.2709 * DL*DL1 )
     ,         + 4.378810D2*DL + 1.282948D2*DL**2 + 1.959945D1*DL**3
     ,         + 9.876543D-1*DL**4 - 3.760092E+2 + 2.668861E+1*DL1
*
       P3NSA3  = - 2.426296D0 - 8.460488D-1* Y
     ,         + ( 5.267490D-1* DM - 3.687243D0 + 3.160494D0* Y )* DL
     ,         - ( 1.316872D0* (DM+1.D-1) - 1.448560D0* Y )* DL**2
     ,         - ( 2.633745D-1*DM - 1.31687E-1* (1.D0+Y) )* DL**3
*
* Assembly
*
       P3NSMA = P3NSMA0 + nf*P3NSMA1 + nf**2*P3NSMA2 + nf**3*P3NSA3
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular piece, given by the 4-loop cusp anomalous dimension.
*
       FUNCTION P3NSMB (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf
       D1 = 1./(1.-Y)
*
       A4q = 2.070235D4 
     ,     - 5.171916D3* nf 
     ,     + 1.955772D2* nf**2 
     ,     + 3.272344D0* nf**3 
*
       P3NSMB = A4q*D1
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece, including the 4-loop virtual anom. dimension
*   (exact values shifted a bit for the best overall accuracy of the
*    moment N=1 and convolutions)
*
       FUNCTION P3NSMC (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf
       DL1 = LOG (1.-Y)
*
       A4q = 2.070235D4 
     ,     - 5.171916D3* nf
     ,     + 1.955772D2* nf**2
     ,     + 3.272344D0* nf**3
*
       B4q = ( 2.339379D4 - 0.688 )
     ,     - ( 5.550045D3 - 0.015 )* nf
     ,     + ( 1.938554D2 - 0.0095 )* nf**2 
     ,     +   3.014982D0* nf**3 
*
       P3NSMC = A4q*DL1 + B4q 
*
       RETURN
       END
*
* =================================================================av==


==> anc/xpns3p.f <==
*
* ..File: xpns3p.f   
*    v1, 2017: Large-nc and nf^{2,3} parts exact, rest approximated   
*    v2, 2025: nf^1 approximations replaced by the exact result
*    v3, 2026: nf^0 approximations replaced by the exact result
*
* ..The 4-loop MSbar splitting function P_ns^(3)+ for the evolution  
*    of non-singlet_+ combinations of quark and anti-quark densities.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..The nf^{0,1,2} contributions are high-accuracy parametrizations.
*    The nf^3 expression is exact up to numerical truncations.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..This is an anxillary file to 
*        S. Moch and A. Vogt, 
*        On the status of the 4-loop splitting functions in QCD,
*        PUBDB-2026-02625, arXiv:2609.xxxxx, PoS LL2026 (2026) 022
*
*
* ..References to the underlying diagram computations
*
*    Complete nf^2 and nf^3 contributions (incl. parametrization)
*        J. Davies, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         arXiv:1610.07477, Nucl. Phys. B915 (2017) 335
*
*    Complete nf^1 contributions:
*        B. Kniehl, S. Moch, V. Velizhanin and A. Vogt
*         arXiv:2505.09381, Phys. Rev. Lett. 135 (2025) 071902
*
*    Complete nf^0 parts: 
*        T. Gehrmann, A. von Manteuffel, V. Sotnikov and T.Z. Yang
*         arXiv:2604.09534
*
* =====================================================================
*
*
* ..The regular piece of P_ns^(3)+. 
*
       FUNCTION P3NSPA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
*
       Y1  = 1.D0-Y
       DM  = 1.D0/Y1
       DL  = LOG (Y)
       DL1 = LOG (1.D0-Y)
*
       P3NSPA0 = 2.5D4* ( Y1* ( 3.8985 + 2.5079* Y - 0.56226* Y**2
     ,         + 0.41604* Y**3 ) - 1.8664* Y1*DL1  - 1.8636* DL*DL1
     ,         + 0.17547* Y1*DL1**2 + 0.5684* Y*DL + 0.63438* Y*DL**2 
     ,         + 0.06534* Y*DL**3 ) + 5.374286D4*DL + 1.580664D4*DL**2
     ,         + 2.641883D3*DL**3 + 2.698936D2*DL**4 + 1.316872D1*DL**5
     ,         + 3.511660D-1*DL**6 - 3.1828934D4 + 1.6950937D4*DL1

       P3NSPA1 = 2.5D4* ( Y1* ( - 0.74096 + 0.59892* Y - 0.15132* Y**2
     ,         + 0.109250* Y**3 ) + 1.0988* Y1*DL1  + 1.1103* DL*DL1
     ,         - 0.01060*Y1*DL1**2 + 1.0576* Y*DL + 0.02492* Y*DL**2 
     ,         + 0.00670* Y*DL**3 ) - 8.700346D3*DL - 2.658355D3*DL**2
     ,         - 3.891653D2*DL**3 - 3.134156D1*DL**4 
     ,         - 1.053498D0*DL**5 + 8.420314D3 - 2.741830D3*DL1
*
       P3NSPA2 = 2.5D2*  ( Y1* ( 3.0008 + 0.8619* Y - 0.12411* Y**2 
     ,         + 0.31595* Y**3 ) - 0.37529* Y*DL - 0.21684* Y*DL**2
     ,         - 0.02295* Y*DL**3 + 0.03394* Y1*DL1 + 0.40431 * DL*DL1 )
     ,         + 3.930056D2*DL + 1.125705D2*DL**2 + 1.652675D1*DL**3
     ,         + 7.901235D-1*DL**4 - 3.760092D2 + 2.668861D1*DL1
*
       P3NSA3  = - 2.426296D0 - 8.460488D-1* Y 
     ,         + ( 5.267490D-1* DM - 3.687243D0 + 3.160494D0* Y )* DL
     ,         - ( 1.316872D0* (DM+1.D-1) - 1.448560D0*Y )* DL**2
     ,         - ( 2.633745D-1*DM - 1.31687E-1* (1.D0+Y) )* DL**3
*
* Assembly
*
       P3NSPA = P3NSPA0 + nf*P3NSPA1 + nf**2*P3NSPA2 + nf**3*P3NSA3
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular piece, given by the 4-loop cusp anomalous dimension.
*
       FUNCTION P3NSPB (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf
       D1 = 1./(1.-Y)
*
       A4q = 2.070235D4 
     ,     - 5.171916D3* nf 
     ,     + 1.955772D2* nf**2 
     ,     + 3.272344D0* nf**3 
*
       P3NSPB = A4q*D1
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece, including the 4-loop virtual anom. dimension
*   (exact values shifted a bit for the best overall accuracy of the
*    moment N=2 and convolutions)
*
       FUNCTION P3NSPC (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER nf
       DL1 = LOG (1.-Y)
*
       A4q = 2.070235D4 
     ,     - 5.171916D3* nf
     ,     + 1.955772D2* nf**2
     ,     + 3.272344D0* nf**3
*
       B4q = ( 2.339379D4 - 0.282 )
     ,     - ( 5.550045D3 - 0.001)* nf
     ,     + ( 1.938554D2 + 0.0037)* nf**2 
     ,     +   3.014982D0* nf**3 
*
       P3NSPC = A4q*DL1 + B4q 
*
       RETURN
       END
*
* =================================================================av==


==> anc/xpns3s.f <==
*
* ..File: xpns3s.f  
*    v1, 2017: nf^2 part exact,  nf^1 comtribution approximated
*    v2, 2026: nf^1 approximations replaced by the exact result 
*   
* ..The 4-loop MSbar splitting function P_ns^(3)s, which contributes
*    to the N^3LO evolution of the total valence quark distribution. 
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..Here the nf^2, nf^1 parts are high-accuracy parametrizations of the
*   exact results obtained in arXiv:1610.07477 (nf^2) & 2604.09534 (nf).
*
* ..This is an anxillary file to 
*        S. Moch and A. Vogt, 
*        On the status of the 4-loop splitting functions in QCD,
*        PUBDB-2026-02625, arXiv:2609.xxxxx, PoS LL2026 (2026) 022
*
*
* ..References to the underlying diagram computations
*
*    nf^2 contribution:
*        J. Davies, B. Ruijl, T. Ueda, J.Vermaseren and A. Vogt,
*         arXiv:1610.07477, Nucl. Phys. B915 (2017) 335
*
*    nf^1 parts: 
*        T. Gehrmann, A. von Manteuffel, V. Sotnikov and T.Z. Yang
*         arXiv:2604.09534
*
* =====================================================================
*
*
* ..P_ns^s only has a regular piece.
*
       FUNCTION P3NSSA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER  nf
*
       Y1  = 1.D0-Y
       DM  = 1.D0/Y1
       DL  = LOG (Y)
       DL1 = LOG (1.D0-Y)
*
       P3NSSA1 = 2.5D+2*  ( Y1* ( 34.060 - 0.84735* Y - 6.4973* Y**2 
     ,         + 1.1689* Y**3 - 0.32905* Y*DL ) - 4.6473* Y*DL**2 
     ,         - 1.7459* Y*DL**3 - Y1*Y1*DL1* (1.2384 + 0.13345* DL1 ) )
     ,         + 7.729670D3*DL + 2.306325D3*DL**2 - 1.629627D2*DL**3
     ,         - 1.694370D1*DL**4 + 1.580247D0*DL**5 - 1.876543D0*DL**6
     ,         - 2.743332D2*Y1*DL1 + 1.164936D-1*Y1*DL1**2
*
       P3NSSA2 = 2.5D+2*  ( Y1* ( -4.7702 + 1.7922* Y + 0.64510* Y**2 
     ,         - 0.15489* Y**3 - 0.64749* Y*DL ) + 0.83597* Y*DL**2
     ,         + 0.10964* Y*DL**3  + Y1*Y1*DL1* (.03048 + .02146*DL1 ) )
     ,         - 6.473971D2*DL - 6.641219D1*DL**2 - 5.353347D0*DL**3
     ,         - 5.925926D0*DL**4 - 3.950617D-1*DL**5
     ,         + 1.970002D1*Y1*DL1 - 3.435474D0*Y1*DL1**2  
*
       P3NSSA = nf*P3NSSA1 + nf**2* P3NSSA2
*
       RETURN
       END
*
* =================================================================av==

